The Conway knot has infinite concordance order

We examine how the Rasmussen invariant, satellite operations, and null-homologous twists can be used to establish infinite order of knots in the smooth concordance group. As an application, we show that the Conway knot has infinite concordance order.

==> anc/BPH/BPH_slice_knots.csv <==
K6a3
K8a4
K8a16
K8n1
K9a12
K9a29
K9n5
K10a117
K10a112
K10a23
K10a31
K10a79
K10a27
K10a39
K10a103
K10a121
K10n18
K10n2
K10n29
K10n10
K10n39
K11a28
K11a35
K11a36
K11a58
K11a87
K11a96
K11a103
K11a115
K11a164
K11a165
K11a169
K11a201
K11a316
K11a326
K11n4
K11n21
K11n37
K11n39
K11n42
K11n49
K11n50
K11n67
K11n73
K11n74
K11n83
K11n97
K11n116
K11n132
K11n139
K11n172
K12a3
K12a54
K12a77
K12a100
K12a173
K12a183
K12a189
K12a211
K12a221
K12a245
K12a258
K12a279
K12a348
K12a377
K12a425
K12a427
K12a435
K12a447
K12a456
K12a458
K12a464
K12a473
K12a477
K12a484
K12a606
K12a631
K12a646
K12a667
K12a715
K12a786
K12a819
K12a879
K12a887
K12a975
K12a979
K12a990
K12a1011
K12a1019
K12a1029
K12a1034
K12a1083
K12a1087
K12a1105
K12a1119
K12a1202
K12a1225
K12a1269
K12a1277
K12a1283
K12n4
K12n19
K12n23
K12n24
K12n43
K12n48
K12n49
K12n51
K12n56
K12n57
K12n62
K12n66
K12n87
K12n106
K12n145
K12n170
K12n214
K12n256
K12n257
K12n268
K12n279
K12n288
K12n309
K12n312
K12n313
K12n318
K12n360
K12n380
K12n393
K12n394
K12n397
K12n399
K12n414
K12n420
K12n430
K12n440
K12n462
K12n501
K12n504
K12n553
K12n556
K12n582
K12n605
K12n636
K12n657
K12n670
K12n676
K12n702
K12n706
K12n708
K12n721
K12n768
K12n782
K12n802
K12n817
K12n838
K12n870
K12n876
K4a1
K6a1
K7a1
K8a5
K8a7
K8a11
K8a14
K8a18
K9a1
K9a3
K9a7
K9a17
K9a18
K9a28
K9n1
K10a1
K10a7
K10a10
K10a11
K10a20
K10a24
K10a25
K10a49
K10a52
K10a54
K10a64
K10a66
K10a75
K10a85
K10a88
K10a94
K10a97
K10a107
K10a109
K10a111
K10n23
K10n38
K11a5
K11a8
K11a11
K11a13
K11a16
K11a30
K11a38
K11a67
K11a69
K11a80
K11a84
K11a88
K11a91
K11a98
K11a104
K11a110
K11a119
K11a128
K11a135
K11a138
K11a167
K11a180
K11a187
K11a189
K11a190
K11a195
K11a209
K11a210
K11a214
K11a233
K11a256
K11a266
K11a270
K11a272
K11a280
K11a287
K11a289
K11a300
K11a350
K11n18
K11n28
K11n32
K11n48
K11n62
K11n100
K11n110
K11n114
K11n115
K11n119
K11n123
K11n130
K11n142
K11n145
K11n156
K11n165
K12a1
K12a4
K12a16
K12a23
K12a25
K12a48
K12a58
K12a60
K12a62
K12a68
K12a72
K12a109
K12a121
K12a125
K12a126
K12a140
K12a171
K12a180
K12a181
K12a184
K12a197
K12a198
K12a201
K12a202
K12a204
K12a208
K12a209
K12a214
K12a217
K12a222
K12a229
K12a233
K12a243
K12a265
K12a268
K12a273
K12a282
K12a286
K12a301
K12a308
K12a309
K12a316
K12a333
K12a341
K12a342
K12a359
K12a360
K12a361
K12a385
K12a387
K12a396
K12a415
K12a426
K12a439
K12a448
K12a453
K12a460
K12a462
K12a465
K12a471
K12a491
K12a492
K12a494
K12a497
K12a499
K12a506
K12a518
K12a529
K12a550
K12a554
K12a555
K12a560
K12a583
K12a585
K12a629
K12a674
K12a690
K12a696
K12a707
K12a744
K12a751
K12a769
K12a774
K12a781
K12a803
K12a821
K12a856
K12a858
K12a868
K12a893
K12a919
K12a928
K12a936
K12a943
K12a960
K12a966
K12a1005
K12a1008
K12a1014
K12a1050
K12a1055
K12a1063
K12a1076
K12a1081
K12a1102
K12a1124
K12a1127
K12a1129
K12a1139
K12a1140
K12a1152
K12a1169
K12a1188
K12a1209
K12a1217
K12a1228
K12a1245
K12a1249
K12a1251
K12a1254
K12a1267
K12a1268
K12a1273
K12a1275
K12a1280
K12a1281
K12a1287
K12n1
K12n11
K12n13
K12n14
K12n18
K12n26
K12n28
K12n34
K12n35
K12n39
K12n46
K12n53
K12n152
K12n162
K12n271
K12n275
K12n278
K12n281
K12n284
K12n286
K12n298
K12n320
K12n323
K12n325
K12n342
K12n356
K12n359
K12n388
K12n421
K12n422
K12n431
K12n434
K12n456
K12n461
K12n463
K12n478
K12n480
K12n481
K12n482
K12n488
K12n492
K12n511
K12n525
K12n532
K12n536
K12n547
K12n579
K12n586
K12n588
K12n610
K12n614
K12n616
K12n628
K12n631
K12n650
K12n704
K12n705
K12n711
K12n715
K12n740
K12n745
K12n760
K12n789
K12n794
K12n813
K12n824
K12n828
K12n846
K12n852
K12n868
K12n873
K12n884
K12n885
K11a257
K11a315
K11n45
K11n53
K11n141
K12a20
K12a33
K12a57
K12a128
K12a139
K12a403
K12a479
K12a482
K12a530
K12a662
K12a691
K12a965
K12a1144
K12a1199
K12a1231
K12n224
K12n250
K12n269
K12n408
K12n493
K12n548
K11a52
K11a160
K12a13
K12a22
K12a99
K12a374
K12a469
K12a627
K12a1039
K12a1218
K12n447
K12n587
K12n853
K9a11
K10a106
K11a112
K11a168
K11n55
K12a388
K12a510
K12a1028
K12n158
K12n315
K12n531
K11n85
K12a307
K12a697
K12n69
K12n534
K12n855
K12n859
K12a15
K12a357
K12a935
K12n32
K12n385
K12a699
K11a72
K12a30
K12a130
K10a69
K11a56
K12a8
K11a109
K12a157
K12a867
K12a351
K10n5
K12a310
K12n633
K10a78
K10n41
K11a26
K11a47
K11a228
K11a285
K11n179
K12a115
K12a622
K12a765
K12a1150
K12a1166
K12n92
K12n367
K12n490
K12n517
K12n560
K12n608
K12n627
K12n788
K12a593
K12a831
K12n178
K12a132
K12a1288
K12a705
K12n180
K11a44
K12n695
K12n567
K12n437
K12a366
K12a961
K12n690
K13a21
K13a31
K13a46
K13a66
K13a75
K13a120
K13a183
K13a222
K13a227
K13a235
K13a239
K13a272
K13a283
K13a296
K13a414
K13a479
K13a521
K13a549
K13a556
K13a580
K13a677
K13a696
K13a751
K13a764
K13a833
K13a849
K13a886
K13a907
K13a997
K13a1016
K13a1024
K13a1071
K13a1096
K13a1144
K13a1199
K13a1227
K13a1253
K13a1338
K13a1340
K13a1373
K13a1392
K13a1402
K13a1459
K13a1484
K13a1513
K13a1577
K13a1600
K13a1674
K13a1681
K13a1693
K13a1708
K13a1726
K13a1729
K13a1790
K13a1810
K13a1842
K13a1884
K13a1964
K13a2003
K13a2044
K13a2068
K13a2084
K13a2095
K13a2110
K13a2115
K13a2190
K13a2212
K13a2226
K13a2227
K13a2283
K13a2314
K13a2393
K13a2397
K13a2440
K13a2486
K13a2585
K13a2664
K13a2694
K13a2764
K13a2836
K13a2986
K13a2991
K13a3064
K13a3071
K13a3208
K13a3221
K13a3264
K13a3314
K13a3345
K13a3382
K13a3469
K13a3473
K13a3518
K13a3549
K13a3550
K13a3628
K13a3662
K13a3668
K13a3761
K13a3774
K13a3949
K13a3984
K13a3991
K13a3994
K13a4040
K13a4067
K13a4071
K13a4094
K13a4133
K13a4187
K13a4199
K13a4222
K13a4446
K13a4596
K13a4618
K13a4630
K13a4687
K13a4779
K13n3
K13n37
K13n38
K13n71
K13n72
K13n86
K13n116
K13n124
K13n148
K13n161
K13n164
K13n337
K13n351
K13n355
K13n403
K13n405
K13n415
K13n417
K13n436
K13n440
K13n447
K13n449
K13n469
K13n485
K13n513
K13n518
K13n562
K13n579
K13n611
K13n612
K13n642
K13n659
K13n737
K13n751
K13n756
K13n757
K13n779
K13n783
K13n784
K13n795
K13n835
K13n882
K13n886
K13n887
K13n896
K13n917
K13n922
K13n939
K13n955
K13n973
K13n1019
K13n1026
K13n1027
K13n1068
K13n1102
K13n1132
K13n1156
K13n1158
K13n1168
K13n1191
K13n1194
K13n1196
K13n1198
K13n1209
K13n1313
K13n1316
K13n1336
K13n1357
K13n1367
K13n1378
K13n1391
K13n1392
K13n1445
K13n1459
K13n1474
K13n1481
K13n1487
K13n1548
K13n1574
K13n1598
K13n1603
K13n1607
K13n1608
K13n1614
K13n1616
K13n1630
K13n1632
K13n1645
K13n1650
K13n1664
K13n1666
K13n1674
K13n1680
K13n1690
K13n1721
K13n1733
K13n1734
K13n1752
K13n1756
K13n1757
K13n1764
K13n1805
K13n1807
K13n1819
K13n1829
K13n1836
K13n1841
K13n1849
K13n1919
K13n1922
K13n1971
K13n1989
K13n1995
K13n2036
K13n2051
K13n2055
K13n2069
K13n2082
K13n2138
K13n2158
K13n2169
K13n2173
K13n2198
K13n2199
K13n2209
K13n2275
K13n2277
K13n2290
K13n2300
K13n2342
K13n2376
K13n2389
K13n2400
K13n2401
K13n2445
K13n2451
K13n2466
K13n2520
K13n2624
K13n2652
K13n2656
K13n2668
K13n2686
K13n2727
K13n2742
K13n2744
K13n2747
K13n2787
K13n2801
K13n2885
K13n2927
K13n2934
K13n2940
K13n2950
K13n2951
K13n2954
K13n2964
K13n2971
K13n2975
K13n3058
K13n3067
K13n3074
K13n3084
K13n3092
K13n3110
K13n3142
K13n3158
K13n3162
K13n3173
K13n3194
K13n3246
K13n3272
K13n3405
K13n3408
K13n3436
K13n3457
K13n3473
K13n3482
K13n3510
K13n3513
K13n3517
K13n3523
K13n3535
K13n3545
K13n3557
K13n3571
K13n3575
K13n3594
K13n3617
K13n3624
K13n3702
K13n3725
K13n3726
K13n3800
K13n3803
K13n3830
K13n3847
K13n3865
K13n3888
K13n3900
K13n3904
K13n3905
K13n3926
K13n3932
K13n3934
K13n3938
K13n3996
K13n4005
K13n4122
K13n4140
K13n4150
K13n4188
K13n4236
K13n4295
K13n4298
K13n4302
K13n4328
K13n4384
K13n4400
K13n4409
K13n4472
K13n4474
K13n4513
K13n4514
K13n4566
K13n4583
K13n4591
K13n4621
K13n4659
K13n4732
K13n4801
K13n5004
K13n5031
K13n5090
K13n5092
K13a1
K13a7
K13a10
K13a11
K13a22
K13a24
K13a26
K13a30
K13a38
K13a54
K13a70
K13a74
K13a91
K13a93
K13a99
K13a102
K13a110
K13a115
K13a122
K13a141
K13a201
K13a212
K13a221
K13a226
K13a230
K13a243
K13a245
K13a259
K13a277
K13a278
K13a298
K13a321
K13a332
K13a347
K13a390
K13a406
K13a410
K13a412
K13a429
K13a433
K13a439
K13a441
K13a458
K13a470
K13a493
K13a504
K13a555
K13a563
K13a570
K13a572
K13a577
K13a585
K13a590
K13a599
K13a604
K13a605
K13a607
K13a615
K13a628
K13a649
K13a655
K13a673
K13a682
K13a683
K13a692
K13a723
K13a724
K13a750
K13a756
K13a757
K13a767
K13a772
K13a773
K13a785
K13a794
K13a795
K13a797
K13a818
K13a821
K13a836
K13a840
K13a842
K13a846
K13a850
K13a853
K13a857
K13a871
K13a872
K13a876
K13a880
K13a881
K13a883
K13a890
K13a902
K13a909
K13a913
K13a923
K13a943
K13a946
K13a949
K13a951
K13a953
K13a957
K13a960
K13a977
K13a1003
K13a1012
K13a1018
K13a1035
K13a1042
K13a1046
K13a1068
K13a1076
K13a1086
K13a1090
K13a1092
K13a1104
K13a1109
K13a1116
K13a1121
K13a1127
K13a1132
K13a1168
K13a1173
K13a1175
K13a1178
K13a1180
K13a1191
K13a1193
K13a1197
K13a1200
K13a1211
K13a1216
K13a1238
K13a1264
K13a1279
K13a1282
K13a1285
K13a1289
K13a1293
K13a1300
K13a1345
K13a1350
K13a1352
K13a1367
K13a1375
K13a1381
K13a1401
K13a1415
K13a1420
K13a1422
K13a1424
K13a1430
K13a1439
K13a1443
K13a1446
K13a1448
K13a1474
K13a1486
K13a1490
K13a1500
K13a1501
K13a1502
K13a1526
K13a1527
K13a1528
K13a1535
K13a1565
K13a1578
K13a1579
K13a1592
K13a1597
K13a1599
K13a1602
K13a1620
K13a1622
K13a1625
K13a1637
K13a1639
K13a1642
K13a1650
K13a1655
K13a1665
K13a1705
K13a1713
K13a1723
K13a1739
K13a1746
K13a1750
K13a1753
K13a1768
K13a1775
K13a1780
K13a1781
K13a1797
K13a1802
K13a1803
K13a1806
K13a1816
K13a1824
K13a1834
K13a1843
K13a1846
K13a1851
K13a1861
K13a1863
K13a1875
K13a1877
K13a1900
K13a1915
K13a1918
K13a1925
K13a1934
K13a1936
K13a1956
K13a1975
K13a1977
K13a1978
K13a1991
K13a1993
K13a2007
K13a2014
K13a2016
K13a2017
K13a2019
K13a2021
K13a2024
K13a2028
K13a2046
K13a2055
K13a2071
K13a2075
K13a2092
K13a2131
K13a2163
K13a2165
K13a2170
K13a2171
K13a2178
K13a2189
K13a2191
K13a2196
K13a2218
K13a2222
K13a2224
K13a2229
K13a2234
K13a2242
K13a2247
K13a2249
K13a2254
K13a2282
K13a2297
K13a2313
K13a2332
K13a2345
K13a2350
K13a2368
K13a2371
K13a2380
K13a2420
K13a2428
K13a2433
K13a2476
K13a2492
K13a2524
K13a2527
K13a2534
K13a2540
K13a2542
K13a2555
K13a2556
K13a2578
K13a2582
K13a2583
K13a2587
K13a2625
K13a2637
K13a2640
K13a2650
K13a2652
K13a2654
K13a2673
K13a2682
K13a2699
K13a2715
K13a2718
K13a2729
K13a2732
K13a2733
K13a2737
K13a2744
K13a2749
K13a2750
K13a2776
K13a2787
K13a2791
K13a2792
K13a2800
K13a2801
K13a2802
K13a2808
K13a2811
K13a2826
K13a2869
K13a2873
K13a2874
K13a2892
K13a2907
K13a2914
K13a2916
K13a2919
K13a2930
K13a2932
K13a2960
K13a2964
K13a2968
K13a2987
K13a2988
K13a2995
K13a3005
K13a3026
K13a3027
K13a3043
K13a3069
K13a3075
K13a3079
K13a3087
K13a3106
K13a3108
K13a3155
K13a3180
K13a3298
K13a3299
K13a3302
K13a3307
K13a3347
K13a3353
K13a3362
K13a3403
K13a3407
K13a3408
K13a3430
K13a3437
K13a3442
K13a3467
K13a3476
K13a3485
K13a3487
K13a3489
K13a3501
K13a3527
K13a3533
K13a3562
K13a3572
K13a3612
K13a3619
K13a3622
K13a3626
K13a3630
K13a3636
K13a3644
K13a3658
K13a3665
K13a3671
K13a3672
K13a3677
K13a3700
K13a3724
K13a3726
K13a3742
K13a3746
K13a3763
K13a3765
K13a3768
K13a3778
K13a3803
K13a3806
K13a3835
K13a3837
K13a3840
K13a3849
K13a3863
K13a3875
K13a3876
K13a3880
K13a3885
K13a3921
K13a3927
K13a3933
K13a3934
K13a3946
K13a3989
K13a4002
K13a4019
K13a4023
K13a4035
K13a4038
K13a4044
K13a4064
K13a4076
K13a4082
K13a4100
K13a4124
K13a4126
K13a4136
K13a4143
K13a4152
K13a4165
K13a4168
K13a4175
K13a4227
K13a4229
K13a4242
K13a4257
K13a4264
K13a4266
K13a4272
K13a4299
K13a4344
K13a4363
K13a4405
K13a4412
K13a4413
K13a4424
K13a4428
K13a4437
K13a4439
K13a4455
K13a4457
K13a4472
K13a4503
K13a4505
K13a4537
K13a4546
K13a4615
K13a4620
K13a4625
K13a4642
K13a4663
K13a4671
K13a4672
K13a4677
K13a4680
K13a4681
K13a4692
K13a4695
K13a4716
K13a4754
K13n1
K13n22
K13n40
K13n53
K13n66
K13n68
K13n84
K13n87
K13n89
K13n95
K13n101
K13n121
K13n137
K13n145
K13n167
K13n198
K13n202
K13n212
K13n253
K13n262
K13n282
K13n313
K13n319
K13n324
K13n341
K13n382
K13n388
K13n392
K13n444
K13n475
K13n484
K13n493
K13n496
K13n498
K13n529
K13n542
K13n557
K13n559
K13n568
K13n570
K13n572
K13n575
K13n598
K13n617
K13n619
K13n657
K13n688
K13n693
K13n703
K13n728
K13n742
K13n767
K13n808
K13n812
K13n829
K13n838
K13n847
K13n854
K13n860
K13n878
K13n893
K13n898
K13n942
K13n970
K13n992
K13n1013
K13n1039
K13n1045
K13n1119
K13n1130
K13n1138
K13n1143
K13n1145
K13n1179
K13n1202
K13n1215
K13n1231
K13n1245
K13n1259
K13n1304
K13n1343
K13n1355
K13n1356
K13n1358
K13n1398
K13n1399
K13n1402
K13n1403
K13n1422
K13n1440
K13n1461
K13n1476
K13n1483
K13n1486
K13n1509
K13n1512
K13n1513
K13n1515
K13n1538
K13n1555
K13n1561
K13n1568
K13n1570
K13n1601
K13n1610
K13n1612
K13n1627
K13n1700
K13n1714
K13n1767
K13n1783
K13n1796
K13n1798
K13n1817
K13n1820
K13n1827
K13n1831
K13n1832
K13n1835
K13n1839
K13n1843
K13n1844
K13n1858
K13n1863
K13n1865
K13n1866
K13n1875
K13n1888
K13n1903
K13n1918
K13n1939
K13n1945
K13n1946
K13n1957
K13n1967
K13n1982
K13n1984
K13n1990
K13n2043
K13n2050
K13n2063
K13n2070
K13n2071
K13n2081
K13n2085
K13n2086
K13n2096
K13n2097
K13n2107
K13n2118
K13n2119
K13n2147
K13n2152
K13n2153
K13n2176
K13n2205
K13n2207
K13n2208
K13n2218
K13n2223
K13n2226
K13n2250
K13n2258
K13n2262
K13n2267
K13n2273
K13n2284
K13n2291
K13n2296
K13n2311
K13n2325
K13n2327
K13n2328
K13n2329
K13n2330
K13n2331
K13n2343
K13n2351
K13n2367
K13n2381
K13n2411
K13n2424
K13n2471
K13n2472
K13n2476
K13n2487
K13n2488
K13n2502
K13n2505
K13n2521
K13n2527
K13n2528
K13n2541
K13n2548
K13n2551
K13n2585
K13n2610
K13n2614
K13n2623
K13n2633
K13n2634
K13n2637
K13n2641
K13n2643
K13n2650
K13n2653
K13n2655
K13n2659
K13n2671
K13n2679
K13n2680
K13n2689
K13n2696
K13n2703
K13n2704
K13n2730
K13n2746
K13n2752
K13n2754
K13n2755
K13n2757
K13n2766
K13n2771
K13n2782
K13n2793
K13n2794
K13n2796
K13n2827
K13n2835
K13n2838
K13n2840
K13n2842
K13n2852
K13n2855
K13n2861
K13n2871
K13n2874
K13n2875
K13n2876
K13n2877
K13n2892
K13n2914
K13n2946
K13n2965
K13n2968
K13n2976
K13n2984
K13n2986
K13n3024
K13n3043
K13n3049
K13n3088
K13n3090
K13n3091
K13n3095
K13n3116
K13n3122
K13n3130
K13n3131
K13n3146
K13n3152
K13n3155
K13n3157
K13n3159
K13n3178
K13n3192
K13n3202
K13n3207
K13n3209
K13n3213
K13n3215
K13n3223
K13n3229
K13n3230
K13n3282
K13n3284
K13n3286
K13n3287
K13n3288
K13n3290
K13n3298
K13n3310
K13n3321
K13n3325
K13n3331
K13n3336
K13n3345
K13n3360
K13n3366
K13n3373
K12a778
K12a1258
K13a67
K13a78
K13a142
K13a310
K13a324
K13a336
K13a381
K13a509
K13a514
K13a663
K13a664
K13a753
K13a829
K13a834
K13a947
K13a1059
K13a1060
K13a1078
K13a1232
K13a1280
K13a1427
K13a1481
K13a1487
K13a1589
K13a1606
K13a1613
K13a1717
K13a1804
K13a1822
K13a1860
K13a1949
K13a2000
K13a2141
K13a2145
K13a2214
K13a2275
K13a2277
K13a2311
K13a2320
K13a2324
K13a2512
K13a2515
K13a2571
K13a2601
K13a2615
K13a2653
K13a2815
K13a2847
K13a3037
K13a3294
K13a3499
K13a3748
K13a3766
K13a3860
K13a4419
K13a4448
K13a4611
K13a4730
K13n97
K13n179
K13n366
K13n394
K13n544
K13n576
K13n714
K13n850
K13n1129
K13n1151
K13n1339
K13n1347
K13n1438
K13n1564
K13n1673
K13n1925
K13n1942
K13n2056
K13n2313
K13n2408
K13n2473
K13n2543
K13n2552
K13n2564
K13n2590
K13n3027
K13n3102
K13n3181
K13n3218
K13n3255
K13n3296
K13n3407
K13n3412
K13n3414
K13n3416
K13n3417
K13n3419
K13n3423
K13n3424
K13n3428
K13n3440
K13n3442
K13n3444
K13n3448
K13n3450
K13n3451
K13n3453
K13n3460
K13n3469
K13n3485
K13n3521
K13n3538
K13n3540
K13n3544
K13n3549
K13n3558
K13n3562
K13n3563
K13n3577
K13n3591
K13n3600
K13n3605
K13n3614
K13n3618
K13n3626
K13n3640
K13n3652
K13n3656
K13n3658
K13n3660
K13n3677
K13n3681
K13n3699
K13n3719
K13n3731
K13n3783
K13n3791
K13n3792
K13n3833
K13n3849
K13n3909
K13n3916
K13n3919
K13n3931
K13n3966
K13n3969
K13n3971
K13n3972
K13n3976
K13n3979
K13n3983
K13n3987
K13n3989
K13n4007
K13n4017
K13n4021
K13n4023
K13n4027
K13n4042
K13n4044
K13n4045
K13n4048
K13n4061
K13n4067
K13n4069
K13n4076
K13n4099
K13n4110
K13n4113
K13n4137
K13n4165
K13n4167
K13n4214
K13n4226
K13n4239
K13n4240
K13n4252
K13n4263
K13n4267
K13n4293
K13n4325
K13n4338
K13n4339
K13n4344
K13n4357
K13n4392
K13n4416
K13n4420
K13n4424
K13n4427
K13n4433
K13n4434
K13n4449
K13n4453
K13n4461
K13n4488
K13n4489
K13n4492
K13n4500
K13n4518
K13n4519
K13n4521
K13n4525
K13n4549
K13n4564
K13n4570
K13n4578
K13n4593
K13n4597
K13n4599
K13n4618
K13n4620
K13n4627
K13n4630
K13n4638
K13n4652
K13n4675
K13n4680
K13n4692
K13n4703
K13n4716
K13n4719
K13n4746
K13n4754
K13n4770
K13n4811
K13n4813
K13n4834
K13n4857
K13n4869
K13n4874
K13n4880
K13n4882
K13n4901
K13n4905
K13n4925
K13n4932
K13n4934
K13n4937
K13n4938
K13n4959
K13n4963
K13n5000
K13n5039
K13n5042
K13n5066
K13n5078
K13n5079
K13a515
K13a541
K13a651
K13a806
K13a2059
K13a2122
K13a2374
K13a2460
K13a2657
K13a3082
K13a3434
K13a3986
K13a4138
K13a4650
K13a4848
K13n398
K13n1374
K13n1606
K13n1763
K13n1828
K13n2143
K13n3827
K12a1088
K12n763
K13a62
K13a253
K13a290
K13a384
K13a558
K13a967
K13a974
K13a1015
K13a1311
K13a1312
K13a1531
K13a1593
K13a1686
K13a2537
K13a3245
K13a3523
K13a4151
K13a4451
K13a4602
K13a4641
K13n410
K13n1020
K13n1454
K13n2025
K13n2244
K13n2444
K13n3317
K13n4294
K13n2304
K13a28
K13a1274
K13a1570
K13a4512
K13a4684
K13n811
K13n923
K13n4616
K13n4651
K13a639
K13a703
K13a982
K13n20
K13n2891
K13n3057
K13n4347
K13a472
K13a2535
K13a2656
K13n427
K13a2495
K13a2746
K13a3013
K13a1240
K13a2605
K13n2936


==> anc/BPH/BPH_sliceness_and_Cplus_minus.html <==
<!DOCTYPE html>
<html>
<head><meta charset="utf-8" />
<meta name="viewport" content="width=device-width, initial-scale=1.0">

<title>BPH sliceness and C+-</title><script src="https://cdnjs.cloudflare.com/ajax/libs/require.js/2.1.10/require.min.js"></script>




<style type="text/css">
    pre { line-height: 125%; }
td.linenos .normal { color: inherit; background-color: transparent; padding-left: 5px; padding-right: 5px; }
span.linenos { color: inherit; background-color: transparent; padding-left: 5px; padding-right: 5px; }
td.linenos .special { color: #000000; background-color: #ffffc0; padding-left: 5px; padding-right: 5px; }
span.linenos.special { color: #000000; background-color: #ffffc0; padding-left: 5px; padding-right: 5px; }
.highlight .hll { background-color: var(--jp-cell-editor-active-background) }
.highlight { background: var(--jp-cell-editor-background); color: var(--jp-mirror-editor-variable-color) }
.highlight .c { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment */
.highlight .err { color: var(--jp-mirror-editor-error-color) } /* Error */
.highlight .k { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword */
.highlight .o { color: var(--jp-mirror-editor-operator-color); font-weight: bold } /* Operator */
.highlight .p { color: var(--jp-mirror-editor-punctuation-color) } /* Punctuation */
.highlight .ch { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Hashbang */
.highlight .cm { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Multiline */
.highlight .cp { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Preproc */
.highlight .cpf { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.PreprocFile */
.highlight .c1 { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Single */
.highlight .cs { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Special */
.highlight .kc { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Constant */
.highlight .kd { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Declaration */
.highlight .kn { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Namespace */
.highlight .kp { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Pseudo */
.highlight .kr { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Reserved */
.highlight .kt { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Type */
.highlight .m { color: var(--jp-mirror-editor-number-color) } /* Literal.Number */
.highlight .s { color: var(--jp-mirror-editor-string-color) } /* Literal.String */
.highlight .ow { color: var(--jp-mirror-editor-operator-color); font-weight: bold } /* Operator.Word */
.highlight .w { color: var(--jp-mirror-editor-variable-color) } /* Text.Whitespace */
.highlight .mb { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Bin */
.highlight .mf { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Float */
.highlight .mh { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Hex */
.highlight .mi { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Integer */
.highlight .mo { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Oct */
.highlight .sa { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Affix */
.highlight .sb { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Backtick */
.highlight .sc { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Char */
.highlight .dl { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Delimiter */
.highlight .sd { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Doc */
.highlight .s2 { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Double */
.highlight .se { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Escape */
.highlight .sh { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Heredoc */
.highlight .si { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Interpol */
.highlight .sx { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Other */
.highlight .sr { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Regex */
.highlight .s1 { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Single */
.highlight .ss { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Symbol */
.highlight .il { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Integer.Long */
  </style>



<style type="text/css">
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*
 * Mozilla scrollbar styling
 */

/* use standard opaque scrollbars for most nodes */
[data-jp-theme-scrollbars='true'] {
  scrollbar-color: rgb(var(--jp-scrollbar-thumb-color))
    var(--jp-scrollbar-background-color);
}

/* for code nodes, use a transparent style of scrollbar. These selectors
 * will match lower in the tree, and so will override the above */
[data-jp-theme-scrollbars='true'] .CodeMirror-hscrollbar,
[data-jp-theme-scrollbars='true'] .CodeMirror-vscrollbar {
  scrollbar-color: rgba(var(--jp-scrollbar-thumb-color), 0.5) transparent;
}

/* tiny scrollbar */

.jp-scrollbar-tiny {
  scrollbar-color: rgba(var(--jp-scrollbar-thumb-color), 0.5) transparent;
  scrollbar-width: thin;
}

/*
 * Webkit scrollbar styling
 */

/* use standard opaque scrollbars for most nodes */

[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar,
[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar-corner {
  background: var(--jp-scrollbar-background-color);
}

[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar-thumb {
  background: rgb(var(--jp-scrollbar-thumb-color));
  border: var(--jp-scrollbar-thumb-margin) solid transparent;
  background-clip: content-box;
  border-radius: var(--jp-scrollbar-thumb-radius);
}

[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar-track:horizontal {
  border-left: var(--jp-scrollbar-endpad) solid
    var(--jp-scrollbar-background-color);
  border-right: var(--jp-scrollbar-endpad) solid
    var(--jp-scrollbar-background-color);
}

[data-jp-theme-scrollbars='true'] ::-webkit-scrollbar-track:vertical {
  border-top: var(--jp-scrollbar-endpad) solid
    var(--jp-scrollbar-background-color);
  border-bottom: var(--jp-scrollbar-endpad) solid
    var(--jp-scrollbar-background-color);
}

/* for code nodes, use a transparent style of scrollbar */

[data-jp-theme-scrollbars='true'] .CodeMirror-hscrollbar::-webkit-scrollbar,
[data-jp-theme-scrollbars='true'] .CodeMirror-vscrollbar::-webkit-scrollbar,
[data-jp-theme-scrollbars='true']
  .CodeMirror-hscrollbar::-webkit-scrollbar-corner,
[data-jp-theme-scrollbars='true']
  .CodeMirror-vscrollbar::-webkit-scrollbar-corner {
  background-color: transparent;
}

[data-jp-theme-scrollbars='true']
  .CodeMirror-hscrollbar::-webkit-scrollbar-thumb,
[data-jp-theme-scrollbars='true']
  .CodeMirror-vscrollbar::-webkit-scrollbar-thumb {
  background: rgba(var(--jp-scrollbar-thumb-color), 0.5);
  border: var(--jp-scrollbar-thumb-margin) solid transparent;
  background-clip: content-box;
  border-radius: var(--jp-scrollbar-thumb-radius);
}

[data-jp-theme-scrollbars='true']
  .CodeMirror-hscrollbar::-webkit-scrollbar-track:horizontal {
  border-left: var(--jp-scrollbar-endpad) solid transparent;
  border-right: var(--jp-scrollbar-endpad) solid transparent;
}

[data-jp-theme-scrollbars='true']
  .CodeMirror-vscrollbar::-webkit-scrollbar-track:vertical {
  border-top: var(--jp-scrollbar-endpad) solid transparent;
  border-bottom: var(--jp-scrollbar-endpad) solid transparent;
}

/* tiny scrollbar */

.jp-scrollbar-tiny::-webkit-scrollbar,
.jp-scrollbar-tiny::-webkit-scrollbar-corner {
  background-color: transparent;
  height: 4px;
  width: 4px;
}

.jp-scrollbar-tiny::-webkit-scrollbar-thumb {
  background: rgba(var(--jp-scrollbar-thumb-color), 0.5);
}

.jp-scrollbar-tiny::-webkit-scrollbar-track:horizontal {
  border-left: 0px solid transparent;
  border-right: 0px solid transparent;
}

.jp-scrollbar-tiny::-webkit-scrollbar-track:vertical {
  border-top: 0px solid transparent;
  border-bottom: 0px solid transparent;
}

/*
 * Phosphor
 */

.lm-ScrollBar[data-orientation='horizontal'] {
  min-height: 16px;
  max-height: 16px;
  min-width: 45px;
  border-top: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='vertical'] {
  min-width: 16px;
  max-width: 16px;
  min-height: 45px;
  border-left: 1px solid #a0a0a0;
}

.lm-ScrollBar-button {
  background-color: #f0f0f0;
  background-position: center center;
  min-height: 15px;
  max-height: 15px;
  min-width: 15px;
  max-width: 15px;
}

.lm-ScrollBar-button:hover {
  background-color: #dadada;
}

.lm-ScrollBar-button.lm-mod-active {
  background-color: #cdcdcd;
}

.lm-ScrollBar-track {
  background: #f0f0f0;
}

.lm-ScrollBar-thumb {
  background: #cdcdcd;
}

.lm-ScrollBar-thumb:hover {
  background: #bababa;
}

.lm-ScrollBar-thumb.lm-mod-active {
  background: #a0a0a0;
}

.lm-ScrollBar[data-orientation='horizontal'] .lm-ScrollBar-thumb {
  height: 100%;
  min-width: 15px;
  border-left: 1px solid #a0a0a0;
  border-right: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='vertical'] .lm-ScrollBar-thumb {
  width: 100%;
  min-height: 15px;
  border-top: 1px solid #a0a0a0;
  border-bottom: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='horizontal']
  .lm-ScrollBar-button[data-action='decrement'] {
  background-image: var(--jp-icon-caret-left);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='horizontal']
  .lm-ScrollBar-button[data-action='increment'] {
  background-image: var(--jp-icon-caret-right);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='vertical']
  .lm-ScrollBar-button[data-action='decrement'] {
  background-image: var(--jp-icon-caret-up);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='vertical']
  .lm-ScrollBar-button[data-action='increment'] {
  background-image: var(--jp-icon-caret-down);
  background-size: 17px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-Widget, /* </DEPRECATED> */
.lm-Widget {
  box-sizing: border-box;
  position: relative;
  overflow: hidden;
  cursor: default;
}


/* <DEPRECATED> */ .p-Widget.p-mod-hidden, /* </DEPRECATED> */
.lm-Widget.lm-mod-hidden {
  display: none !important;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-CommandPalette, /* </DEPRECATED> */
.lm-CommandPalette {
  display: flex;
  flex-direction: column;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */ .p-CommandPalette-search, /* </DEPRECATED> */
.lm-CommandPalette-search {
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-CommandPalette-content, /* </DEPRECATED> */
.lm-CommandPalette-content {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  min-height: 0;
  overflow: auto;
  list-style-type: none;
}


/* <DEPRECATED> */ .p-CommandPalette-header, /* </DEPRECATED> */
.lm-CommandPalette-header {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}


/* <DEPRECATED> */ .p-CommandPalette-item, /* </DEPRECATED> */
.lm-CommandPalette-item {
  display: flex;
  flex-direction: row;
}


/* <DEPRECATED> */ .p-CommandPalette-itemIcon, /* </DEPRECATED> */
.lm-CommandPalette-itemIcon {
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-CommandPalette-itemContent, /* </DEPRECATED> */
.lm-CommandPalette-itemContent {
  flex: 1 1 auto;
  overflow: hidden;
}


/* <DEPRECATED> */ .p-CommandPalette-itemShortcut, /* </DEPRECATED> */
.lm-CommandPalette-itemShortcut {
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-CommandPalette-itemLabel, /* </DEPRECATED> */
.lm-CommandPalette-itemLabel {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.lm-close-icon {
	border:1px solid transparent;
  background-color: transparent;
  position: absolute;
	z-index:1;
	right:3%;
	top: 0;
	bottom: 0;
	margin: auto;
	padding: 7px 0;
	display: none;
	vertical-align: middle;
  outline: 0;
  cursor: pointer;
}
.lm-close-icon:after {
	content: "X";
	display: block;
	width: 15px;
	height: 15px;
	text-align: center;
	color:#000;
	font-weight: normal;
	font-size: 12px;
	cursor: pointer;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-DockPanel, /* </DEPRECATED> */
.lm-DockPanel {
  z-index: 0;
}


/* <DEPRECATED> */ .p-DockPanel-widget, /* </DEPRECATED> */
.lm-DockPanel-widget {
  z-index: 0;
}


/* <DEPRECATED> */ .p-DockPanel-tabBar, /* </DEPRECATED> */
.lm-DockPanel-tabBar {
  z-index: 1;
}


/* <DEPRECATED> */ .p-DockPanel-handle, /* </DEPRECATED> */
.lm-DockPanel-handle {
  z-index: 2;
}


/* <DEPRECATED> */ .p-DockPanel-handle.p-mod-hidden, /* </DEPRECATED> */
.lm-DockPanel-handle.lm-mod-hidden {
  display: none !important;
}


/* <DEPRECATED> */ .p-DockPanel-handle:after, /* </DEPRECATED> */
.lm-DockPanel-handle:after {
  position: absolute;
  top: 0;
  left: 0;
  width: 100%;
  height: 100%;
  content: '';
}


/* <DEPRECATED> */
.p-DockPanel-handle[data-orientation='horizontal'],
/* </DEPRECATED> */
.lm-DockPanel-handle[data-orientation='horizontal'] {
  cursor: ew-resize;
}


/* <DEPRECATED> */
.p-DockPanel-handle[data-orientation='vertical'],
/* </DEPRECATED> */
.lm-DockPanel-handle[data-orientation='vertical'] {
  cursor: ns-resize;
}


/* <DEPRECATED> */
.p-DockPanel-handle[data-orientation='horizontal']:after,
/* </DEPRECATED> */
.lm-DockPanel-handle[data-orientation='horizontal']:after {
  left: 50%;
  min-width: 8px;
  transform: translateX(-50%);
}


/* <DEPRECATED> */
.p-DockPanel-handle[data-orientation='vertical']:after,
/* </DEPRECATED> */
.lm-DockPanel-handle[data-orientation='vertical']:after {
  top: 50%;
  min-height: 8px;
  transform: translateY(-50%);
}


/* <DEPRECATED> */ .p-DockPanel-overlay, /* </DEPRECATED> */
.lm-DockPanel-overlay {
  z-index: 3;
  box-sizing: border-box;
  pointer-events: none;
}


/* <DEPRECATED> */ .p-DockPanel-overlay.p-mod-hidden, /* </DEPRECATED> */
.lm-DockPanel-overlay.lm-mod-hidden {
  display: none !important;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-Menu, /* </DEPRECATED> */
.lm-Menu {
  z-index: 10000;
  position: absolute;
  white-space: nowrap;
  overflow-x: hidden;
  overflow-y: auto;
  outline: none;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */ .p-Menu-content, /* </DEPRECATED> */
.lm-Menu-content {
  margin: 0;
  padding: 0;
  display: table;
  list-style-type: none;
}


/* <DEPRECATED> */ .p-Menu-item, /* </DEPRECATED> */
.lm-Menu-item {
  display: table-row;
}


/* <DEPRECATED> */
.p-Menu-item.p-mod-hidden,
.p-Menu-item.p-mod-collapsed,
/* </DEPRECATED> */
.lm-Menu-item.lm-mod-hidden,
.lm-Menu-item.lm-mod-collapsed {
  display: none !important;
}


/* <DEPRECATED> */
.p-Menu-itemIcon,
.p-Menu-itemSubmenuIcon,
/* </DEPRECATED> */
.lm-Menu-itemIcon,
.lm-Menu-itemSubmenuIcon {
  display: table-cell;
  text-align: center;
}


/* <DEPRECATED> */ .p-Menu-itemLabel, /* </DEPRECATED> */
.lm-Menu-itemLabel {
  display: table-cell;
  text-align: left;
}


/* <DEPRECATED> */ .p-Menu-itemShortcut, /* </DEPRECATED> */
.lm-Menu-itemShortcut {
  display: table-cell;
  text-align: right;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-MenuBar, /* </DEPRECATED> */
.lm-MenuBar {
  outline: none;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */ .p-MenuBar-content, /* </DEPRECATED> */
.lm-MenuBar-content {
  margin: 0;
  padding: 0;
  display: flex;
  flex-direction: row;
  list-style-type: none;
}


/* <DEPRECATED> */ .p--MenuBar-item, /* </DEPRECATED> */
.lm-MenuBar-item {
  box-sizing: border-box;
}


/* <DEPRECATED> */
.p-MenuBar-itemIcon,
.p-MenuBar-itemLabel,
/* </DEPRECATED> */
.lm-MenuBar-itemIcon,
.lm-MenuBar-itemLabel {
  display: inline-block;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-ScrollBar, /* </DEPRECATED> */
.lm-ScrollBar {
  display: flex;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */
.p-ScrollBar[data-orientation='horizontal'],
/* </DEPRECATED> */
.lm-ScrollBar[data-orientation='horizontal'] {
  flex-direction: row;
}


/* <DEPRECATED> */
.p-ScrollBar[data-orientation='vertical'],
/* </DEPRECATED> */
.lm-ScrollBar[data-orientation='vertical'] {
  flex-direction: column;
}


/* <DEPRECATED> */ .p-ScrollBar-button, /* </DEPRECATED> */
.lm-ScrollBar-button {
  box-sizing: border-box;
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-ScrollBar-track, /* </DEPRECATED> */
.lm-ScrollBar-track {
  box-sizing: border-box;
  position: relative;
  overflow: hidden;
  flex: 1 1 auto;
}


/* <DEPRECATED> */ .p-ScrollBar-thumb, /* </DEPRECATED> */
.lm-ScrollBar-thumb {
  box-sizing: border-box;
  position: absolute;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-SplitPanel-child, /* </DEPRECATED> */
.lm-SplitPanel-child {
  z-index: 0;
}


/* <DEPRECATED> */ .p-SplitPanel-handle, /* </DEPRECATED> */
.lm-SplitPanel-handle {
  z-index: 1;
}


/* <DEPRECATED> */ .p-SplitPanel-handle.p-mod-hidden, /* </DEPRECATED> */
.lm-SplitPanel-handle.lm-mod-hidden {
  display: none !important;
}


/* <DEPRECATED> */ .p-SplitPanel-handle:after, /* </DEPRECATED> */
.lm-SplitPanel-handle:after {
  position: absolute;
  top: 0;
  left: 0;
  width: 100%;
  height: 100%;
  content: '';
}


/* <DEPRECATED> */
.p-SplitPanel[data-orientation='horizontal'] > .p-SplitPanel-handle,
/* </DEPRECATED> */
.lm-SplitPanel[data-orientation='horizontal'] > .lm-SplitPanel-handle {
  cursor: ew-resize;
}


/* <DEPRECATED> */
.p-SplitPanel[data-orientation='vertical'] > .p-SplitPanel-handle,
/* </DEPRECATED> */
.lm-SplitPanel[data-orientation='vertical'] > .lm-SplitPanel-handle {
  cursor: ns-resize;
}


/* <DEPRECATED> */
.p-SplitPanel[data-orientation='horizontal'] > .p-SplitPanel-handle:after,
/* </DEPRECATED> */
.lm-SplitPanel[data-orientation='horizontal'] > .lm-SplitPanel-handle:after {
  left: 50%;
  min-width: 8px;
  transform: translateX(-50%);
}


/* <DEPRECATED> */
.p-SplitPanel[data-orientation='vertical'] > .p-SplitPanel-handle:after,
/* </DEPRECATED> */
.lm-SplitPanel[data-orientation='vertical'] > .lm-SplitPanel-handle:after {
  top: 50%;
  min-height: 8px;
  transform: translateY(-50%);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-TabBar, /* </DEPRECATED> */
.lm-TabBar {
  display: flex;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}


/* <DEPRECATED> */ .p-TabBar[data-orientation='horizontal'], /* </DEPRECATED> */
.lm-TabBar[data-orientation='horizontal'] {
  flex-direction: row;
  align-items: flex-end;
}


/* <DEPRECATED> */ .p-TabBar[data-orientation='vertical'], /* </DEPRECATED> */
.lm-TabBar[data-orientation='vertical'] {
  flex-direction: column;
  align-items: flex-end;
}


/* <DEPRECATED> */ .p-TabBar-content, /* </DEPRECATED> */
.lm-TabBar-content {
  margin: 0;
  padding: 0;
  display: flex;
  flex: 1 1 auto;
  list-style-type: none;
}


/* <DEPRECATED> */
.p-TabBar[data-orientation='horizontal'] > .p-TabBar-content,
/* </DEPRECATED> */
.lm-TabBar[data-orientation='horizontal'] > .lm-TabBar-content {
  flex-direction: row;
}


/* <DEPRECATED> */
.p-TabBar[data-orientation='vertical'] > .p-TabBar-content,
/* </DEPRECATED> */
.lm-TabBar[data-orientation='vertical'] > .lm-TabBar-content {
  flex-direction: column;
}


/* <DEPRECATED> */ .p-TabBar-tab, /* </DEPRECATED> */
.lm-TabBar-tab {
  display: flex;
  flex-direction: row;
  box-sizing: border-box;
  overflow: hidden;
}


/* <DEPRECATED> */
.p-TabBar-tabIcon,
.p-TabBar-tabCloseIcon,
/* </DEPRECATED> */
.lm-TabBar-tabIcon,
.lm-TabBar-tabCloseIcon {
  flex: 0 0 auto;
}


/* <DEPRECATED> */ .p-TabBar-tabLabel, /* </DEPRECATED> */
.lm-TabBar-tabLabel {
  flex: 1 1 auto;
  overflow: hidden;
  white-space: nowrap;
}


.lm-TabBar-tabInput {
  user-select: all;
  width: 100%;
  box-sizing : border-box;
}


/* <DEPRECATED> */ .p-TabBar-tab.p-mod-hidden, /* </DEPRECATED> */
.lm-TabBar-tab.lm-mod-hidden {
  display: none !important;
}


.lm-TabBar-addButton.lm-mod-hidden {
  display: none !important;
}


/* <DEPRECATED> */ .p-TabBar.p-mod-dragging .p-TabBar-tab, /* </DEPRECATED> */
.lm-TabBar.lm-mod-dragging .lm-TabBar-tab {
  position: relative;
}


/* <DEPRECATED> */
.p-TabBar.p-mod-dragging[data-orientation='horizontal'] .p-TabBar-tab,
/* </DEPRECATED> */
.lm-TabBar.lm-mod-dragging[data-orientation='horizontal'] .lm-TabBar-tab {
  left: 0;
  transition: left 150ms ease;
}


/* <DEPRECATED> */
.p-TabBar.p-mod-dragging[data-orientation='vertical'] .p-TabBar-tab,
/* </DEPRECATED> */
.lm-TabBar.lm-mod-dragging[data-orientation='vertical'] .lm-TabBar-tab {
  top: 0;
  transition: top 150ms ease;
}


/* <DEPRECATED> */
.p-TabBar.p-mod-dragging .p-TabBar-tab.p-mod-dragging,
/* </DEPRECATED> */
.lm-TabBar.lm-mod-dragging .lm-TabBar-tab.lm-mod-dragging {
  transition: none;
}

.lm-TabBar-tabLabel .lm-TabBar-tabInput {
  user-select: all;
  width: 100%;
  box-sizing : border-box;
  background: inherit;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ .p-TabPanel-tabBar, /* </DEPRECATED> */
.lm-TabPanel-tabBar {
  z-index: 1;
}


/* <DEPRECATED> */ .p-TabPanel-stackedPanel, /* </DEPRECATED> */
.lm-TabPanel-stackedPanel {
  z-index: 0;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

@charset "UTF-8";
html{
  -webkit-box-sizing:border-box;
          box-sizing:border-box; }

*,
*::before,
*::after{
  -webkit-box-sizing:inherit;
          box-sizing:inherit; }

body{
  font-size:14px;
  font-weight:400;
  letter-spacing:0;
  line-height:1.28581;
  text-transform:none;
  color:#182026;
  font-family:-apple-system, "BlinkMacSystemFont", "Segoe UI", "Roboto", "Oxygen", "Ubuntu", "Cantarell", "Open Sans", "Helvetica Neue", "Icons16", sans-serif; }

p{
  margin-bottom:10px;
  margin-top:0; }

small{
  font-size:12px; }

strong{
  font-weight:600; }

::-moz-selection{
  background:rgba(125, 188, 255, 0.6); }

::selection{
  background:rgba(125, 188, 255, 0.6); }
.bp3-heading{
  color:#182026;
  font-weight:600;
  margin:0 0 10px;
  padding:0; }
  .bp3-dark .bp3-heading{
    color:#f5f8fa; }

h1.bp3-heading, .bp3-running-text h1{
  font-size:36px;
  line-height:40px; }

h2.bp3-heading, .bp3-running-text h2{
  font-size:28px;
  line-height:32px; }

h3.bp3-heading, .bp3-running-text h3{
  font-size:22px;
  line-height:25px; }

h4.bp3-heading, .bp3-running-text h4{
  font-size:18px;
  line-height:21px; }

h5.bp3-heading, .bp3-running-text h5{
  font-size:16px;
  line-height:19px; }

h6.bp3-heading, .bp3-running-text h6{
  font-size:14px;
  line-height:16px; }
.bp3-ui-text{
  font-size:14px;
  font-weight:400;
  letter-spacing:0;
  line-height:1.28581;
  text-transform:none; }

.bp3-monospace-text{
  font-family:monospace;
  text-transform:none; }

.bp3-text-muted{
  color:#5c7080; }
  .bp3-dark .bp3-text-muted{
    color:#a7b6c2; }

.bp3-text-disabled{
  color:rgba(92, 112, 128, 0.6); }
  .bp3-dark .bp3-text-disabled{
    color:rgba(167, 182, 194, 0.6); }

.bp3-text-overflow-ellipsis{
  overflow:hidden;
  text-overflow:ellipsis;
  white-space:nowrap;
  word-wrap:normal; }
.bp3-running-text{
  font-size:14px;
  line-height:1.5; }
  .bp3-running-text h1{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h1{
      color:#f5f8fa; }
  .bp3-running-text h2{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h2{
      color:#f5f8fa; }
  .bp3-running-text h3{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h3{
      color:#f5f8fa; }
  .bp3-running-text h4{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h4{
      color:#f5f8fa; }
  .bp3-running-text h5{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h5{
      color:#f5f8fa; }
  .bp3-running-text h6{
    color:#182026;
    font-weight:600;
    margin-bottom:20px;
    margin-top:40px; }
    .bp3-dark .bp3-running-text h6{
      color:#f5f8fa; }
  .bp3-running-text hr{
    border:none;
    border-bottom:1px solid rgba(16, 22, 26, 0.15);
    margin:20px 0; }
    .bp3-dark .bp3-running-text hr{
      border-color:rgba(255, 255, 255, 0.15); }
  .bp3-running-text p{
    margin:0 0 10px;
    padding:0; }

.bp3-text-large{
  font-size:16px; }

.bp3-text-small{
  font-size:12px; }
a{
  color:#106ba3;
  text-decoration:none; }
  a:hover{
    color:#106ba3;
    cursor:pointer;
    text-decoration:underline; }
  a .bp3-icon, a .bp3-icon-standard, a .bp3-icon-large{
    color:inherit; }
  a code,
  .bp3-dark a code{
    color:inherit; }
  .bp3-dark a,
  .bp3-dark a:hover{
    color:#48aff0; }
    .bp3-dark a .bp3-icon, .bp3-dark a .bp3-icon-standard, .bp3-dark a .bp3-icon-large,
    .bp3-dark a:hover .bp3-icon,
    .bp3-dark a:hover .bp3-icon-standard,
    .bp3-dark a:hover .bp3-icon-large{
      color:inherit; }
.bp3-running-text code, .bp3-code{
  font-family:monospace;
  text-transform:none;
  background:rgba(255, 255, 255, 0.7);
  border-radius:3px;
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2);
  color:#5c7080;
  font-size:smaller;
  padding:2px 5px; }
  .bp3-dark .bp3-running-text code, .bp3-running-text .bp3-dark code, .bp3-dark .bp3-code{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
    color:#a7b6c2; }
  .bp3-running-text a > code, a > .bp3-code{
    color:#137cbd; }
    .bp3-dark .bp3-running-text a > code, .bp3-running-text .bp3-dark a > code, .bp3-dark a > .bp3-code{
      color:inherit; }

.bp3-running-text pre, .bp3-code-block{
  font-family:monospace;
  text-transform:none;
  background:rgba(255, 255, 255, 0.7);
  border-radius:3px;
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15);
  color:#182026;
  display:block;
  font-size:13px;
  line-height:1.4;
  margin:10px 0;
  padding:13px 15px 12px;
  word-break:break-all;
  word-wrap:break-word; }
  .bp3-dark .bp3-running-text pre, .bp3-running-text .bp3-dark pre, .bp3-dark .bp3-code-block{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
  .bp3-running-text pre > code, .bp3-code-block > code{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:inherit;
    font-size:inherit;
    padding:0; }

.bp3-running-text kbd, .bp3-key{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background:#ffffff;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
  color:#5c7080;
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  font-family:inherit;
  font-size:12px;
  height:24px;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  line-height:24px;
  min-width:24px;
  padding:3px 6px;
  vertical-align:middle; }
  .bp3-running-text kbd .bp3-icon, .bp3-key .bp3-icon, .bp3-running-text kbd .bp3-icon-standard, .bp3-key .bp3-icon-standard, .bp3-running-text kbd .bp3-icon-large, .bp3-key .bp3-icon-large{
    margin-right:5px; }
  .bp3-dark .bp3-running-text kbd, .bp3-running-text .bp3-dark kbd, .bp3-dark .bp3-key{
    background:#394b59;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
    color:#a7b6c2; }
.bp3-running-text blockquote, .bp3-blockquote{
  border-left:solid 4px rgba(167, 182, 194, 0.5);
  margin:0 0 10px;
  padding:0 20px; }
  .bp3-dark .bp3-running-text blockquote, .bp3-running-text .bp3-dark blockquote, .bp3-dark .bp3-blockquote{
    border-color:rgba(115, 134, 148, 0.5); }
.bp3-running-text ul,
.bp3-running-text ol, .bp3-list{
  margin:10px 0;
  padding-left:30px; }
  .bp3-running-text ul li:not(:last-child), .bp3-running-text ol li:not(:last-child), .bp3-list li:not(:last-child){
    margin-bottom:5px; }
  .bp3-running-text ul ol, .bp3-running-text ol ol, .bp3-list ol,
  .bp3-running-text ul ul,
  .bp3-running-text ol ul,
  .bp3-list ul{
    margin-top:5px; }

.bp3-list-unstyled{
  list-style:none;
  margin:0;
  padding:0; }
  .bp3-list-unstyled li{
    padding:0; }
.bp3-rtl{
  text-align:right; }

.bp3-dark{
  color:#f5f8fa; }

:focus{
  outline:rgba(19, 124, 189, 0.6) auto 2px;
  outline-offset:2px;
  -moz-outline-radius:6px; }

.bp3-focus-disabled :focus{
  outline:none !important; }
  .bp3-focus-disabled :focus ~ .bp3-control-indicator{
    outline:none !important; }

.bp3-alert{
  max-width:400px;
  padding:20px; }

.bp3-alert-body{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex; }
  .bp3-alert-body .bp3-icon{
    font-size:40px;
    margin-right:20px;
    margin-top:0; }

.bp3-alert-contents{
  word-break:break-word; }

.bp3-alert-footer{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:reverse;
      -ms-flex-direction:row-reverse;
          flex-direction:row-reverse;
  margin-top:10px; }
  .bp3-alert-footer .bp3-button{
    margin-left:10px; }
.bp3-breadcrumbs{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  cursor:default;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -ms-flex-wrap:wrap;
      flex-wrap:wrap;
  height:30px;
  list-style:none;
  margin:0;
  padding:0; }
  .bp3-breadcrumbs > li{
    -webkit-box-align:center;
        -ms-flex-align:center;
            align-items:center;
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex; }
    .bp3-breadcrumbs > li::after{
      background:url("data:image/svg+xml,%3csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 16 16'%3e%3cpath fill-rule='evenodd' clip-rule='evenodd' d='M10.71 7.29l-4-4a1.003 1.003 0 00-1.42 1.42L8.59 8 5.3 11.29c-.19.18-.3.43-.3.71a1.003 1.003 0 001.71.71l4-4c.18-.18.29-.43.29-.71 0-.28-.11-.53-.29-.71z' fill='%235C7080'/%3e%3c/svg%3e");
      content:"";
      display:block;
      height:16px;
      margin:0 5px;
      width:16px; }
    .bp3-breadcrumbs > li:last-of-type::after{
      display:none; }

.bp3-breadcrumb,
.bp3-breadcrumb-current,
.bp3-breadcrumbs-collapsed{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  font-size:16px; }

.bp3-breadcrumb,
.bp3-breadcrumbs-collapsed{
  color:#5c7080; }

.bp3-breadcrumb:hover{
  text-decoration:none; }

.bp3-breadcrumb.bp3-disabled{
  color:rgba(92, 112, 128, 0.6);
  cursor:not-allowed; }

.bp3-breadcrumb .bp3-icon{
  margin-right:5px; }

.bp3-breadcrumb-current{
  color:inherit;
  font-weight:600; }
  .bp3-breadcrumb-current .bp3-input{
    font-size:inherit;
    font-weight:inherit;
    vertical-align:baseline; }

.bp3-breadcrumbs-collapsed{
  background:#ced9e0;
  border:none;
  border-radius:3px;
  cursor:pointer;
  margin-right:2px;
  padding:1px 5px;
  vertical-align:text-bottom; }
  .bp3-breadcrumbs-collapsed::before{
    background:url("data:image/svg+xml,%3csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 16 16'%3e%3cg fill='%235C7080'%3e%3ccircle cx='2' cy='8.03' r='2'/%3e%3ccircle cx='14' cy='8.03' r='2'/%3e%3ccircle cx='8' cy='8.03' r='2'/%3e%3c/g%3e%3c/svg%3e") center no-repeat;
    content:"";
    display:block;
    height:16px;
    width:16px; }
  .bp3-breadcrumbs-collapsed:hover{
    background:#bfccd6;
    color:#182026;
    text-decoration:none; }

.bp3-dark .bp3-breadcrumb,
.bp3-dark .bp3-breadcrumbs-collapsed{
  color:#a7b6c2; }

.bp3-dark .bp3-breadcrumbs > li::after{
  color:#a7b6c2; }

.bp3-dark .bp3-breadcrumb.bp3-disabled{
  color:rgba(167, 182, 194, 0.6); }

.bp3-dark .bp3-breadcrumb-current{
  color:#f5f8fa; }

.bp3-dark .bp3-breadcrumbs-collapsed{
  background:rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-breadcrumbs-collapsed:hover{
    background:rgba(16, 22, 26, 0.6);
    color:#f5f8fa; }
.bp3-button{
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  border:none;
  border-radius:3px;
  cursor:pointer;
  font-size:14px;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  padding:5px 10px;
  text-align:left;
  vertical-align:middle;
  min-height:30px;
  min-width:30px; }
  .bp3-button > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-button > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-button::before,
  .bp3-button > *{
    margin-right:7px; }
  .bp3-button:empty::before,
  .bp3-button > :last-child{
    margin-right:0; }
  .bp3-button:empty{
    padding:0 !important; }
  .bp3-button:disabled, .bp3-button.bp3-disabled{
    cursor:not-allowed; }
  .bp3-button.bp3-fill{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    width:100%; }
  .bp3-button.bp3-align-right,
  .bp3-align-right .bp3-button{
    text-align:right; }
  .bp3-button.bp3-align-left,
  .bp3-align-left .bp3-button{
    text-align:left; }
  .bp3-button:not([class*="bp3-intent-"]){
    background-color:#f5f8fa;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
    color:#182026; }
    .bp3-button:not([class*="bp3-intent-"]):hover{
      background-clip:padding-box;
      background-color:#ebf1f5;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
    .bp3-button:not([class*="bp3-intent-"]):active, .bp3-button:not([class*="bp3-intent-"]).bp3-active{
      background-color:#d8e1e8;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button:not([class*="bp3-intent-"]):disabled, .bp3-button:not([class*="bp3-intent-"]).bp3-disabled{
      background-color:rgba(206, 217, 224, 0.5);
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed;
      outline:none; }
      .bp3-button:not([class*="bp3-intent-"]):disabled.bp3-active, .bp3-button:not([class*="bp3-intent-"]):disabled.bp3-active:hover, .bp3-button:not([class*="bp3-intent-"]).bp3-disabled.bp3-active, .bp3-button:not([class*="bp3-intent-"]).bp3-disabled.bp3-active:hover{
        background:rgba(206, 217, 224, 0.7); }
  .bp3-button.bp3-intent-primary{
    background-color:#137cbd;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
    .bp3-button.bp3-intent-primary:hover, .bp3-button.bp3-intent-primary:active, .bp3-button.bp3-intent-primary.bp3-active{
      color:#ffffff; }
    .bp3-button.bp3-intent-primary:hover{
      background-color:#106ba3;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-primary:active, .bp3-button.bp3-intent-primary.bp3-active{
      background-color:#0e5a8a;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-primary:disabled, .bp3-button.bp3-intent-primary.bp3-disabled{
      background-color:rgba(19, 124, 189, 0.5);
      background-image:none;
      border-color:transparent;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.6); }
  .bp3-button.bp3-intent-success{
    background-color:#0f9960;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
    .bp3-button.bp3-intent-success:hover, .bp3-button.bp3-intent-success:active, .bp3-button.bp3-intent-success.bp3-active{
      color:#ffffff; }
    .bp3-button.bp3-intent-success:hover{
      background-color:#0d8050;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-success:active, .bp3-button.bp3-intent-success.bp3-active{
      background-color:#0a6640;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-success:disabled, .bp3-button.bp3-intent-success.bp3-disabled{
      background-color:rgba(15, 153, 96, 0.5);
      background-image:none;
      border-color:transparent;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.6); }
  .bp3-button.bp3-intent-warning{
    background-color:#d9822b;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
    .bp3-button.bp3-intent-warning:hover, .bp3-button.bp3-intent-warning:active, .bp3-button.bp3-intent-warning.bp3-active{
      color:#ffffff; }
    .bp3-button.bp3-intent-warning:hover{
      background-color:#bf7326;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-warning:active, .bp3-button.bp3-intent-warning.bp3-active{
      background-color:#a66321;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-warning:disabled, .bp3-button.bp3-intent-warning.bp3-disabled{
      background-color:rgba(217, 130, 43, 0.5);
      background-image:none;
      border-color:transparent;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.6); }
  .bp3-button.bp3-intent-danger{
    background-color:#db3737;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
    .bp3-button.bp3-intent-danger:hover, .bp3-button.bp3-intent-danger:active, .bp3-button.bp3-intent-danger.bp3-active{
      color:#ffffff; }
    .bp3-button.bp3-intent-danger:hover{
      background-color:#c23030;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-danger:active, .bp3-button.bp3-intent-danger.bp3-active{
      background-color:#a82a2a;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-button.bp3-intent-danger:disabled, .bp3-button.bp3-intent-danger.bp3-disabled{
      background-color:rgba(219, 55, 55, 0.5);
      background-image:none;
      border-color:transparent;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.6); }
  .bp3-button[class*="bp3-intent-"] .bp3-button-spinner .bp3-spinner-head{
    stroke:#ffffff; }
  .bp3-button.bp3-large,
  .bp3-large .bp3-button{
    min-height:40px;
    min-width:40px;
    font-size:16px;
    padding:5px 15px; }
    .bp3-button.bp3-large::before,
    .bp3-button.bp3-large > *,
    .bp3-large .bp3-button::before,
    .bp3-large .bp3-button > *{
      margin-right:10px; }
    .bp3-button.bp3-large:empty::before,
    .bp3-button.bp3-large > :last-child,
    .bp3-large .bp3-button:empty::before,
    .bp3-large .bp3-button > :last-child{
      margin-right:0; }
  .bp3-button.bp3-small,
  .bp3-small .bp3-button{
    min-height:24px;
    min-width:24px;
    padding:0 7px; }
  .bp3-button.bp3-loading{
    position:relative; }
    .bp3-button.bp3-loading[class*="bp3-icon-"]::before{
      visibility:hidden; }
    .bp3-button.bp3-loading .bp3-button-spinner{
      margin:0;
      position:absolute; }
    .bp3-button.bp3-loading > :not(.bp3-button-spinner){
      visibility:hidden; }
  .bp3-button[class*="bp3-icon-"]::before{
    font-family:"Icons16", sans-serif;
    font-size:16px;
    font-style:normal;
    font-weight:400;
    line-height:1;
    -moz-osx-font-smoothing:grayscale;
    -webkit-font-smoothing:antialiased;
    color:#5c7080; }
  .bp3-button .bp3-icon, .bp3-button .bp3-icon-standard, .bp3-button .bp3-icon-large{
    color:#5c7080; }
    .bp3-button .bp3-icon.bp3-align-right, .bp3-button .bp3-icon-standard.bp3-align-right, .bp3-button .bp3-icon-large.bp3-align-right{
      margin-left:7px; }
  .bp3-button .bp3-icon:first-child:last-child,
  .bp3-button .bp3-spinner + .bp3-icon:last-child{
    margin:0 -7px; }
  .bp3-dark .bp3-button:not([class*="bp3-intent-"]){
    background-color:#394b59;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]):hover, .bp3-dark .bp3-button:not([class*="bp3-intent-"]):active, .bp3-dark .bp3-button:not([class*="bp3-intent-"]).bp3-active{
      color:#f5f8fa; }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]):hover{
      background-color:#30404d;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]):active, .bp3-dark .bp3-button:not([class*="bp3-intent-"]).bp3-active{
      background-color:#202b33;
      background-image:none;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]):disabled, .bp3-dark .bp3-button:not([class*="bp3-intent-"]).bp3-disabled{
      background-color:rgba(57, 75, 89, 0.5);
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
      .bp3-dark .bp3-button:not([class*="bp3-intent-"]):disabled.bp3-active, .bp3-dark .bp3-button:not([class*="bp3-intent-"]).bp3-disabled.bp3-active{
        background:rgba(57, 75, 89, 0.7); }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]) .bp3-button-spinner .bp3-spinner-head{
      background:rgba(16, 22, 26, 0.5);
      stroke:#8a9ba8; }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"])[class*="bp3-icon-"]::before{
      color:#a7b6c2; }
    .bp3-dark .bp3-button:not([class*="bp3-intent-"]) .bp3-icon, .bp3-dark .bp3-button:not([class*="bp3-intent-"]) .bp3-icon-standard, .bp3-dark .bp3-button:not([class*="bp3-intent-"]) .bp3-icon-large{
      color:#a7b6c2; }
  .bp3-dark .bp3-button[class*="bp3-intent-"]{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-button[class*="bp3-intent-"]:hover{
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-button[class*="bp3-intent-"]:active, .bp3-dark .bp3-button[class*="bp3-intent-"].bp3-active{
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-dark .bp3-button[class*="bp3-intent-"]:disabled, .bp3-dark .bp3-button[class*="bp3-intent-"].bp3-disabled{
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(255, 255, 255, 0.3); }
    .bp3-dark .bp3-button[class*="bp3-intent-"] .bp3-button-spinner .bp3-spinner-head{
      stroke:#8a9ba8; }
  .bp3-button:disabled::before,
  .bp3-button:disabled .bp3-icon, .bp3-button:disabled .bp3-icon-standard, .bp3-button:disabled .bp3-icon-large, .bp3-button.bp3-disabled::before,
  .bp3-button.bp3-disabled .bp3-icon, .bp3-button.bp3-disabled .bp3-icon-standard, .bp3-button.bp3-disabled .bp3-icon-large, .bp3-button[class*="bp3-intent-"]::before,
  .bp3-button[class*="bp3-intent-"] .bp3-icon, .bp3-button[class*="bp3-intent-"] .bp3-icon-standard, .bp3-button[class*="bp3-intent-"] .bp3-icon-large{
    color:inherit !important; }
  .bp3-button.bp3-minimal{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none; }
    .bp3-button.bp3-minimal:hover{
      background:rgba(167, 182, 194, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026;
      text-decoration:none; }
    .bp3-button.bp3-minimal:active, .bp3-button.bp3-minimal.bp3-active{
      background:rgba(115, 134, 148, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026; }
    .bp3-button.bp3-minimal:disabled, .bp3-button.bp3-minimal:disabled:hover, .bp3-button.bp3-minimal.bp3-disabled, .bp3-button.bp3-minimal.bp3-disabled:hover{
      background:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed; }
      .bp3-button.bp3-minimal:disabled.bp3-active, .bp3-button.bp3-minimal:disabled:hover.bp3-active, .bp3-button.bp3-minimal.bp3-disabled.bp3-active, .bp3-button.bp3-minimal.bp3-disabled:hover.bp3-active{
        background:rgba(115, 134, 148, 0.3); }
    .bp3-dark .bp3-button.bp3-minimal{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:inherit; }
      .bp3-dark .bp3-button.bp3-minimal:hover, .bp3-dark .bp3-button.bp3-minimal:active, .bp3-dark .bp3-button.bp3-minimal.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none; }
      .bp3-dark .bp3-button.bp3-minimal:hover{
        background:rgba(138, 155, 168, 0.15); }
      .bp3-dark .bp3-button.bp3-minimal:active, .bp3-dark .bp3-button.bp3-minimal.bp3-active{
        background:rgba(138, 155, 168, 0.3);
        color:#f5f8fa; }
      .bp3-dark .bp3-button.bp3-minimal:disabled, .bp3-dark .bp3-button.bp3-minimal:disabled:hover, .bp3-dark .bp3-button.bp3-minimal.bp3-disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-disabled:hover{
        background:none;
        color:rgba(167, 182, 194, 0.6);
        cursor:not-allowed; }
        .bp3-dark .bp3-button.bp3-minimal:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal:disabled:hover.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-disabled:hover.bp3-active{
          background:rgba(138, 155, 168, 0.3); }
    .bp3-button.bp3-minimal.bp3-intent-primary{
      color:#106ba3; }
      .bp3-button.bp3-minimal.bp3-intent-primary:hover, .bp3-button.bp3-minimal.bp3-intent-primary:active, .bp3-button.bp3-minimal.bp3-intent-primary.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#106ba3; }
      .bp3-button.bp3-minimal.bp3-intent-primary:hover{
        background:rgba(19, 124, 189, 0.15);
        color:#106ba3; }
      .bp3-button.bp3-minimal.bp3-intent-primary:active, .bp3-button.bp3-minimal.bp3-intent-primary.bp3-active{
        background:rgba(19, 124, 189, 0.3);
        color:#106ba3; }
      .bp3-button.bp3-minimal.bp3-intent-primary:disabled, .bp3-button.bp3-minimal.bp3-intent-primary.bp3-disabled{
        background:none;
        color:rgba(16, 107, 163, 0.5); }
        .bp3-button.bp3-minimal.bp3-intent-primary:disabled.bp3-active, .bp3-button.bp3-minimal.bp3-intent-primary.bp3-disabled.bp3-active{
          background:rgba(19, 124, 189, 0.3); }
      .bp3-button.bp3-minimal.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head{
        stroke:#106ba3; }
      .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary{
        color:#48aff0; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary:hover{
          background:rgba(19, 124, 189, 0.2);
          color:#48aff0; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary:active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary.bp3-active{
          background:rgba(19, 124, 189, 0.3);
          color:#48aff0; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary:disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary.bp3-disabled{
          background:none;
          color:rgba(72, 175, 240, 0.5); }
          .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-primary.bp3-disabled.bp3-active{
            background:rgba(19, 124, 189, 0.3); }
    .bp3-button.bp3-minimal.bp3-intent-success{
      color:#0d8050; }
      .bp3-button.bp3-minimal.bp3-intent-success:hover, .bp3-button.bp3-minimal.bp3-intent-success:active, .bp3-button.bp3-minimal.bp3-intent-success.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#0d8050; }
      .bp3-button.bp3-minimal.bp3-intent-success:hover{
        background:rgba(15, 153, 96, 0.15);
        color:#0d8050; }
      .bp3-button.bp3-minimal.bp3-intent-success:active, .bp3-button.bp3-minimal.bp3-intent-success.bp3-active{
        background:rgba(15, 153, 96, 0.3);
        color:#0d8050; }
      .bp3-button.bp3-minimal.bp3-intent-success:disabled, .bp3-button.bp3-minimal.bp3-intent-success.bp3-disabled{
        background:none;
        color:rgba(13, 128, 80, 0.5); }
        .bp3-button.bp3-minimal.bp3-intent-success:disabled.bp3-active, .bp3-button.bp3-minimal.bp3-intent-success.bp3-disabled.bp3-active{
          background:rgba(15, 153, 96, 0.3); }
      .bp3-button.bp3-minimal.bp3-intent-success .bp3-button-spinner .bp3-spinner-head{
        stroke:#0d8050; }
      .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success{
        color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success:hover{
          background:rgba(15, 153, 96, 0.2);
          color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success:active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success.bp3-active{
          background:rgba(15, 153, 96, 0.3);
          color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success:disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success.bp3-disabled{
          background:none;
          color:rgba(61, 204, 145, 0.5); }
          .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-success.bp3-disabled.bp3-active{
            background:rgba(15, 153, 96, 0.3); }
    .bp3-button.bp3-minimal.bp3-intent-warning{
      color:#bf7326; }
      .bp3-button.bp3-minimal.bp3-intent-warning:hover, .bp3-button.bp3-minimal.bp3-intent-warning:active, .bp3-button.bp3-minimal.bp3-intent-warning.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#bf7326; }
      .bp3-button.bp3-minimal.bp3-intent-warning:hover{
        background:rgba(217, 130, 43, 0.15);
        color:#bf7326; }
      .bp3-button.bp3-minimal.bp3-intent-warning:active, .bp3-button.bp3-minimal.bp3-intent-warning.bp3-active{
        background:rgba(217, 130, 43, 0.3);
        color:#bf7326; }
      .bp3-button.bp3-minimal.bp3-intent-warning:disabled, .bp3-button.bp3-minimal.bp3-intent-warning.bp3-disabled{
        background:none;
        color:rgba(191, 115, 38, 0.5); }
        .bp3-button.bp3-minimal.bp3-intent-warning:disabled.bp3-active, .bp3-button.bp3-minimal.bp3-intent-warning.bp3-disabled.bp3-active{
          background:rgba(217, 130, 43, 0.3); }
      .bp3-button.bp3-minimal.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head{
        stroke:#bf7326; }
      .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning{
        color:#ffb366; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning:hover{
          background:rgba(217, 130, 43, 0.2);
          color:#ffb366; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning:active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning.bp3-active{
          background:rgba(217, 130, 43, 0.3);
          color:#ffb366; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning:disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning.bp3-disabled{
          background:none;
          color:rgba(255, 179, 102, 0.5); }
          .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-warning.bp3-disabled.bp3-active{
            background:rgba(217, 130, 43, 0.3); }
    .bp3-button.bp3-minimal.bp3-intent-danger{
      color:#c23030; }
      .bp3-button.bp3-minimal.bp3-intent-danger:hover, .bp3-button.bp3-minimal.bp3-intent-danger:active, .bp3-button.bp3-minimal.bp3-intent-danger.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#c23030; }
      .bp3-button.bp3-minimal.bp3-intent-danger:hover{
        background:rgba(219, 55, 55, 0.15);
        color:#c23030; }
      .bp3-button.bp3-minimal.bp3-intent-danger:active, .bp3-button.bp3-minimal.bp3-intent-danger.bp3-active{
        background:rgba(219, 55, 55, 0.3);
        color:#c23030; }
      .bp3-button.bp3-minimal.bp3-intent-danger:disabled, .bp3-button.bp3-minimal.bp3-intent-danger.bp3-disabled{
        background:none;
        color:rgba(194, 48, 48, 0.5); }
        .bp3-button.bp3-minimal.bp3-intent-danger:disabled.bp3-active, .bp3-button.bp3-minimal.bp3-intent-danger.bp3-disabled.bp3-active{
          background:rgba(219, 55, 55, 0.3); }
      .bp3-button.bp3-minimal.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head{
        stroke:#c23030; }
      .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger{
        color:#ff7373; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger:hover{
          background:rgba(219, 55, 55, 0.2);
          color:#ff7373; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger:active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger.bp3-active{
          background:rgba(219, 55, 55, 0.3);
          color:#ff7373; }
        .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger:disabled, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger.bp3-disabled{
          background:none;
          color:rgba(255, 115, 115, 0.5); }
          .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger:disabled.bp3-active, .bp3-dark .bp3-button.bp3-minimal.bp3-intent-danger.bp3-disabled.bp3-active{
            background:rgba(219, 55, 55, 0.3); }
  .bp3-button.bp3-outlined{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    border:1px solid rgba(24, 32, 38, 0.2);
    -webkit-box-sizing:border-box;
            box-sizing:border-box; }
    .bp3-button.bp3-outlined:hover{
      background:rgba(167, 182, 194, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026;
      text-decoration:none; }
    .bp3-button.bp3-outlined:active, .bp3-button.bp3-outlined.bp3-active{
      background:rgba(115, 134, 148, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026; }
    .bp3-button.bp3-outlined:disabled, .bp3-button.bp3-outlined:disabled:hover, .bp3-button.bp3-outlined.bp3-disabled, .bp3-button.bp3-outlined.bp3-disabled:hover{
      background:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed; }
      .bp3-button.bp3-outlined:disabled.bp3-active, .bp3-button.bp3-outlined:disabled:hover.bp3-active, .bp3-button.bp3-outlined.bp3-disabled.bp3-active, .bp3-button.bp3-outlined.bp3-disabled:hover.bp3-active{
        background:rgba(115, 134, 148, 0.3); }
    .bp3-dark .bp3-button.bp3-outlined{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:inherit; }
      .bp3-dark .bp3-button.bp3-outlined:hover, .bp3-dark .bp3-button.bp3-outlined:active, .bp3-dark .bp3-button.bp3-outlined.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none; }
      .bp3-dark .bp3-button.bp3-outlined:hover{
        background:rgba(138, 155, 168, 0.15); }
      .bp3-dark .bp3-button.bp3-outlined:active, .bp3-dark .bp3-button.bp3-outlined.bp3-active{
        background:rgba(138, 155, 168, 0.3);
        color:#f5f8fa; }
      .bp3-dark .bp3-button.bp3-outlined:disabled, .bp3-dark .bp3-button.bp3-outlined:disabled:hover, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled:hover{
        background:none;
        color:rgba(167, 182, 194, 0.6);
        cursor:not-allowed; }
        .bp3-dark .bp3-button.bp3-outlined:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined:disabled:hover.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled:hover.bp3-active{
          background:rgba(138, 155, 168, 0.3); }
    .bp3-button.bp3-outlined.bp3-intent-primary{
      color:#106ba3; }
      .bp3-button.bp3-outlined.bp3-intent-primary:hover, .bp3-button.bp3-outlined.bp3-intent-primary:active, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#106ba3; }
      .bp3-button.bp3-outlined.bp3-intent-primary:hover{
        background:rgba(19, 124, 189, 0.15);
        color:#106ba3; }
      .bp3-button.bp3-outlined.bp3-intent-primary:active, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-active{
        background:rgba(19, 124, 189, 0.3);
        color:#106ba3; }
      .bp3-button.bp3-outlined.bp3-intent-primary:disabled, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled{
        background:none;
        color:rgba(16, 107, 163, 0.5); }
        .bp3-button.bp3-outlined.bp3-intent-primary:disabled.bp3-active, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled.bp3-active{
          background:rgba(19, 124, 189, 0.3); }
      .bp3-button.bp3-outlined.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head{
        stroke:#106ba3; }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary{
        color:#48aff0; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:hover{
          background:rgba(19, 124, 189, 0.2);
          color:#48aff0; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary.bp3-active{
          background:rgba(19, 124, 189, 0.3);
          color:#48aff0; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled{
          background:none;
          color:rgba(72, 175, 240, 0.5); }
          .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled.bp3-active{
            background:rgba(19, 124, 189, 0.3); }
    .bp3-button.bp3-outlined.bp3-intent-success{
      color:#0d8050; }
      .bp3-button.bp3-outlined.bp3-intent-success:hover, .bp3-button.bp3-outlined.bp3-intent-success:active, .bp3-button.bp3-outlined.bp3-intent-success.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#0d8050; }
      .bp3-button.bp3-outlined.bp3-intent-success:hover{
        background:rgba(15, 153, 96, 0.15);
        color:#0d8050; }
      .bp3-button.bp3-outlined.bp3-intent-success:active, .bp3-button.bp3-outlined.bp3-intent-success.bp3-active{
        background:rgba(15, 153, 96, 0.3);
        color:#0d8050; }
      .bp3-button.bp3-outlined.bp3-intent-success:disabled, .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled{
        background:none;
        color:rgba(13, 128, 80, 0.5); }
        .bp3-button.bp3-outlined.bp3-intent-success:disabled.bp3-active, .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled.bp3-active{
          background:rgba(15, 153, 96, 0.3); }
      .bp3-button.bp3-outlined.bp3-intent-success .bp3-button-spinner .bp3-spinner-head{
        stroke:#0d8050; }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success{
        color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:hover{
          background:rgba(15, 153, 96, 0.2);
          color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success.bp3-active{
          background:rgba(15, 153, 96, 0.3);
          color:#3dcc91; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled{
          background:none;
          color:rgba(61, 204, 145, 0.5); }
          .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled.bp3-active{
            background:rgba(15, 153, 96, 0.3); }
    .bp3-button.bp3-outlined.bp3-intent-warning{
      color:#bf7326; }
      .bp3-button.bp3-outlined.bp3-intent-warning:hover, .bp3-button.bp3-outlined.bp3-intent-warning:active, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#bf7326; }
      .bp3-button.bp3-outlined.bp3-intent-warning:hover{
        background:rgba(217, 130, 43, 0.15);
        color:#bf7326; }
      .bp3-button.bp3-outlined.bp3-intent-warning:active, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-active{
        background:rgba(217, 130, 43, 0.3);
        color:#bf7326; }
      .bp3-button.bp3-outlined.bp3-intent-warning:disabled, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled{
        background:none;
        color:rgba(191, 115, 38, 0.5); }
        .bp3-button.bp3-outlined.bp3-intent-warning:disabled.bp3-active, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled.bp3-active{
          background:rgba(217, 130, 43, 0.3); }
      .bp3-button.bp3-outlined.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head{
        stroke:#bf7326; }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning{
        color:#ffb366; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:hover{
          background:rgba(217, 130, 43, 0.2);
          color:#ffb366; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning.bp3-active{
          background:rgba(217, 130, 43, 0.3);
          color:#ffb366; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled{
          background:none;
          color:rgba(255, 179, 102, 0.5); }
          .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled.bp3-active{
            background:rgba(217, 130, 43, 0.3); }
    .bp3-button.bp3-outlined.bp3-intent-danger{
      color:#c23030; }
      .bp3-button.bp3-outlined.bp3-intent-danger:hover, .bp3-button.bp3-outlined.bp3-intent-danger:active, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#c23030; }
      .bp3-button.bp3-outlined.bp3-intent-danger:hover{
        background:rgba(219, 55, 55, 0.15);
        color:#c23030; }
      .bp3-button.bp3-outlined.bp3-intent-danger:active, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-active{
        background:rgba(219, 55, 55, 0.3);
        color:#c23030; }
      .bp3-button.bp3-outlined.bp3-intent-danger:disabled, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled{
        background:none;
        color:rgba(194, 48, 48, 0.5); }
        .bp3-button.bp3-outlined.bp3-intent-danger:disabled.bp3-active, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled.bp3-active{
          background:rgba(219, 55, 55, 0.3); }
      .bp3-button.bp3-outlined.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head{
        stroke:#c23030; }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger{
        color:#ff7373; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:hover{
          background:rgba(219, 55, 55, 0.2);
          color:#ff7373; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger.bp3-active{
          background:rgba(219, 55, 55, 0.3);
          color:#ff7373; }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled{
          background:none;
          color:rgba(255, 115, 115, 0.5); }
          .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:disabled.bp3-active, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled.bp3-active{
            background:rgba(219, 55, 55, 0.3); }
    .bp3-button.bp3-outlined:disabled, .bp3-button.bp3-outlined.bp3-disabled, .bp3-button.bp3-outlined:disabled:hover, .bp3-button.bp3-outlined.bp3-disabled:hover{
      border-color:rgba(92, 112, 128, 0.1); }
    .bp3-dark .bp3-button.bp3-outlined{
      border-color:rgba(255, 255, 255, 0.4); }
      .bp3-dark .bp3-button.bp3-outlined:disabled, .bp3-dark .bp3-button.bp3-outlined:disabled:hover, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-disabled:hover{
        border-color:rgba(255, 255, 255, 0.2); }
    .bp3-button.bp3-outlined.bp3-intent-primary{
      border-color:rgba(16, 107, 163, 0.6); }
      .bp3-button.bp3-outlined.bp3-intent-primary:disabled, .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled{
        border-color:rgba(16, 107, 163, 0.2); }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary{
        border-color:rgba(72, 175, 240, 0.6); }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-primary.bp3-disabled{
          border-color:rgba(72, 175, 240, 0.2); }
    .bp3-button.bp3-outlined.bp3-intent-success{
      border-color:rgba(13, 128, 80, 0.6); }
      .bp3-button.bp3-outlined.bp3-intent-success:disabled, .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled{
        border-color:rgba(13, 128, 80, 0.2); }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success{
        border-color:rgba(61, 204, 145, 0.6); }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-success.bp3-disabled{
          border-color:rgba(61, 204, 145, 0.2); }
    .bp3-button.bp3-outlined.bp3-intent-warning{
      border-color:rgba(191, 115, 38, 0.6); }
      .bp3-button.bp3-outlined.bp3-intent-warning:disabled, .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled{
        border-color:rgba(191, 115, 38, 0.2); }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning{
        border-color:rgba(255, 179, 102, 0.6); }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-warning.bp3-disabled{
          border-color:rgba(255, 179, 102, 0.2); }
    .bp3-button.bp3-outlined.bp3-intent-danger{
      border-color:rgba(194, 48, 48, 0.6); }
      .bp3-button.bp3-outlined.bp3-intent-danger:disabled, .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled{
        border-color:rgba(194, 48, 48, 0.2); }
      .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger{
        border-color:rgba(255, 115, 115, 0.6); }
        .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger:disabled, .bp3-dark .bp3-button.bp3-outlined.bp3-intent-danger.bp3-disabled{
          border-color:rgba(255, 115, 115, 0.2); }

a.bp3-button{
  text-align:center;
  text-decoration:none;
  -webkit-transition:none;
  transition:none; }
  a.bp3-button, a.bp3-button:hover, a.bp3-button:active{
    color:#182026; }
  a.bp3-button.bp3-disabled{
    color:rgba(92, 112, 128, 0.6); }

.bp3-button-text{
  -webkit-box-flex:0;
      -ms-flex:0 1 auto;
          flex:0 1 auto; }

.bp3-button.bp3-align-left .bp3-button-text, .bp3-button.bp3-align-right .bp3-button-text,
.bp3-button-group.bp3-align-left .bp3-button-text,
.bp3-button-group.bp3-align-right .bp3-button-text{
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto; }
.bp3-button-group{
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex; }
  .bp3-button-group .bp3-button{
    -webkit-box-flex:0;
        -ms-flex:0 0 auto;
            flex:0 0 auto;
    position:relative;
    z-index:4; }
    .bp3-button-group .bp3-button:focus{
      z-index:5; }
    .bp3-button-group .bp3-button:hover{
      z-index:6; }
    .bp3-button-group .bp3-button:active, .bp3-button-group .bp3-button.bp3-active{
      z-index:7; }
    .bp3-button-group .bp3-button:disabled, .bp3-button-group .bp3-button.bp3-disabled{
      z-index:3; }
    .bp3-button-group .bp3-button[class*="bp3-intent-"]{
      z-index:9; }
      .bp3-button-group .bp3-button[class*="bp3-intent-"]:focus{
        z-index:10; }
      .bp3-button-group .bp3-button[class*="bp3-intent-"]:hover{
        z-index:11; }
      .bp3-button-group .bp3-button[class*="bp3-intent-"]:active, .bp3-button-group .bp3-button[class*="bp3-intent-"].bp3-active{
        z-index:12; }
      .bp3-button-group .bp3-button[class*="bp3-intent-"]:disabled, .bp3-button-group .bp3-button[class*="bp3-intent-"].bp3-disabled{
        z-index:8; }
  .bp3-button-group:not(.bp3-minimal) > .bp3-popover-wrapper:not(:first-child) .bp3-button,
  .bp3-button-group:not(.bp3-minimal) > .bp3-button:not(:first-child){
    border-bottom-left-radius:0;
    border-top-left-radius:0; }
  .bp3-button-group:not(.bp3-minimal) > .bp3-popover-wrapper:not(:last-child) .bp3-button,
  .bp3-button-group:not(.bp3-minimal) > .bp3-button:not(:last-child){
    border-bottom-right-radius:0;
    border-top-right-radius:0;
    margin-right:-1px; }
  .bp3-button-group.bp3-minimal .bp3-button{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none; }
    .bp3-button-group.bp3-minimal .bp3-button:hover{
      background:rgba(167, 182, 194, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026;
      text-decoration:none; }
    .bp3-button-group.bp3-minimal .bp3-button:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-active{
      background:rgba(115, 134, 148, 0.3);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#182026; }
    .bp3-button-group.bp3-minimal .bp3-button:disabled, .bp3-button-group.bp3-minimal .bp3-button:disabled:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled:hover{
      background:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed; }
      .bp3-button-group.bp3-minimal .bp3-button:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button:disabled:hover.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled:hover.bp3-active{
        background:rgba(115, 134, 148, 0.3); }
    .bp3-dark .bp3-button-group.bp3-minimal .bp3-button{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:inherit; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:hover, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:hover{
        background:rgba(138, 155, 168, 0.15); }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-active{
        background:rgba(138, 155, 168, 0.3);
        color:#f5f8fa; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:disabled:hover, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled:hover{
        background:none;
        color:rgba(167, 182, 194, 0.6);
        cursor:not-allowed; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button:disabled:hover.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-disabled:hover.bp3-active{
          background:rgba(138, 155, 168, 0.3); }
    .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary{
      color:#106ba3; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#106ba3; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:hover{
        background:rgba(19, 124, 189, 0.15);
        color:#106ba3; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-active{
        background:rgba(19, 124, 189, 0.3);
        color:#106ba3; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-disabled{
        background:none;
        color:rgba(16, 107, 163, 0.5); }
        .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-disabled.bp3-active{
          background:rgba(19, 124, 189, 0.3); }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head{
        stroke:#106ba3; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary{
        color:#48aff0; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:hover{
          background:rgba(19, 124, 189, 0.2);
          color:#48aff0; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-active{
          background:rgba(19, 124, 189, 0.3);
          color:#48aff0; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-disabled{
          background:none;
          color:rgba(72, 175, 240, 0.5); }
          .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-primary.bp3-disabled.bp3-active{
            background:rgba(19, 124, 189, 0.3); }
    .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success{
      color:#0d8050; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#0d8050; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:hover{
        background:rgba(15, 153, 96, 0.15);
        color:#0d8050; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-active{
        background:rgba(15, 153, 96, 0.3);
        color:#0d8050; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-disabled{
        background:none;
        color:rgba(13, 128, 80, 0.5); }
        .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-disabled.bp3-active{
          background:rgba(15, 153, 96, 0.3); }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success .bp3-button-spinner .bp3-spinner-head{
        stroke:#0d8050; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success{
        color:#3dcc91; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:hover{
          background:rgba(15, 153, 96, 0.2);
          color:#3dcc91; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-active{
          background:rgba(15, 153, 96, 0.3);
          color:#3dcc91; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-disabled{
          background:none;
          color:rgba(61, 204, 145, 0.5); }
          .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-success.bp3-disabled.bp3-active{
            background:rgba(15, 153, 96, 0.3); }
    .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning{
      color:#bf7326; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#bf7326; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:hover{
        background:rgba(217, 130, 43, 0.15);
        color:#bf7326; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-active{
        background:rgba(217, 130, 43, 0.3);
        color:#bf7326; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-disabled{
        background:none;
        color:rgba(191, 115, 38, 0.5); }
        .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-disabled.bp3-active{
          background:rgba(217, 130, 43, 0.3); }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head{
        stroke:#bf7326; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning{
        color:#ffb366; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:hover{
          background:rgba(217, 130, 43, 0.2);
          color:#ffb366; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-active{
          background:rgba(217, 130, 43, 0.3);
          color:#ffb366; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-disabled{
          background:none;
          color:rgba(255, 179, 102, 0.5); }
          .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-warning.bp3-disabled.bp3-active{
            background:rgba(217, 130, 43, 0.3); }
    .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger{
      color:#c23030; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:hover, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-active{
        background:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:#c23030; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:hover{
        background:rgba(219, 55, 55, 0.15);
        color:#c23030; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-active{
        background:rgba(219, 55, 55, 0.3);
        color:#c23030; }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:disabled, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-disabled{
        background:none;
        color:rgba(194, 48, 48, 0.5); }
        .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:disabled.bp3-active, .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-disabled.bp3-active{
          background:rgba(219, 55, 55, 0.3); }
      .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head{
        stroke:#c23030; }
      .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger{
        color:#ff7373; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:hover{
          background:rgba(219, 55, 55, 0.2);
          color:#ff7373; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-active{
          background:rgba(219, 55, 55, 0.3);
          color:#ff7373; }
        .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:disabled, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-disabled{
          background:none;
          color:rgba(255, 115, 115, 0.5); }
          .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger:disabled.bp3-active, .bp3-dark .bp3-button-group.bp3-minimal .bp3-button.bp3-intent-danger.bp3-disabled.bp3-active{
            background:rgba(219, 55, 55, 0.3); }
  .bp3-button-group .bp3-popover-wrapper,
  .bp3-button-group .bp3-popover-target{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto; }
  .bp3-button-group.bp3-fill{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    width:100%; }
  .bp3-button-group .bp3-button.bp3-fill,
  .bp3-button-group.bp3-fill .bp3-button:not(.bp3-fixed){
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto; }
  .bp3-button-group.bp3-vertical{
    -webkit-box-align:stretch;
        -ms-flex-align:stretch;
            align-items:stretch;
    -webkit-box-orient:vertical;
    -webkit-box-direction:normal;
        -ms-flex-direction:column;
            flex-direction:column;
    vertical-align:top; }
    .bp3-button-group.bp3-vertical.bp3-fill{
      height:100%;
      width:unset; }
    .bp3-button-group.bp3-vertical .bp3-button{
      margin-right:0 !important;
      width:100%; }
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-popover-wrapper:first-child .bp3-button,
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-button:first-child{
      border-radius:3px 3px 0 0; }
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-popover-wrapper:last-child .bp3-button,
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-button:last-child{
      border-radius:0 0 3px 3px; }
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-popover-wrapper:not(:last-child) .bp3-button,
    .bp3-button-group.bp3-vertical:not(.bp3-minimal) > .bp3-button:not(:last-child){
      margin-bottom:-1px; }
  .bp3-button-group.bp3-align-left .bp3-button{
    text-align:left; }
  .bp3-dark .bp3-button-group:not(.bp3-minimal) > .bp3-popover-wrapper:not(:last-child) .bp3-button,
  .bp3-dark .bp3-button-group:not(.bp3-minimal) > .bp3-button:not(:last-child){
    margin-right:1px; }
  .bp3-dark .bp3-button-group.bp3-vertical > .bp3-popover-wrapper:not(:last-child) .bp3-button,
  .bp3-dark .bp3-button-group.bp3-vertical > .bp3-button:not(:last-child){
    margin-bottom:1px; }
.bp3-callout{
  font-size:14px;
  line-height:1.5;
  background-color:rgba(138, 155, 168, 0.15);
  border-radius:3px;
  padding:10px 12px 9px;
  position:relative;
  width:100%; }
  .bp3-callout[class*="bp3-icon-"]{
    padding-left:40px; }
    .bp3-callout[class*="bp3-icon-"]::before{
      font-family:"Icons20", sans-serif;
      font-size:20px;
      font-style:normal;
      font-weight:400;
      line-height:1;
      -moz-osx-font-smoothing:grayscale;
      -webkit-font-smoothing:antialiased;
      color:#5c7080;
      left:10px;
      position:absolute;
      top:10px; }
  .bp3-callout.bp3-callout-icon{
    padding-left:40px; }
    .bp3-callout.bp3-callout-icon > .bp3-icon:first-child{
      color:#5c7080;
      left:10px;
      position:absolute;
      top:10px; }
  .bp3-callout .bp3-heading{
    line-height:20px;
    margin-bottom:5px;
    margin-top:0; }
    .bp3-callout .bp3-heading:last-child{
      margin-bottom:0; }
  .bp3-dark .bp3-callout{
    background-color:rgba(138, 155, 168, 0.2); }
    .bp3-dark .bp3-callout[class*="bp3-icon-"]::before{
      color:#a7b6c2; }
  .bp3-callout.bp3-intent-primary{
    background-color:rgba(19, 124, 189, 0.15); }
    .bp3-callout.bp3-intent-primary[class*="bp3-icon-"]::before,
    .bp3-callout.bp3-intent-primary > .bp3-icon:first-child,
    .bp3-callout.bp3-intent-primary .bp3-heading{
      color:#106ba3; }
    .bp3-dark .bp3-callout.bp3-intent-primary{
      background-color:rgba(19, 124, 189, 0.25); }
      .bp3-dark .bp3-callout.bp3-intent-primary[class*="bp3-icon-"]::before,
      .bp3-dark .bp3-callout.bp3-intent-primary > .bp3-icon:first-child,
      .bp3-dark .bp3-callout.bp3-intent-primary .bp3-heading{
        color:#48aff0; }
  .bp3-callout.bp3-intent-success{
    background-color:rgba(15, 153, 96, 0.15); }
    .bp3-callout.bp3-intent-success[class*="bp3-icon-"]::before,
    .bp3-callout.bp3-intent-success > .bp3-icon:first-child,
    .bp3-callout.bp3-intent-success .bp3-heading{
      color:#0d8050; }
    .bp3-dark .bp3-callout.bp3-intent-success{
      background-color:rgba(15, 153, 96, 0.25); }
      .bp3-dark .bp3-callout.bp3-intent-success[class*="bp3-icon-"]::before,
      .bp3-dark .bp3-callout.bp3-intent-success > .bp3-icon:first-child,
      .bp3-dark .bp3-callout.bp3-intent-success .bp3-heading{
        color:#3dcc91; }
  .bp3-callout.bp3-intent-warning{
    background-color:rgba(217, 130, 43, 0.15); }
    .bp3-callout.bp3-intent-warning[class*="bp3-icon-"]::before,
    .bp3-callout.bp3-intent-warning > .bp3-icon:first-child,
    .bp3-callout.bp3-intent-warning .bp3-heading{
      color:#bf7326; }
    .bp3-dark .bp3-callout.bp3-intent-warning{
      background-color:rgba(217, 130, 43, 0.25); }
      .bp3-dark .bp3-callout.bp3-intent-warning[class*="bp3-icon-"]::before,
      .bp3-dark .bp3-callout.bp3-intent-warning > .bp3-icon:first-child,
      .bp3-dark .bp3-callout.bp3-intent-warning .bp3-heading{
        color:#ffb366; }
  .bp3-callout.bp3-intent-danger{
    background-color:rgba(219, 55, 55, 0.15); }
    .bp3-callout.bp3-intent-danger[class*="bp3-icon-"]::before,
    .bp3-callout.bp3-intent-danger > .bp3-icon:first-child,
    .bp3-callout.bp3-intent-danger .bp3-heading{
      color:#c23030; }
    .bp3-dark .bp3-callout.bp3-intent-danger{
      background-color:rgba(219, 55, 55, 0.25); }
      .bp3-dark .bp3-callout.bp3-intent-danger[class*="bp3-icon-"]::before,
      .bp3-dark .bp3-callout.bp3-intent-danger > .bp3-icon:first-child,
      .bp3-dark .bp3-callout.bp3-intent-danger .bp3-heading{
        color:#ff7373; }
  .bp3-running-text .bp3-callout{
    margin:20px 0; }
.bp3-card{
  background-color:#ffffff;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.15), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.15), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
  padding:20px;
  -webkit-transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-card.bp3-dark,
  .bp3-dark .bp3-card{
    background-color:#30404d;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0); }

.bp3-elevation-0{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.15), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.15), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0); }
  .bp3-elevation-0.bp3-dark,
  .bp3-dark .bp3-elevation-0{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), 0 0 0 rgba(16, 22, 26, 0), 0 0 0 rgba(16, 22, 26, 0); }

.bp3-elevation-1{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-elevation-1.bp3-dark,
  .bp3-dark .bp3-elevation-1{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4); }

.bp3-elevation-2{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 1px 1px rgba(16, 22, 26, 0.2), 0 2px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 1px 1px rgba(16, 22, 26, 0.2), 0 2px 6px rgba(16, 22, 26, 0.2); }
  .bp3-elevation-2.bp3-dark,
  .bp3-dark .bp3-elevation-2{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.4), 0 2px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.4), 0 2px 6px rgba(16, 22, 26, 0.4); }

.bp3-elevation-3{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2); }
  .bp3-elevation-3.bp3-dark,
  .bp3-dark .bp3-elevation-3{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }

.bp3-elevation-4{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2); }
  .bp3-elevation-4.bp3-dark,
  .bp3-dark .bp3-elevation-4{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4); }

.bp3-card.bp3-interactive:hover{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
  cursor:pointer; }
  .bp3-card.bp3-interactive:hover.bp3-dark,
  .bp3-dark .bp3-card.bp3-interactive:hover{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }

.bp3-card.bp3-interactive:active{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
  opacity:0.9;
  -webkit-transition-duration:0;
          transition-duration:0; }
  .bp3-card.bp3-interactive:active.bp3-dark,
  .bp3-dark .bp3-card.bp3-interactive:active{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4); }

.bp3-collapse{
  height:0;
  overflow-y:hidden;
  -webkit-transition:height 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:height 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-collapse .bp3-collapse-body{
    -webkit-transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-collapse .bp3-collapse-body[aria-hidden="true"]{
      display:none; }

.bp3-context-menu .bp3-popover-target{
  display:block; }

.bp3-context-menu-popover-target{
  position:fixed; }

.bp3-divider{
  border-bottom:1px solid rgba(16, 22, 26, 0.15);
  border-right:1px solid rgba(16, 22, 26, 0.15);
  margin:5px; }
  .bp3-dark .bp3-divider{
    border-color:rgba(16, 22, 26, 0.4); }
.bp3-dialog-container{
  opacity:1;
  -webkit-transform:scale(1);
          transform:scale(1);
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  min-height:100%;
  pointer-events:none;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none;
  width:100%; }
  .bp3-dialog-container.bp3-overlay-enter > .bp3-dialog, .bp3-dialog-container.bp3-overlay-appear > .bp3-dialog{
    opacity:0;
    -webkit-transform:scale(0.5);
            transform:scale(0.5); }
  .bp3-dialog-container.bp3-overlay-enter-active > .bp3-dialog, .bp3-dialog-container.bp3-overlay-appear-active > .bp3-dialog{
    opacity:1;
    -webkit-transform:scale(1);
            transform:scale(1);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:opacity, -webkit-transform;
    transition-property:opacity, -webkit-transform;
    transition-property:opacity, transform;
    transition-property:opacity, transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-dialog-container.bp3-overlay-exit > .bp3-dialog{
    opacity:1;
    -webkit-transform:scale(1);
            transform:scale(1); }
  .bp3-dialog-container.bp3-overlay-exit-active > .bp3-dialog{
    opacity:0;
    -webkit-transform:scale(0.5);
            transform:scale(0.5);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:opacity, -webkit-transform;
    transition-property:opacity, -webkit-transform;
    transition-property:opacity, transform;
    transition-property:opacity, transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }

.bp3-dialog{
  background:#ebf1f5;
  border-radius:6px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin:30px 0;
  padding-bottom:20px;
  pointer-events:all;
  -webkit-user-select:text;
     -moz-user-select:text;
      -ms-user-select:text;
          user-select:text;
  width:500px; }
  .bp3-dialog:focus{
    outline:0; }
  .bp3-dialog.bp3-dark,
  .bp3-dark .bp3-dialog{
    background:#293742;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }

.bp3-dialog-header{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background:#ffffff;
  border-radius:6px 6px 0 0;
  -webkit-box-shadow:0 1px 0 rgba(16, 22, 26, 0.15);
          box-shadow:0 1px 0 rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  min-height:40px;
  padding-left:20px;
  padding-right:5px;
  z-index:30; }
  .bp3-dialog-header .bp3-icon-large,
  .bp3-dialog-header .bp3-icon{
    color:#5c7080;
    -webkit-box-flex:0;
        -ms-flex:0 0 auto;
            flex:0 0 auto;
    margin-right:10px; }
  .bp3-dialog-header .bp3-heading{
    overflow:hidden;
    text-overflow:ellipsis;
    white-space:nowrap;
    word-wrap:normal;
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    line-height:inherit;
    margin:0; }
    .bp3-dialog-header .bp3-heading:last-child{
      margin-right:20px; }
  .bp3-dark .bp3-dialog-header{
    background:#30404d;
    -webkit-box-shadow:0 1px 0 rgba(16, 22, 26, 0.4);
            box-shadow:0 1px 0 rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-dialog-header .bp3-icon-large,
    .bp3-dark .bp3-dialog-header .bp3-icon{
      color:#a7b6c2; }

.bp3-dialog-body{
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto;
  line-height:18px;
  margin:20px; }

.bp3-dialog-footer{
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  margin:0 20px; }

.bp3-dialog-footer-actions{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-pack:end;
      -ms-flex-pack:end;
          justify-content:flex-end; }
  .bp3-dialog-footer-actions .bp3-button{
    margin-left:10px; }
.bp3-multistep-dialog-panels{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex; }

.bp3-multistep-dialog-left-panel{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-flex:1;
      -ms-flex:1;
          flex:1;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column; }
  .bp3-dark .bp3-multistep-dialog-left-panel{
    background:#202b33; }

.bp3-multistep-dialog-right-panel{
  background-color:#f5f8fa;
  border-left:1px solid rgba(16, 22, 26, 0.15);
  border-radius:0 0 6px 0;
  -webkit-box-flex:3;
      -ms-flex:3;
          flex:3;
  min-width:0; }
  .bp3-dark .bp3-multistep-dialog-right-panel{
    background-color:#293742;
    border-left:1px solid rgba(16, 22, 26, 0.4); }

.bp3-multistep-dialog-footer{
  background-color:#ffffff;
  border-radius:0 0 6px 0;
  border-top:1px solid rgba(16, 22, 26, 0.15);
  padding:10px; }
  .bp3-dark .bp3-multistep-dialog-footer{
    background:#30404d;
    border-top:1px solid rgba(16, 22, 26, 0.4); }

.bp3-dialog-step-container{
  background-color:#f5f8fa;
  border-bottom:1px solid rgba(16, 22, 26, 0.15); }
  .bp3-dark .bp3-dialog-step-container{
    background:#293742;
    border-bottom:1px solid rgba(16, 22, 26, 0.4); }
  .bp3-dialog-step-container.bp3-dialog-step-viewed{
    background-color:#ffffff; }
    .bp3-dark .bp3-dialog-step-container.bp3-dialog-step-viewed{
      background:#30404d; }

.bp3-dialog-step{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background-color:#f5f8fa;
  border-radius:6px;
  cursor:not-allowed;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  margin:4px;
  padding:6px 14px; }
  .bp3-dark .bp3-dialog-step{
    background:#293742; }
  .bp3-dialog-step-viewed .bp3-dialog-step{
    background-color:#ffffff;
    cursor:pointer; }
    .bp3-dark .bp3-dialog-step-viewed .bp3-dialog-step{
      background:#30404d; }
  .bp3-dialog-step:hover{
    background-color:#f5f8fa; }
    .bp3-dark .bp3-dialog-step:hover{
      background:#293742; }

.bp3-dialog-step-icon{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background-color:rgba(92, 112, 128, 0.6);
  border-radius:50%;
  color:#ffffff;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  height:25px;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  width:25px; }
  .bp3-dark .bp3-dialog-step-icon{
    background-color:rgba(167, 182, 194, 0.6); }
  .bp3-active.bp3-dialog-step-viewed .bp3-dialog-step-icon{
    background-color:#2b95d6; }
  .bp3-dialog-step-viewed .bp3-dialog-step-icon{
    background-color:#8a9ba8; }

.bp3-dialog-step-title{
  color:rgba(92, 112, 128, 0.6);
  -webkit-box-flex:1;
      -ms-flex:1;
          flex:1;
  padding-left:10px; }
  .bp3-dark .bp3-dialog-step-title{
    color:rgba(167, 182, 194, 0.6); }
  .bp3-active.bp3-dialog-step-viewed .bp3-dialog-step-title{
    color:#2b95d6; }
  .bp3-dialog-step-viewed:not(.bp3-active) .bp3-dialog-step-title{
    color:#182026; }
    .bp3-dark .bp3-dialog-step-viewed:not(.bp3-active) .bp3-dialog-step-title{
      color:#f5f8fa; }
.bp3-drawer{
  background:#ffffff;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin:0;
  padding:0; }
  .bp3-drawer:focus{
    outline:0; }
  .bp3-drawer.bp3-position-top{
    height:50%;
    left:0;
    right:0;
    top:0; }
    .bp3-drawer.bp3-position-top.bp3-overlay-enter, .bp3-drawer.bp3-position-top.bp3-overlay-appear{
      -webkit-transform:translateY(-100%);
              transform:translateY(-100%); }
    .bp3-drawer.bp3-position-top.bp3-overlay-enter-active, .bp3-drawer.bp3-position-top.bp3-overlay-appear-active{
      -webkit-transform:translateY(0);
              transform:translateY(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer.bp3-position-top.bp3-overlay-exit{
      -webkit-transform:translateY(0);
              transform:translateY(0); }
    .bp3-drawer.bp3-position-top.bp3-overlay-exit-active{
      -webkit-transform:translateY(-100%);
              transform:translateY(-100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer.bp3-position-bottom{
    bottom:0;
    height:50%;
    left:0;
    right:0; }
    .bp3-drawer.bp3-position-bottom.bp3-overlay-enter, .bp3-drawer.bp3-position-bottom.bp3-overlay-appear{
      -webkit-transform:translateY(100%);
              transform:translateY(100%); }
    .bp3-drawer.bp3-position-bottom.bp3-overlay-enter-active, .bp3-drawer.bp3-position-bottom.bp3-overlay-appear-active{
      -webkit-transform:translateY(0);
              transform:translateY(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer.bp3-position-bottom.bp3-overlay-exit{
      -webkit-transform:translateY(0);
              transform:translateY(0); }
    .bp3-drawer.bp3-position-bottom.bp3-overlay-exit-active{
      -webkit-transform:translateY(100%);
              transform:translateY(100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer.bp3-position-left{
    bottom:0;
    left:0;
    top:0;
    width:50%; }
    .bp3-drawer.bp3-position-left.bp3-overlay-enter, .bp3-drawer.bp3-position-left.bp3-overlay-appear{
      -webkit-transform:translateX(-100%);
              transform:translateX(-100%); }
    .bp3-drawer.bp3-position-left.bp3-overlay-enter-active, .bp3-drawer.bp3-position-left.bp3-overlay-appear-active{
      -webkit-transform:translateX(0);
              transform:translateX(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer.bp3-position-left.bp3-overlay-exit{
      -webkit-transform:translateX(0);
              transform:translateX(0); }
    .bp3-drawer.bp3-position-left.bp3-overlay-exit-active{
      -webkit-transform:translateX(-100%);
              transform:translateX(-100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer.bp3-position-right{
    bottom:0;
    right:0;
    top:0;
    width:50%; }
    .bp3-drawer.bp3-position-right.bp3-overlay-enter, .bp3-drawer.bp3-position-right.bp3-overlay-appear{
      -webkit-transform:translateX(100%);
              transform:translateX(100%); }
    .bp3-drawer.bp3-position-right.bp3-overlay-enter-active, .bp3-drawer.bp3-position-right.bp3-overlay-appear-active{
      -webkit-transform:translateX(0);
              transform:translateX(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer.bp3-position-right.bp3-overlay-exit{
      -webkit-transform:translateX(0);
              transform:translateX(0); }
    .bp3-drawer.bp3-position-right.bp3-overlay-exit-active{
      -webkit-transform:translateX(100%);
              transform:translateX(100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
  .bp3-position-right):not(.bp3-vertical){
    bottom:0;
    right:0;
    top:0;
    width:50%; }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-enter, .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-appear{
      -webkit-transform:translateX(100%);
              transform:translateX(100%); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-enter-active, .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-appear-active{
      -webkit-transform:translateX(0);
              transform:translateX(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-exit{
      -webkit-transform:translateX(0);
              transform:translateX(0); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right):not(.bp3-vertical).bp3-overlay-exit-active{
      -webkit-transform:translateX(100%);
              transform:translateX(100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
  .bp3-position-right).bp3-vertical{
    bottom:0;
    height:50%;
    left:0;
    right:0; }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-enter, .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-appear{
      -webkit-transform:translateY(100%);
              transform:translateY(100%); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-enter-active, .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-appear-active{
      -webkit-transform:translateY(0);
              transform:translateY(0);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:200ms;
              transition-duration:200ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-exit{
      -webkit-transform:translateY(0);
              transform:translateY(0); }
    .bp3-drawer:not(.bp3-position-top):not(.bp3-position-bottom):not(.bp3-position-left):not(
    .bp3-position-right).bp3-vertical.bp3-overlay-exit-active{
      -webkit-transform:translateY(100%);
              transform:translateY(100%);
      -webkit-transition-delay:0;
              transition-delay:0;
      -webkit-transition-duration:100ms;
              transition-duration:100ms;
      -webkit-transition-property:-webkit-transform;
      transition-property:-webkit-transform;
      transition-property:transform;
      transition-property:transform, -webkit-transform;
      -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
              transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-drawer.bp3-dark,
  .bp3-dark .bp3-drawer{
    background:#30404d;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }

.bp3-drawer-header{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  border-radius:0;
  -webkit-box-shadow:0 1px 0 rgba(16, 22, 26, 0.15);
          box-shadow:0 1px 0 rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  min-height:40px;
  padding:5px;
  padding-left:20px;
  position:relative; }
  .bp3-drawer-header .bp3-icon-large,
  .bp3-drawer-header .bp3-icon{
    color:#5c7080;
    -webkit-box-flex:0;
        -ms-flex:0 0 auto;
            flex:0 0 auto;
    margin-right:10px; }
  .bp3-drawer-header .bp3-heading{
    overflow:hidden;
    text-overflow:ellipsis;
    white-space:nowrap;
    word-wrap:normal;
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    line-height:inherit;
    margin:0; }
    .bp3-drawer-header .bp3-heading:last-child{
      margin-right:20px; }
  .bp3-dark .bp3-drawer-header{
    -webkit-box-shadow:0 1px 0 rgba(16, 22, 26, 0.4);
            box-shadow:0 1px 0 rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-drawer-header .bp3-icon-large,
    .bp3-dark .bp3-drawer-header .bp3-icon{
      color:#a7b6c2; }

.bp3-drawer-body{
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto;
  line-height:18px;
  overflow:auto; }

.bp3-drawer-footer{
  -webkit-box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.15);
          box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.15);
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  padding:10px 20px;
  position:relative; }
  .bp3-dark .bp3-drawer-footer{
    -webkit-box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.4); }
.bp3-editable-text{
  cursor:text;
  display:inline-block;
  max-width:100%;
  position:relative;
  vertical-align:top;
  white-space:nowrap; }
  .bp3-editable-text::before{
    bottom:-3px;
    left:-3px;
    position:absolute;
    right:-3px;
    top:-3px;
    border-radius:3px;
    content:"";
    -webkit-transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9), box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9), box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-editable-text:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15); }
  .bp3-editable-text.bp3-editable-text-editing::before{
    background-color:#ffffff;
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-editable-text.bp3-disabled::before{
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-editable-text.bp3-intent-primary .bp3-editable-text-input,
  .bp3-editable-text.bp3-intent-primary .bp3-editable-text-content{
    color:#137cbd; }
  .bp3-editable-text.bp3-intent-primary:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(19, 124, 189, 0.4);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(19, 124, 189, 0.4); }
  .bp3-editable-text.bp3-intent-primary.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-editable-text.bp3-intent-success .bp3-editable-text-input,
  .bp3-editable-text.bp3-intent-success .bp3-editable-text-content{
    color:#0f9960; }
  .bp3-editable-text.bp3-intent-success:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px rgba(15, 153, 96, 0.4);
            box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px rgba(15, 153, 96, 0.4); }
  .bp3-editable-text.bp3-intent-success.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-editable-text.bp3-intent-warning .bp3-editable-text-input,
  .bp3-editable-text.bp3-intent-warning .bp3-editable-text-content{
    color:#d9822b; }
  .bp3-editable-text.bp3-intent-warning:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px rgba(217, 130, 43, 0.4);
            box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px rgba(217, 130, 43, 0.4); }
  .bp3-editable-text.bp3-intent-warning.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-editable-text.bp3-intent-danger .bp3-editable-text-input,
  .bp3-editable-text.bp3-intent-danger .bp3-editable-text-content{
    color:#db3737; }
  .bp3-editable-text.bp3-intent-danger:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px rgba(219, 55, 55, 0.4);
            box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px rgba(219, 55, 55, 0.4); }
  .bp3-editable-text.bp3-intent-danger.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-editable-text:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(255, 255, 255, 0.15);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(255, 255, 255, 0.15); }
  .bp3-dark .bp3-editable-text.bp3-editable-text-editing::before{
    background-color:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-disabled::before{
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-dark .bp3-editable-text.bp3-intent-primary .bp3-editable-text-content{
    color:#48aff0; }
  .bp3-dark .bp3-editable-text.bp3-intent-primary:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(72, 175, 240, 0), 0 0 0 0 rgba(72, 175, 240, 0), inset 0 0 0 1px rgba(72, 175, 240, 0.4);
            box-shadow:0 0 0 0 rgba(72, 175, 240, 0), 0 0 0 0 rgba(72, 175, 240, 0), inset 0 0 0 1px rgba(72, 175, 240, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-primary.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #48aff0, 0 0 0 3px rgba(72, 175, 240, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #48aff0, 0 0 0 3px rgba(72, 175, 240, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-success .bp3-editable-text-content{
    color:#3dcc91; }
  .bp3-dark .bp3-editable-text.bp3-intent-success:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(61, 204, 145, 0), 0 0 0 0 rgba(61, 204, 145, 0), inset 0 0 0 1px rgba(61, 204, 145, 0.4);
            box-shadow:0 0 0 0 rgba(61, 204, 145, 0), 0 0 0 0 rgba(61, 204, 145, 0), inset 0 0 0 1px rgba(61, 204, 145, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-success.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #3dcc91, 0 0 0 3px rgba(61, 204, 145, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #3dcc91, 0 0 0 3px rgba(61, 204, 145, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-warning .bp3-editable-text-content{
    color:#ffb366; }
  .bp3-dark .bp3-editable-text.bp3-intent-warning:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(255, 179, 102, 0), 0 0 0 0 rgba(255, 179, 102, 0), inset 0 0 0 1px rgba(255, 179, 102, 0.4);
            box-shadow:0 0 0 0 rgba(255, 179, 102, 0), 0 0 0 0 rgba(255, 179, 102, 0), inset 0 0 0 1px rgba(255, 179, 102, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-warning.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #ffb366, 0 0 0 3px rgba(255, 179, 102, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #ffb366, 0 0 0 3px rgba(255, 179, 102, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-danger .bp3-editable-text-content{
    color:#ff7373; }
  .bp3-dark .bp3-editable-text.bp3-intent-danger:hover::before{
    -webkit-box-shadow:0 0 0 0 rgba(255, 115, 115, 0), 0 0 0 0 rgba(255, 115, 115, 0), inset 0 0 0 1px rgba(255, 115, 115, 0.4);
            box-shadow:0 0 0 0 rgba(255, 115, 115, 0), 0 0 0 0 rgba(255, 115, 115, 0), inset 0 0 0 1px rgba(255, 115, 115, 0.4); }
  .bp3-dark .bp3-editable-text.bp3-intent-danger.bp3-editable-text-editing::before{
    -webkit-box-shadow:0 0 0 1px #ff7373, 0 0 0 3px rgba(255, 115, 115, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #ff7373, 0 0 0 3px rgba(255, 115, 115, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }

.bp3-editable-text-input,
.bp3-editable-text-content{
  color:inherit;
  display:inherit;
  font:inherit;
  letter-spacing:inherit;
  max-width:inherit;
  min-width:inherit;
  position:relative;
  resize:none;
  text-transform:inherit;
  vertical-align:top; }

.bp3-editable-text-input{
  background:none;
  border:none;
  -webkit-box-shadow:none;
          box-shadow:none;
  padding:0;
  white-space:pre-wrap;
  width:100%; }
  .bp3-editable-text-input::-webkit-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input::-moz-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input:-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input::-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input::placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-editable-text-input:focus{
    outline:none; }
  .bp3-editable-text-input::-ms-clear{
    display:none; }

.bp3-editable-text-content{
  overflow:hidden;
  padding-right:2px;
  text-overflow:ellipsis;
  white-space:pre; }
  .bp3-editable-text-editing > .bp3-editable-text-content{
    left:0;
    position:absolute;
    visibility:hidden; }
  .bp3-editable-text-placeholder > .bp3-editable-text-content{
    color:rgba(92, 112, 128, 0.6); }
    .bp3-dark .bp3-editable-text-placeholder > .bp3-editable-text-content{
      color:rgba(167, 182, 194, 0.6); }

.bp3-editable-text.bp3-multiline{
  display:block; }
  .bp3-editable-text.bp3-multiline .bp3-editable-text-content{
    overflow:auto;
    white-space:pre-wrap;
    word-wrap:break-word; }
.bp3-divider{
  border-bottom:1px solid rgba(16, 22, 26, 0.15);
  border-right:1px solid rgba(16, 22, 26, 0.15);
  margin:5px; }
  .bp3-dark .bp3-divider{
    border-color:rgba(16, 22, 26, 0.4); }
.bp3-control-group{
  -webkit-transform:translateZ(0);
          transform:translateZ(0);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:stretch;
      -ms-flex-align:stretch;
          align-items:stretch; }
  .bp3-control-group > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-control-group > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-control-group .bp3-button,
  .bp3-control-group .bp3-html-select,
  .bp3-control-group .bp3-input,
  .bp3-control-group .bp3-select{
    position:relative; }
  .bp3-control-group .bp3-input{
    border-radius:inherit;
    z-index:2; }
    .bp3-control-group .bp3-input:focus{
      border-radius:3px;
      z-index:14; }
    .bp3-control-group .bp3-input[class*="bp3-intent"]{
      z-index:13; }
      .bp3-control-group .bp3-input[class*="bp3-intent"]:focus{
        z-index:15; }
    .bp3-control-group .bp3-input[readonly], .bp3-control-group .bp3-input:disabled, .bp3-control-group .bp3-input.bp3-disabled{
      z-index:1; }
  .bp3-control-group .bp3-input-group[class*="bp3-intent"] .bp3-input{
    z-index:13; }
    .bp3-control-group .bp3-input-group[class*="bp3-intent"] .bp3-input:focus{
      z-index:15; }
  .bp3-control-group .bp3-button,
  .bp3-control-group .bp3-html-select select,
  .bp3-control-group .bp3-select select{
    -webkit-transform:translateZ(0);
            transform:translateZ(0);
    border-radius:inherit;
    z-index:4; }
    .bp3-control-group .bp3-button:focus,
    .bp3-control-group .bp3-html-select select:focus,
    .bp3-control-group .bp3-select select:focus{
      z-index:5; }
    .bp3-control-group .bp3-button:hover,
    .bp3-control-group .bp3-html-select select:hover,
    .bp3-control-group .bp3-select select:hover{
      z-index:6; }
    .bp3-control-group .bp3-button:active,
    .bp3-control-group .bp3-html-select select:active,
    .bp3-control-group .bp3-select select:active{
      z-index:7; }
    .bp3-control-group .bp3-button[readonly], .bp3-control-group .bp3-button:disabled, .bp3-control-group .bp3-button.bp3-disabled,
    .bp3-control-group .bp3-html-select select[readonly],
    .bp3-control-group .bp3-html-select select:disabled,
    .bp3-control-group .bp3-html-select select.bp3-disabled,
    .bp3-control-group .bp3-select select[readonly],
    .bp3-control-group .bp3-select select:disabled,
    .bp3-control-group .bp3-select select.bp3-disabled{
      z-index:3; }
    .bp3-control-group .bp3-button[class*="bp3-intent"],
    .bp3-control-group .bp3-html-select select[class*="bp3-intent"],
    .bp3-control-group .bp3-select select[class*="bp3-intent"]{
      z-index:9; }
      .bp3-control-group .bp3-button[class*="bp3-intent"]:focus,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"]:focus,
      .bp3-control-group .bp3-select select[class*="bp3-intent"]:focus{
        z-index:10; }
      .bp3-control-group .bp3-button[class*="bp3-intent"]:hover,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"]:hover,
      .bp3-control-group .bp3-select select[class*="bp3-intent"]:hover{
        z-index:11; }
      .bp3-control-group .bp3-button[class*="bp3-intent"]:active,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"]:active,
      .bp3-control-group .bp3-select select[class*="bp3-intent"]:active{
        z-index:12; }
      .bp3-control-group .bp3-button[class*="bp3-intent"][readonly], .bp3-control-group .bp3-button[class*="bp3-intent"]:disabled, .bp3-control-group .bp3-button[class*="bp3-intent"].bp3-disabled,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"][readonly],
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"]:disabled,
      .bp3-control-group .bp3-html-select select[class*="bp3-intent"].bp3-disabled,
      .bp3-control-group .bp3-select select[class*="bp3-intent"][readonly],
      .bp3-control-group .bp3-select select[class*="bp3-intent"]:disabled,
      .bp3-control-group .bp3-select select[class*="bp3-intent"].bp3-disabled{
        z-index:8; }
  .bp3-control-group .bp3-input-group > .bp3-icon,
  .bp3-control-group .bp3-input-group > .bp3-button,
  .bp3-control-group .bp3-input-group > .bp3-input-left-container,
  .bp3-control-group .bp3-input-group > .bp3-input-action{
    z-index:16; }
  .bp3-control-group .bp3-select::after,
  .bp3-control-group .bp3-html-select::after,
  .bp3-control-group .bp3-select > .bp3-icon,
  .bp3-control-group .bp3-html-select > .bp3-icon{
    z-index:17; }
  .bp3-control-group .bp3-select:focus-within{
    z-index:5; }
  .bp3-control-group:not(.bp3-vertical) > *:not(.bp3-divider){
    margin-right:-1px; }
  .bp3-control-group:not(.bp3-vertical) > .bp3-divider:not(:first-child){
    margin-left:6px; }
  .bp3-dark .bp3-control-group:not(.bp3-vertical) > *:not(.bp3-divider){
    margin-right:0; }
  .bp3-dark .bp3-control-group:not(.bp3-vertical) > .bp3-button + .bp3-button{
    margin-left:1px; }
  .bp3-control-group .bp3-popover-wrapper,
  .bp3-control-group .bp3-popover-target{
    border-radius:inherit; }
  .bp3-control-group > :first-child{
    border-radius:3px 0 0 3px; }
  .bp3-control-group > :last-child{
    border-radius:0 3px 3px 0;
    margin-right:0; }
  .bp3-control-group > :only-child{
    border-radius:3px;
    margin-right:0; }
  .bp3-control-group .bp3-input-group .bp3-button{
    border-radius:3px; }
  .bp3-control-group .bp3-numeric-input:not(:first-child) .bp3-input-group{
    border-bottom-left-radius:0;
    border-top-left-radius:0; }
  .bp3-control-group.bp3-fill{
    width:100%; }
  .bp3-control-group > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto; }
  .bp3-control-group.bp3-fill > *:not(.bp3-fixed){
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto; }
  .bp3-control-group.bp3-vertical{
    -webkit-box-orient:vertical;
    -webkit-box-direction:normal;
        -ms-flex-direction:column;
            flex-direction:column; }
    .bp3-control-group.bp3-vertical > *{
      margin-top:-1px; }
    .bp3-control-group.bp3-vertical > :first-child{
      border-radius:3px 3px 0 0;
      margin-top:0; }
    .bp3-control-group.bp3-vertical > :last-child{
      border-radius:0 0 3px 3px; }
.bp3-control{
  cursor:pointer;
  display:block;
  margin-bottom:10px;
  position:relative;
  text-transform:none; }
  .bp3-control input:checked ~ .bp3-control-indicator{
    background-color:#137cbd;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
  .bp3-control:hover input:checked ~ .bp3-control-indicator{
    background-color:#106ba3;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
  .bp3-control input:not(:disabled):active:checked ~ .bp3-control-indicator{
    background:#0e5a8a;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-control input:disabled:checked ~ .bp3-control-indicator{
    background:rgba(19, 124, 189, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-dark .bp3-control input:checked ~ .bp3-control-indicator{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control:hover input:checked ~ .bp3-control-indicator{
    background-color:#106ba3;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control input:not(:disabled):active:checked ~ .bp3-control-indicator{
    background-color:#0e5a8a;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-control input:disabled:checked ~ .bp3-control-indicator{
    background:rgba(14, 90, 138, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-control:not(.bp3-align-right){
    padding-left:26px; }
    .bp3-control:not(.bp3-align-right) .bp3-control-indicator{
      margin-left:-26px; }
  .bp3-control.bp3-align-right{
    padding-right:26px; }
    .bp3-control.bp3-align-right .bp3-control-indicator{
      margin-right:-26px; }
  .bp3-control.bp3-disabled{
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed; }
  .bp3-control.bp3-inline{
    display:inline-block;
    margin-right:20px; }
  .bp3-control input{
    left:0;
    opacity:0;
    position:absolute;
    top:0;
    z-index:-1; }
  .bp3-control .bp3-control-indicator{
    background-clip:padding-box;
    background-color:#f5f8fa;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
    border:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
    cursor:pointer;
    display:inline-block;
    font-size:16px;
    height:1em;
    margin-right:10px;
    margin-top:-3px;
    position:relative;
    -webkit-user-select:none;
       -moz-user-select:none;
        -ms-user-select:none;
            user-select:none;
    vertical-align:middle;
    width:1em; }
    .bp3-control .bp3-control-indicator::before{
      content:"";
      display:block;
      height:1em;
      width:1em; }
  .bp3-control:hover .bp3-control-indicator{
    background-color:#ebf1f5; }
  .bp3-control input:not(:disabled):active ~ .bp3-control-indicator{
    background:#d8e1e8;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-control input:disabled ~ .bp3-control-indicator{
    background:rgba(206, 217, 224, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none;
    cursor:not-allowed; }
  .bp3-control input:focus ~ .bp3-control-indicator{
    outline:rgba(19, 124, 189, 0.6) auto 2px;
    outline-offset:2px;
    -moz-outline-radius:6px; }
  .bp3-control.bp3-align-right .bp3-control-indicator{
    float:right;
    margin-left:10px;
    margin-top:1px; }
  .bp3-control.bp3-large{
    font-size:16px; }
    .bp3-control.bp3-large:not(.bp3-align-right){
      padding-left:30px; }
      .bp3-control.bp3-large:not(.bp3-align-right) .bp3-control-indicator{
        margin-left:-30px; }
    .bp3-control.bp3-large.bp3-align-right{
      padding-right:30px; }
      .bp3-control.bp3-large.bp3-align-right .bp3-control-indicator{
        margin-right:-30px; }
    .bp3-control.bp3-large .bp3-control-indicator{
      font-size:20px; }
    .bp3-control.bp3-large.bp3-align-right .bp3-control-indicator{
      margin-top:0; }
  .bp3-control.bp3-checkbox input:indeterminate ~ .bp3-control-indicator{
    background-color:#137cbd;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.1)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.1), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
    color:#ffffff; }
  .bp3-control.bp3-checkbox:hover input:indeterminate ~ .bp3-control-indicator{
    background-color:#106ba3;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 -1px 0 rgba(16, 22, 26, 0.2); }
  .bp3-control.bp3-checkbox input:not(:disabled):active:indeterminate ~ .bp3-control-indicator{
    background:#0e5a8a;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-control.bp3-checkbox input:disabled:indeterminate ~ .bp3-control-indicator{
    background:rgba(19, 124, 189, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-dark .bp3-control.bp3-checkbox input:indeterminate ~ .bp3-control-indicator{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-checkbox:hover input:indeterminate ~ .bp3-control-indicator{
    background-color:#106ba3;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-checkbox input:not(:disabled):active:indeterminate ~ .bp3-control-indicator{
    background-color:#0e5a8a;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-control.bp3-checkbox input:disabled:indeterminate ~ .bp3-control-indicator{
    background:rgba(14, 90, 138, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-control.bp3-checkbox .bp3-control-indicator{
    border-radius:3px; }
  .bp3-control.bp3-checkbox input:checked ~ .bp3-control-indicator::before{
    background-image:url("data:image/svg+xml,%3csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 16 16'%3e%3cpath fill-rule='evenodd' clip-rule='evenodd' d='M12 5c-.28 0-.53.11-.71.29L7 9.59l-2.29-2.3a1.003 1.003 0 00-1.42 1.42l3 3c.18.18.43.29.71.29s.53-.11.71-.29l5-5A1.003 1.003 0 0012 5z' fill='white'/%3e%3c/svg%3e"); }
  .bp3-control.bp3-checkbox input:indeterminate ~ .bp3-control-indicator::before{
    background-image:url("data:image/svg+xml,%3csvg xmlns='http://www.w3.org/2000/svg' viewBox='0 0 16 16'%3e%3cpath fill-rule='evenodd' clip-rule='evenodd' d='M11 7H5c-.55 0-1 .45-1 1s.45 1 1 1h6c.55 0 1-.45 1-1s-.45-1-1-1z' fill='white'/%3e%3c/svg%3e"); }
  .bp3-control.bp3-radio .bp3-control-indicator{
    border-radius:50%; }
  .bp3-control.bp3-radio input:checked ~ .bp3-control-indicator::before{
    background-image:radial-gradient(#ffffff, #ffffff 28%, transparent 32%); }
  .bp3-control.bp3-radio input:checked:disabled ~ .bp3-control-indicator::before{
    opacity:0.5; }
  .bp3-control.bp3-radio input:focus ~ .bp3-control-indicator{
    -moz-outline-radius:16px; }
  .bp3-control.bp3-switch input ~ .bp3-control-indicator{
    background:rgba(167, 182, 194, 0.5); }
  .bp3-control.bp3-switch:hover input ~ .bp3-control-indicator{
    background:rgba(115, 134, 148, 0.5); }
  .bp3-control.bp3-switch input:not(:disabled):active ~ .bp3-control-indicator{
    background:rgba(92, 112, 128, 0.5); }
  .bp3-control.bp3-switch input:disabled ~ .bp3-control-indicator{
    background:rgba(206, 217, 224, 0.5); }
    .bp3-control.bp3-switch input:disabled ~ .bp3-control-indicator::before{
      background:rgba(255, 255, 255, 0.8); }
  .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator{
    background:#137cbd; }
  .bp3-control.bp3-switch:hover input:checked ~ .bp3-control-indicator{
    background:#106ba3; }
  .bp3-control.bp3-switch input:checked:not(:disabled):active ~ .bp3-control-indicator{
    background:#0e5a8a; }
  .bp3-control.bp3-switch input:checked:disabled ~ .bp3-control-indicator{
    background:rgba(19, 124, 189, 0.5); }
    .bp3-control.bp3-switch input:checked:disabled ~ .bp3-control-indicator::before{
      background:rgba(255, 255, 255, 0.8); }
  .bp3-control.bp3-switch:not(.bp3-align-right){
    padding-left:38px; }
    .bp3-control.bp3-switch:not(.bp3-align-right) .bp3-control-indicator{
      margin-left:-38px; }
  .bp3-control.bp3-switch.bp3-align-right{
    padding-right:38px; }
    .bp3-control.bp3-switch.bp3-align-right .bp3-control-indicator{
      margin-right:-38px; }
  .bp3-control.bp3-switch .bp3-control-indicator{
    border:none;
    border-radius:1.75em;
    -webkit-box-shadow:none !important;
            box-shadow:none !important;
    min-width:1.75em;
    -webkit-transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:background-color 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
    width:auto; }
    .bp3-control.bp3-switch .bp3-control-indicator::before{
      background:#ffffff;
      border-radius:50%;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
      height:calc(1em - 4px);
      left:0;
      margin:2px;
      position:absolute;
      -webkit-transition:left 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
      transition:left 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
      width:calc(1em - 4px); }
  .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator::before{
    left:calc(100% - 1em); }
  .bp3-control.bp3-switch.bp3-large:not(.bp3-align-right){
    padding-left:45px; }
    .bp3-control.bp3-switch.bp3-large:not(.bp3-align-right) .bp3-control-indicator{
      margin-left:-45px; }
  .bp3-control.bp3-switch.bp3-large.bp3-align-right{
    padding-right:45px; }
    .bp3-control.bp3-switch.bp3-large.bp3-align-right .bp3-control-indicator{
      margin-right:-45px; }
  .bp3-dark .bp3-control.bp3-switch input ~ .bp3-control-indicator{
    background:rgba(16, 22, 26, 0.5); }
  .bp3-dark .bp3-control.bp3-switch:hover input ~ .bp3-control-indicator{
    background:rgba(16, 22, 26, 0.7); }
  .bp3-dark .bp3-control.bp3-switch input:not(:disabled):active ~ .bp3-control-indicator{
    background:rgba(16, 22, 26, 0.9); }
  .bp3-dark .bp3-control.bp3-switch input:disabled ~ .bp3-control-indicator{
    background:rgba(57, 75, 89, 0.5); }
    .bp3-dark .bp3-control.bp3-switch input:disabled ~ .bp3-control-indicator::before{
      background:rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator{
    background:#137cbd; }
  .bp3-dark .bp3-control.bp3-switch:hover input:checked ~ .bp3-control-indicator{
    background:#106ba3; }
  .bp3-dark .bp3-control.bp3-switch input:checked:not(:disabled):active ~ .bp3-control-indicator{
    background:#0e5a8a; }
  .bp3-dark .bp3-control.bp3-switch input:checked:disabled ~ .bp3-control-indicator{
    background:rgba(14, 90, 138, 0.5); }
    .bp3-dark .bp3-control.bp3-switch input:checked:disabled ~ .bp3-control-indicator::before{
      background:rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-switch .bp3-control-indicator::before{
    background:#394b59;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator::before{
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-control.bp3-switch .bp3-switch-inner-text{
    font-size:0.7em;
    text-align:center; }
  .bp3-control.bp3-switch .bp3-control-indicator-child:first-child{
    line-height:0;
    margin-left:0.5em;
    margin-right:1.2em;
    visibility:hidden; }
  .bp3-control.bp3-switch .bp3-control-indicator-child:last-child{
    line-height:1em;
    margin-left:1.2em;
    margin-right:0.5em;
    visibility:visible; }
  .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator .bp3-control-indicator-child:first-child{
    line-height:1em;
    visibility:visible; }
  .bp3-control.bp3-switch input:checked ~ .bp3-control-indicator .bp3-control-indicator-child:last-child{
    line-height:0;
    visibility:hidden; }
  .bp3-dark .bp3-control{
    color:#f5f8fa; }
    .bp3-dark .bp3-control.bp3-disabled{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-control .bp3-control-indicator{
      background-color:#394b59;
      background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
      background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-control:hover .bp3-control-indicator{
      background-color:#30404d; }
    .bp3-dark .bp3-control input:not(:disabled):active ~ .bp3-control-indicator{
      background:#202b33;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-dark .bp3-control input:disabled ~ .bp3-control-indicator{
      background:rgba(57, 75, 89, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      cursor:not-allowed; }
    .bp3-dark .bp3-control.bp3-checkbox input:disabled:checked ~ .bp3-control-indicator, .bp3-dark .bp3-control.bp3-checkbox input:disabled:indeterminate ~ .bp3-control-indicator{
      color:rgba(167, 182, 194, 0.6); }
.bp3-file-input{
  cursor:pointer;
  display:inline-block;
  height:30px;
  position:relative; }
  .bp3-file-input input{
    margin:0;
    min-width:200px;
    opacity:0; }
    .bp3-file-input input:disabled + .bp3-file-upload-input,
    .bp3-file-input input.bp3-disabled + .bp3-file-upload-input{
      background:rgba(206, 217, 224, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed;
      resize:none; }
      .bp3-file-input input:disabled + .bp3-file-upload-input::after,
      .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after{
        background-color:rgba(206, 217, 224, 0.5);
        background-image:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:rgba(92, 112, 128, 0.6);
        cursor:not-allowed;
        outline:none; }
        .bp3-file-input input:disabled + .bp3-file-upload-input::after.bp3-active, .bp3-file-input input:disabled + .bp3-file-upload-input::after.bp3-active:hover,
        .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after.bp3-active,
        .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after.bp3-active:hover{
          background:rgba(206, 217, 224, 0.7); }
      .bp3-dark .bp3-file-input input:disabled + .bp3-file-upload-input, .bp3-dark
      .bp3-file-input input.bp3-disabled + .bp3-file-upload-input{
        background:rgba(57, 75, 89, 0.5);
        -webkit-box-shadow:none;
                box-shadow:none;
        color:rgba(167, 182, 194, 0.6); }
        .bp3-dark .bp3-file-input input:disabled + .bp3-file-upload-input::after, .bp3-dark
        .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after{
          background-color:rgba(57, 75, 89, 0.5);
          background-image:none;
          -webkit-box-shadow:none;
                  box-shadow:none;
          color:rgba(167, 182, 194, 0.6); }
          .bp3-dark .bp3-file-input input:disabled + .bp3-file-upload-input::after.bp3-active, .bp3-dark
          .bp3-file-input input.bp3-disabled + .bp3-file-upload-input::after.bp3-active{
            background:rgba(57, 75, 89, 0.7); }
  .bp3-file-input.bp3-file-input-has-selection .bp3-file-upload-input{
    color:#182026; }
  .bp3-dark .bp3-file-input.bp3-file-input-has-selection .bp3-file-upload-input{
    color:#f5f8fa; }
  .bp3-file-input.bp3-fill{
    width:100%; }
  .bp3-file-input.bp3-large,
  .bp3-large .bp3-file-input{
    height:40px; }
  .bp3-file-input .bp3-file-upload-input-custom-text::after{
    content:attr(bp3-button-text); }

.bp3-file-upload-input{
  -webkit-appearance:none;
     -moz-appearance:none;
          appearance:none;
  background:#ffffff;
  border:none;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
  color:#182026;
  font-size:14px;
  font-weight:400;
  height:30px;
  line-height:30px;
  outline:none;
  padding:0 10px;
  -webkit-transition:-webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:-webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  vertical-align:middle;
  overflow:hidden;
  text-overflow:ellipsis;
  white-space:nowrap;
  word-wrap:normal;
  color:rgba(92, 112, 128, 0.6);
  left:0;
  padding-right:80px;
  position:absolute;
  right:0;
  top:0;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-file-upload-input::-webkit-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input::-moz-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input:-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input::-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input::placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-file-upload-input:focus, .bp3-file-upload-input.bp3-active{
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-file-upload-input[type="search"], .bp3-file-upload-input.bp3-round{
    border-radius:30px;
    -webkit-box-sizing:border-box;
            box-sizing:border-box;
    padding-left:10px; }
  .bp3-file-upload-input[readonly]{
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15); }
  .bp3-file-upload-input:disabled, .bp3-file-upload-input.bp3-disabled{
    background:rgba(206, 217, 224, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed;
    resize:none; }
  .bp3-file-upload-input::after{
    background-color:#f5f8fa;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
    color:#182026;
    min-height:24px;
    min-width:24px;
    overflow:hidden;
    text-overflow:ellipsis;
    white-space:nowrap;
    word-wrap:normal;
    border-radius:3px;
    content:"Browse";
    line-height:24px;
    margin:3px;
    position:absolute;
    right:0;
    text-align:center;
    top:0;
    width:70px; }
    .bp3-file-upload-input::after:hover{
      background-clip:padding-box;
      background-color:#ebf1f5;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
    .bp3-file-upload-input::after:active, .bp3-file-upload-input::after.bp3-active{
      background-color:#d8e1e8;
      background-image:none;
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-file-upload-input::after:disabled, .bp3-file-upload-input::after.bp3-disabled{
      background-color:rgba(206, 217, 224, 0.5);
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(92, 112, 128, 0.6);
      cursor:not-allowed;
      outline:none; }
      .bp3-file-upload-input::after:disabled.bp3-active, .bp3-file-upload-input::after:disabled.bp3-active:hover, .bp3-file-upload-input::after.bp3-disabled.bp3-active, .bp3-file-upload-input::after.bp3-disabled.bp3-active:hover{
        background:rgba(206, 217, 224, 0.7); }
  .bp3-file-upload-input:hover::after{
    background-clip:padding-box;
    background-color:#ebf1f5;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
  .bp3-file-upload-input:active::after{
    background-color:#d8e1e8;
    background-image:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-large .bp3-file-upload-input{
    font-size:16px;
    height:40px;
    line-height:40px;
    padding-right:95px; }
    .bp3-large .bp3-file-upload-input[type="search"], .bp3-large .bp3-file-upload-input.bp3-round{
      padding:0 15px; }
    .bp3-large .bp3-file-upload-input::after{
      min-height:30px;
      min-width:30px;
      line-height:30px;
      margin:5px;
      width:85px; }
  .bp3-dark .bp3-file-upload-input{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa;
    color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::-webkit-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::-moz-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input:-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-file-upload-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-file-upload-input:disabled, .bp3-dark .bp3-file-upload-input.bp3-disabled{
      background:rgba(57, 75, 89, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-file-upload-input::after{
      background-color:#394b59;
      background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
      background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
      color:#f5f8fa; }
      .bp3-dark .bp3-file-upload-input::after:hover, .bp3-dark .bp3-file-upload-input::after:active, .bp3-dark .bp3-file-upload-input::after.bp3-active{
        color:#f5f8fa; }
      .bp3-dark .bp3-file-upload-input::after:hover{
        background-color:#30404d;
        -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-file-upload-input::after:active, .bp3-dark .bp3-file-upload-input::after.bp3-active{
        background-color:#202b33;
        background-image:none;
        -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
                box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
      .bp3-dark .bp3-file-upload-input::after:disabled, .bp3-dark .bp3-file-upload-input::after.bp3-disabled{
        background-color:rgba(57, 75, 89, 0.5);
        background-image:none;
        -webkit-box-shadow:none;
                box-shadow:none;
        color:rgba(167, 182, 194, 0.6); }
        .bp3-dark .bp3-file-upload-input::after:disabled.bp3-active, .bp3-dark .bp3-file-upload-input::after.bp3-disabled.bp3-active{
          background:rgba(57, 75, 89, 0.7); }
      .bp3-dark .bp3-file-upload-input::after .bp3-button-spinner .bp3-spinner-head{
        background:rgba(16, 22, 26, 0.5);
        stroke:#8a9ba8; }
    .bp3-dark .bp3-file-upload-input:hover::after{
      background-color:#30404d;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-file-upload-input:active::after{
      background-color:#202b33;
      background-image:none;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
.bp3-file-upload-input::after{
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
.bp3-form-group{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin:0 0 15px; }
  .bp3-form-group label.bp3-label{
    margin-bottom:5px; }
  .bp3-form-group .bp3-control{
    margin-top:7px; }
  .bp3-form-group .bp3-form-helper-text{
    color:#5c7080;
    font-size:12px;
    margin-top:5px; }
  .bp3-form-group.bp3-intent-primary .bp3-form-helper-text{
    color:#106ba3; }
  .bp3-form-group.bp3-intent-success .bp3-form-helper-text{
    color:#0d8050; }
  .bp3-form-group.bp3-intent-warning .bp3-form-helper-text{
    color:#bf7326; }
  .bp3-form-group.bp3-intent-danger .bp3-form-helper-text{
    color:#c23030; }
  .bp3-form-group.bp3-inline{
    -webkit-box-align:start;
        -ms-flex-align:start;
            align-items:flex-start;
    -webkit-box-orient:horizontal;
    -webkit-box-direction:normal;
        -ms-flex-direction:row;
            flex-direction:row; }
    .bp3-form-group.bp3-inline.bp3-large label.bp3-label{
      line-height:40px;
      margin:0 10px 0 0; }
    .bp3-form-group.bp3-inline label.bp3-label{
      line-height:30px;
      margin:0 10px 0 0; }
  .bp3-form-group.bp3-disabled .bp3-label,
  .bp3-form-group.bp3-disabled .bp3-text-muted,
  .bp3-form-group.bp3-disabled .bp3-form-helper-text{
    color:rgba(92, 112, 128, 0.6) !important; }
  .bp3-dark .bp3-form-group.bp3-intent-primary .bp3-form-helper-text{
    color:#48aff0; }
  .bp3-dark .bp3-form-group.bp3-intent-success .bp3-form-helper-text{
    color:#3dcc91; }
  .bp3-dark .bp3-form-group.bp3-intent-warning .bp3-form-helper-text{
    color:#ffb366; }
  .bp3-dark .bp3-form-group.bp3-intent-danger .bp3-form-helper-text{
    color:#ff7373; }
  .bp3-dark .bp3-form-group .bp3-form-helper-text{
    color:#a7b6c2; }
  .bp3-dark .bp3-form-group.bp3-disabled .bp3-label,
  .bp3-dark .bp3-form-group.bp3-disabled .bp3-text-muted,
  .bp3-dark .bp3-form-group.bp3-disabled .bp3-form-helper-text{
    color:rgba(167, 182, 194, 0.6) !important; }
.bp3-input-group{
  display:block;
  position:relative; }
  .bp3-input-group .bp3-input{
    position:relative;
    width:100%; }
    .bp3-input-group .bp3-input:not(:first-child){
      padding-left:30px; }
    .bp3-input-group .bp3-input:not(:last-child){
      padding-right:30px; }
  .bp3-input-group .bp3-input-action,
  .bp3-input-group > .bp3-input-left-container,
  .bp3-input-group > .bp3-button,
  .bp3-input-group > .bp3-icon{
    position:absolute;
    top:0; }
    .bp3-input-group .bp3-input-action:first-child,
    .bp3-input-group > .bp3-input-left-container:first-child,
    .bp3-input-group > .bp3-button:first-child,
    .bp3-input-group > .bp3-icon:first-child{
      left:0; }
    .bp3-input-group .bp3-input-action:last-child,
    .bp3-input-group > .bp3-input-left-container:last-child,
    .bp3-input-group > .bp3-button:last-child,
    .bp3-input-group > .bp3-icon:last-child{
      right:0; }
  .bp3-input-group .bp3-button{
    min-height:24px;
    min-width:24px;
    margin:3px;
    padding:0 7px; }
    .bp3-input-group .bp3-button:empty{
      padding:0; }
  .bp3-input-group > .bp3-input-left-container,
  .bp3-input-group > .bp3-icon{
    z-index:1; }
  .bp3-input-group > .bp3-input-left-container > .bp3-icon,
  .bp3-input-group > .bp3-icon{
    color:#5c7080; }
    .bp3-input-group > .bp3-input-left-container > .bp3-icon:empty,
    .bp3-input-group > .bp3-icon:empty{
      font-family:"Icons16", sans-serif;
      font-size:16px;
      font-style:normal;
      font-weight:400;
      line-height:1;
      -moz-osx-font-smoothing:grayscale;
      -webkit-font-smoothing:antialiased; }
  .bp3-input-group > .bp3-input-left-container > .bp3-icon,
  .bp3-input-group > .bp3-icon,
  .bp3-input-group .bp3-input-action > .bp3-spinner{
    margin:7px; }
  .bp3-input-group .bp3-tag{
    margin:5px; }
  .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus),
  .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus){
    color:#5c7080; }
    .bp3-dark .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus), .bp3-dark
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus){
      color:#a7b6c2; }
    .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon, .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon-standard, .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon-large,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon-standard,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:not(:hover):not(:focus) .bp3-icon-large{
      color:#5c7080; }
  .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:disabled,
  .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:disabled{
    color:rgba(92, 112, 128, 0.6) !important; }
    .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:disabled .bp3-icon, .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:disabled .bp3-icon-standard, .bp3-input-group .bp3-input:not(:focus) + .bp3-button.bp3-minimal:disabled .bp3-icon-large,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:disabled .bp3-icon,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:disabled .bp3-icon-standard,
    .bp3-input-group .bp3-input:not(:focus) + .bp3-input-action .bp3-button.bp3-minimal:disabled .bp3-icon-large{
      color:rgba(92, 112, 128, 0.6) !important; }
  .bp3-input-group.bp3-disabled{
    cursor:not-allowed; }
    .bp3-input-group.bp3-disabled .bp3-icon{
      color:rgba(92, 112, 128, 0.6); }
  .bp3-input-group.bp3-large .bp3-button{
    min-height:30px;
    min-width:30px;
    margin:5px; }
  .bp3-input-group.bp3-large > .bp3-input-left-container > .bp3-icon,
  .bp3-input-group.bp3-large > .bp3-icon,
  .bp3-input-group.bp3-large .bp3-input-action > .bp3-spinner{
    margin:12px; }
  .bp3-input-group.bp3-large .bp3-input{
    font-size:16px;
    height:40px;
    line-height:40px; }
    .bp3-input-group.bp3-large .bp3-input[type="search"], .bp3-input-group.bp3-large .bp3-input.bp3-round{
      padding:0 15px; }
    .bp3-input-group.bp3-large .bp3-input:not(:first-child){
      padding-left:40px; }
    .bp3-input-group.bp3-large .bp3-input:not(:last-child){
      padding-right:40px; }
  .bp3-input-group.bp3-small .bp3-button{
    min-height:20px;
    min-width:20px;
    margin:2px; }
  .bp3-input-group.bp3-small .bp3-tag{
    min-height:20px;
    min-width:20px;
    margin:2px; }
  .bp3-input-group.bp3-small > .bp3-input-left-container > .bp3-icon,
  .bp3-input-group.bp3-small > .bp3-icon,
  .bp3-input-group.bp3-small .bp3-input-action > .bp3-spinner{
    margin:4px; }
  .bp3-input-group.bp3-small .bp3-input{
    font-size:12px;
    height:24px;
    line-height:24px;
    padding-left:8px;
    padding-right:8px; }
    .bp3-input-group.bp3-small .bp3-input[type="search"], .bp3-input-group.bp3-small .bp3-input.bp3-round{
      padding:0 12px; }
    .bp3-input-group.bp3-small .bp3-input:not(:first-child){
      padding-left:24px; }
    .bp3-input-group.bp3-small .bp3-input:not(:last-child){
      padding-right:24px; }
  .bp3-input-group.bp3-fill{
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    width:100%; }
  .bp3-input-group.bp3-round .bp3-button,
  .bp3-input-group.bp3-round .bp3-input,
  .bp3-input-group.bp3-round .bp3-tag{
    border-radius:30px; }
  .bp3-dark .bp3-input-group .bp3-icon{
    color:#a7b6c2; }
  .bp3-dark .bp3-input-group.bp3-disabled .bp3-icon{
    color:rgba(167, 182, 194, 0.6); }
  .bp3-input-group.bp3-intent-primary .bp3-input{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-primary .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-primary .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #137cbd;
              box-shadow:inset 0 0 0 1px #137cbd; }
    .bp3-input-group.bp3-intent-primary .bp3-input:disabled, .bp3-input-group.bp3-intent-primary .bp3-input.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-input-group.bp3-intent-primary > .bp3-icon{
    color:#106ba3; }
    .bp3-dark .bp3-input-group.bp3-intent-primary > .bp3-icon{
      color:#48aff0; }
  .bp3-input-group.bp3-intent-success .bp3-input{
    -webkit-box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-success .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-success .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #0f9960;
              box-shadow:inset 0 0 0 1px #0f9960; }
    .bp3-input-group.bp3-intent-success .bp3-input:disabled, .bp3-input-group.bp3-intent-success .bp3-input.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-input-group.bp3-intent-success > .bp3-icon{
    color:#0d8050; }
    .bp3-dark .bp3-input-group.bp3-intent-success > .bp3-icon{
      color:#3dcc91; }
  .bp3-input-group.bp3-intent-warning .bp3-input{
    -webkit-box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-warning .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-warning .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #d9822b;
              box-shadow:inset 0 0 0 1px #d9822b; }
    .bp3-input-group.bp3-intent-warning .bp3-input:disabled, .bp3-input-group.bp3-intent-warning .bp3-input.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-input-group.bp3-intent-warning > .bp3-icon{
    color:#bf7326; }
    .bp3-dark .bp3-input-group.bp3-intent-warning > .bp3-icon{
      color:#ffb366; }
  .bp3-input-group.bp3-intent-danger .bp3-input{
    -webkit-box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-danger .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input-group.bp3-intent-danger .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #db3737;
              box-shadow:inset 0 0 0 1px #db3737; }
    .bp3-input-group.bp3-intent-danger .bp3-input:disabled, .bp3-input-group.bp3-intent-danger .bp3-input.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-input-group.bp3-intent-danger > .bp3-icon{
    color:#c23030; }
    .bp3-dark .bp3-input-group.bp3-intent-danger > .bp3-icon{
      color:#ff7373; }
.bp3-input{
  -webkit-appearance:none;
     -moz-appearance:none;
          appearance:none;
  background:#ffffff;
  border:none;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
  color:#182026;
  font-size:14px;
  font-weight:400;
  height:30px;
  line-height:30px;
  outline:none;
  padding:0 10px;
  -webkit-transition:-webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:-webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-box-shadow 100ms cubic-bezier(0.4, 1, 0.75, 0.9);
  vertical-align:middle; }
  .bp3-input::-webkit-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input::-moz-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input:-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input::-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input::placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input:focus, .bp3-input.bp3-active{
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-input[type="search"], .bp3-input.bp3-round{
    border-radius:30px;
    -webkit-box-sizing:border-box;
            box-sizing:border-box;
    padding-left:10px; }
  .bp3-input[readonly]{
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.15); }
  .bp3-input:disabled, .bp3-input.bp3-disabled{
    background:rgba(206, 217, 224, 0.5);
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed;
    resize:none; }
  .bp3-input.bp3-large{
    font-size:16px;
    height:40px;
    line-height:40px; }
    .bp3-input.bp3-large[type="search"], .bp3-input.bp3-large.bp3-round{
      padding:0 15px; }
  .bp3-input.bp3-small{
    font-size:12px;
    height:24px;
    line-height:24px;
    padding-left:8px;
    padding-right:8px; }
    .bp3-input.bp3-small[type="search"], .bp3-input.bp3-small.bp3-round{
      padding:0 12px; }
  .bp3-input.bp3-fill{
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    width:100%; }
  .bp3-dark .bp3-input{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
    .bp3-dark .bp3-input::-webkit-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input::-moz-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input:-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input::-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input::placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-input:disabled, .bp3-dark .bp3-input.bp3-disabled{
      background:rgba(57, 75, 89, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
  .bp3-input.bp3-intent-primary{
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-primary:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-primary[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #137cbd;
              box-shadow:inset 0 0 0 1px #137cbd; }
    .bp3-input.bp3-intent-primary:disabled, .bp3-input.bp3-intent-primary.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-input.bp3-intent-primary{
      -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px #137cbd, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-primary:focus{
        -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-primary[readonly]{
        -webkit-box-shadow:inset 0 0 0 1px #137cbd;
                box-shadow:inset 0 0 0 1px #137cbd; }
      .bp3-dark .bp3-input.bp3-intent-primary:disabled, .bp3-dark .bp3-input.bp3-intent-primary.bp3-disabled{
        -webkit-box-shadow:none;
                box-shadow:none; }
  .bp3-input.bp3-intent-success{
    -webkit-box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-success:focus{
      -webkit-box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-success[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #0f9960;
              box-shadow:inset 0 0 0 1px #0f9960; }
    .bp3-input.bp3-intent-success:disabled, .bp3-input.bp3-intent-success.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-input.bp3-intent-success{
      -webkit-box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), 0 0 0 0 rgba(15, 153, 96, 0), inset 0 0 0 1px #0f9960, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-success:focus{
        -webkit-box-shadow:0 0 0 1px #0f9960, 0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px #0f9960, 0 0 0 1px #0f9960, 0 0 0 3px rgba(15, 153, 96, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-success[readonly]{
        -webkit-box-shadow:inset 0 0 0 1px #0f9960;
                box-shadow:inset 0 0 0 1px #0f9960; }
      .bp3-dark .bp3-input.bp3-intent-success:disabled, .bp3-dark .bp3-input.bp3-intent-success.bp3-disabled{
        -webkit-box-shadow:none;
                box-shadow:none; }
  .bp3-input.bp3-intent-warning{
    -webkit-box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-warning:focus{
      -webkit-box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-warning[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #d9822b;
              box-shadow:inset 0 0 0 1px #d9822b; }
    .bp3-input.bp3-intent-warning:disabled, .bp3-input.bp3-intent-warning.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-input.bp3-intent-warning{
      -webkit-box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), 0 0 0 0 rgba(217, 130, 43, 0), inset 0 0 0 1px #d9822b, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-warning:focus{
        -webkit-box-shadow:0 0 0 1px #d9822b, 0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px #d9822b, 0 0 0 1px #d9822b, 0 0 0 3px rgba(217, 130, 43, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-warning[readonly]{
        -webkit-box-shadow:inset 0 0 0 1px #d9822b;
                box-shadow:inset 0 0 0 1px #d9822b; }
      .bp3-dark .bp3-input.bp3-intent-warning:disabled, .bp3-dark .bp3-input.bp3-intent-warning.bp3-disabled{
        -webkit-box-shadow:none;
                box-shadow:none; }
  .bp3-input.bp3-intent-danger{
    -webkit-box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.15), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-danger:focus{
      -webkit-box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-input.bp3-intent-danger[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px #db3737;
              box-shadow:inset 0 0 0 1px #db3737; }
    .bp3-input.bp3-intent-danger:disabled, .bp3-input.bp3-intent-danger.bp3-disabled{
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-input.bp3-intent-danger{
      -webkit-box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), 0 0 0 0 rgba(219, 55, 55, 0), inset 0 0 0 1px #db3737, inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-danger:focus{
        -webkit-box-shadow:0 0 0 1px #db3737, 0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
                box-shadow:0 0 0 1px #db3737, 0 0 0 1px #db3737, 0 0 0 3px rgba(219, 55, 55, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
      .bp3-dark .bp3-input.bp3-intent-danger[readonly]{
        -webkit-box-shadow:inset 0 0 0 1px #db3737;
                box-shadow:inset 0 0 0 1px #db3737; }
      .bp3-dark .bp3-input.bp3-intent-danger:disabled, .bp3-dark .bp3-input.bp3-intent-danger.bp3-disabled{
        -webkit-box-shadow:none;
                box-shadow:none; }
  .bp3-input::-ms-clear{
    display:none; }
textarea.bp3-input{
  max-width:100%;
  padding:10px; }
  textarea.bp3-input, textarea.bp3-input.bp3-large, textarea.bp3-input.bp3-small{
    height:auto;
    line-height:inherit; }
  textarea.bp3-input.bp3-small{
    padding:8px; }
  .bp3-dark textarea.bp3-input{
    background:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), 0 0 0 0 rgba(19, 124, 189, 0), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
    .bp3-dark textarea.bp3-input::-webkit-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input::-moz-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input:-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input::-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input::placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark textarea.bp3-input:focus{
      -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark textarea.bp3-input[readonly]{
      -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark textarea.bp3-input:disabled, .bp3-dark textarea.bp3-input.bp3-disabled{
      background:rgba(57, 75, 89, 0.5);
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
label.bp3-label{
  display:block;
  margin-bottom:15px;
  margin-top:0; }
  label.bp3-label .bp3-html-select,
  label.bp3-label .bp3-input,
  label.bp3-label .bp3-select,
  label.bp3-label .bp3-slider,
  label.bp3-label .bp3-popover-wrapper{
    display:block;
    margin-top:5px;
    text-transform:none; }
  label.bp3-label .bp3-button-group{
    margin-top:5px; }
  label.bp3-label .bp3-select select,
  label.bp3-label .bp3-html-select select{
    font-weight:400;
    vertical-align:top;
    width:100%; }
  label.bp3-label.bp3-disabled,
  label.bp3-label.bp3-disabled .bp3-text-muted{
    color:rgba(92, 112, 128, 0.6); }
  label.bp3-label.bp3-inline{
    line-height:30px; }
    label.bp3-label.bp3-inline .bp3-html-select,
    label.bp3-label.bp3-inline .bp3-input,
    label.bp3-label.bp3-inline .bp3-input-group,
    label.bp3-label.bp3-inline .bp3-select,
    label.bp3-label.bp3-inline .bp3-popover-wrapper{
      display:inline-block;
      margin:0 0 0 5px;
      vertical-align:top; }
    label.bp3-label.bp3-inline .bp3-button-group{
      margin:0 0 0 5px; }
    label.bp3-label.bp3-inline .bp3-input-group .bp3-input{
      margin-left:0; }
    label.bp3-label.bp3-inline.bp3-large{
      line-height:40px; }
  label.bp3-label:not(.bp3-inline) .bp3-popover-target{
    display:block; }
  .bp3-dark label.bp3-label{
    color:#f5f8fa; }
    .bp3-dark label.bp3-label.bp3-disabled,
    .bp3-dark label.bp3-label.bp3-disabled .bp3-text-muted{
      color:rgba(167, 182, 194, 0.6); }
.bp3-numeric-input .bp3-button-group.bp3-vertical > .bp3-button{
  -webkit-box-flex:1;
      -ms-flex:1 1 14px;
          flex:1 1 14px;
  min-height:0;
  padding:0;
  width:30px; }
  .bp3-numeric-input .bp3-button-group.bp3-vertical > .bp3-button:first-child{
    border-radius:0 3px 0 0; }
  .bp3-numeric-input .bp3-button-group.bp3-vertical > .bp3-button:last-child{
    border-radius:0 0 3px 0; }

.bp3-numeric-input .bp3-button-group.bp3-vertical:first-child > .bp3-button:first-child{
  border-radius:3px 0 0 0; }

.bp3-numeric-input .bp3-button-group.bp3-vertical:first-child > .bp3-button:last-child{
  border-radius:0 0 0 3px; }

.bp3-numeric-input.bp3-large .bp3-button-group.bp3-vertical > .bp3-button{
  width:40px; }

form{
  display:block; }
.bp3-html-select select,
.bp3-select select{
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  border:none;
  border-radius:3px;
  cursor:pointer;
  font-size:14px;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  padding:5px 10px;
  text-align:left;
  vertical-align:middle;
  background-color:#f5f8fa;
  background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
  background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
  color:#182026;
  -moz-appearance:none;
  -webkit-appearance:none;
  border-radius:3px;
  height:30px;
  padding:0 25px 0 10px;
  width:100%; }
  .bp3-html-select select > *, .bp3-select select > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-html-select select > .bp3-fill, .bp3-select select > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-html-select select::before,
  .bp3-select select::before, .bp3-html-select select > *, .bp3-select select > *{
    margin-right:7px; }
  .bp3-html-select select:empty::before,
  .bp3-select select:empty::before,
  .bp3-html-select select > :last-child,
  .bp3-select select > :last-child{
    margin-right:0; }
  .bp3-html-select select:hover,
  .bp3-select select:hover{
    background-clip:padding-box;
    background-color:#ebf1f5;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
  .bp3-html-select select:active,
  .bp3-select select:active, .bp3-html-select select.bp3-active,
  .bp3-select select.bp3-active{
    background-color:#d8e1e8;
    background-image:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-html-select select:disabled,
  .bp3-select select:disabled, .bp3-html-select select.bp3-disabled,
  .bp3-select select.bp3-disabled{
    background-color:rgba(206, 217, 224, 0.5);
    background-image:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed;
    outline:none; }
    .bp3-html-select select:disabled.bp3-active,
    .bp3-select select:disabled.bp3-active, .bp3-html-select select:disabled.bp3-active:hover,
    .bp3-select select:disabled.bp3-active:hover, .bp3-html-select select.bp3-disabled.bp3-active,
    .bp3-select select.bp3-disabled.bp3-active, .bp3-html-select select.bp3-disabled.bp3-active:hover,
    .bp3-select select.bp3-disabled.bp3-active:hover{
      background:rgba(206, 217, 224, 0.7); }

.bp3-html-select.bp3-minimal select,
.bp3-select.bp3-minimal select{
  background:none;
  -webkit-box-shadow:none;
          box-shadow:none; }
  .bp3-html-select.bp3-minimal select:hover,
  .bp3-select.bp3-minimal select:hover{
    background:rgba(167, 182, 194, 0.3);
    -webkit-box-shadow:none;
            box-shadow:none;
    color:#182026;
    text-decoration:none; }
  .bp3-html-select.bp3-minimal select:active,
  .bp3-select.bp3-minimal select:active, .bp3-html-select.bp3-minimal select.bp3-active,
  .bp3-select.bp3-minimal select.bp3-active{
    background:rgba(115, 134, 148, 0.3);
    -webkit-box-shadow:none;
            box-shadow:none;
    color:#182026; }
  .bp3-html-select.bp3-minimal select:disabled,
  .bp3-select.bp3-minimal select:disabled, .bp3-html-select.bp3-minimal select:disabled:hover,
  .bp3-select.bp3-minimal select:disabled:hover, .bp3-html-select.bp3-minimal select.bp3-disabled,
  .bp3-select.bp3-minimal select.bp3-disabled, .bp3-html-select.bp3-minimal select.bp3-disabled:hover,
  .bp3-select.bp3-minimal select.bp3-disabled:hover{
    background:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed; }
    .bp3-html-select.bp3-minimal select:disabled.bp3-active,
    .bp3-select.bp3-minimal select:disabled.bp3-active, .bp3-html-select.bp3-minimal select:disabled:hover.bp3-active,
    .bp3-select.bp3-minimal select:disabled:hover.bp3-active, .bp3-html-select.bp3-minimal select.bp3-disabled.bp3-active,
    .bp3-select.bp3-minimal select.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-disabled:hover.bp3-active,
    .bp3-select.bp3-minimal select.bp3-disabled:hover.bp3-active{
      background:rgba(115, 134, 148, 0.3); }
  .bp3-dark .bp3-html-select.bp3-minimal select, .bp3-html-select.bp3-minimal .bp3-dark select,
  .bp3-dark .bp3-select.bp3-minimal select, .bp3-select.bp3-minimal .bp3-dark select{
    background:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:inherit; }
    .bp3-dark .bp3-html-select.bp3-minimal select:hover, .bp3-html-select.bp3-minimal .bp3-dark select:hover,
    .bp3-dark .bp3-select.bp3-minimal select:hover, .bp3-select.bp3-minimal .bp3-dark select:hover, .bp3-dark .bp3-html-select.bp3-minimal select:active, .bp3-html-select.bp3-minimal .bp3-dark select:active,
    .bp3-dark .bp3-select.bp3-minimal select:active, .bp3-select.bp3-minimal .bp3-dark select:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-active,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none; }
    .bp3-dark .bp3-html-select.bp3-minimal select:hover, .bp3-html-select.bp3-minimal .bp3-dark select:hover,
    .bp3-dark .bp3-select.bp3-minimal select:hover, .bp3-select.bp3-minimal .bp3-dark select:hover{
      background:rgba(138, 155, 168, 0.15); }
    .bp3-dark .bp3-html-select.bp3-minimal select:active, .bp3-html-select.bp3-minimal .bp3-dark select:active,
    .bp3-dark .bp3-select.bp3-minimal select:active, .bp3-select.bp3-minimal .bp3-dark select:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-active,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-active{
      background:rgba(138, 155, 168, 0.3);
      color:#f5f8fa; }
    .bp3-dark .bp3-html-select.bp3-minimal select:disabled, .bp3-html-select.bp3-minimal .bp3-dark select:disabled,
    .bp3-dark .bp3-select.bp3-minimal select:disabled, .bp3-select.bp3-minimal .bp3-dark select:disabled, .bp3-dark .bp3-html-select.bp3-minimal select:disabled:hover, .bp3-html-select.bp3-minimal .bp3-dark select:disabled:hover,
    .bp3-dark .bp3-select.bp3-minimal select:disabled:hover, .bp3-select.bp3-minimal .bp3-dark select:disabled:hover, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-disabled,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-disabled:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-disabled:hover,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-disabled:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-disabled:hover{
      background:none;
      color:rgba(167, 182, 194, 0.6);
      cursor:not-allowed; }
      .bp3-dark .bp3-html-select.bp3-minimal select:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select:disabled.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select:disabled:hover.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select:disabled:hover.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select:disabled:hover.bp3-active, .bp3-select.bp3-minimal .bp3-dark select:disabled:hover.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-disabled.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-disabled:hover.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-disabled:hover.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-disabled:hover.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-disabled:hover.bp3-active{
        background:rgba(138, 155, 168, 0.3); }
  .bp3-html-select.bp3-minimal select.bp3-intent-primary,
  .bp3-select.bp3-minimal select.bp3-intent-primary{
    color:#106ba3; }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary:hover,
    .bp3-select.bp3-minimal select.bp3-intent-primary:hover, .bp3-html-select.bp3-minimal select.bp3-intent-primary:active,
    .bp3-select.bp3-minimal select.bp3-intent-primary:active, .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#106ba3; }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary:hover,
    .bp3-select.bp3-minimal select.bp3-intent-primary:hover{
      background:rgba(19, 124, 189, 0.15);
      color:#106ba3; }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary:active,
    .bp3-select.bp3-minimal select.bp3-intent-primary:active, .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-active{
      background:rgba(19, 124, 189, 0.3);
      color:#106ba3; }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary:disabled,
    .bp3-select.bp3-minimal select.bp3-intent-primary:disabled, .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-disabled,
    .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-disabled{
      background:none;
      color:rgba(16, 107, 163, 0.5); }
      .bp3-html-select.bp3-minimal select.bp3-intent-primary:disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-primary:disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-disabled.bp3-active{
        background:rgba(19, 124, 189, 0.3); }
    .bp3-html-select.bp3-minimal select.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head, .bp3-select.bp3-minimal select.bp3-intent-primary .bp3-button-spinner .bp3-spinner-head{
      stroke:#106ba3; }
    .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary{
      color:#48aff0; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary:hover,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary:hover{
        background:rgba(19, 124, 189, 0.2);
        color:#48aff0; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary:active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary:active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary:active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-active{
        background:rgba(19, 124, 189, 0.3);
        color:#48aff0; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary:disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary:disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary:disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary:disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-disabled{
        background:none;
        color:rgba(72, 175, 240, 0.5); }
        .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary:disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-primary.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-primary.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-primary.bp3-disabled.bp3-active{
          background:rgba(19, 124, 189, 0.3); }
  .bp3-html-select.bp3-minimal select.bp3-intent-success,
  .bp3-select.bp3-minimal select.bp3-intent-success{
    color:#0d8050; }
    .bp3-html-select.bp3-minimal select.bp3-intent-success:hover,
    .bp3-select.bp3-minimal select.bp3-intent-success:hover, .bp3-html-select.bp3-minimal select.bp3-intent-success:active,
    .bp3-select.bp3-minimal select.bp3-intent-success:active, .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-success.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#0d8050; }
    .bp3-html-select.bp3-minimal select.bp3-intent-success:hover,
    .bp3-select.bp3-minimal select.bp3-intent-success:hover{
      background:rgba(15, 153, 96, 0.15);
      color:#0d8050; }
    .bp3-html-select.bp3-minimal select.bp3-intent-success:active,
    .bp3-select.bp3-minimal select.bp3-intent-success:active, .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-success.bp3-active{
      background:rgba(15, 153, 96, 0.3);
      color:#0d8050; }
    .bp3-html-select.bp3-minimal select.bp3-intent-success:disabled,
    .bp3-select.bp3-minimal select.bp3-intent-success:disabled, .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-disabled,
    .bp3-select.bp3-minimal select.bp3-intent-success.bp3-disabled{
      background:none;
      color:rgba(13, 128, 80, 0.5); }
      .bp3-html-select.bp3-minimal select.bp3-intent-success:disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-success:disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-success.bp3-disabled.bp3-active{
        background:rgba(15, 153, 96, 0.3); }
    .bp3-html-select.bp3-minimal select.bp3-intent-success .bp3-button-spinner .bp3-spinner-head, .bp3-select.bp3-minimal select.bp3-intent-success .bp3-button-spinner .bp3-spinner-head{
      stroke:#0d8050; }
    .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success{
      color:#3dcc91; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success:hover,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success:hover{
        background:rgba(15, 153, 96, 0.2);
        color:#3dcc91; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success:active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success:active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success:active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-active{
        background:rgba(15, 153, 96, 0.3);
        color:#3dcc91; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success:disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success:disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success:disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success:disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-disabled{
        background:none;
        color:rgba(61, 204, 145, 0.5); }
        .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success:disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-success.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-success.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-success.bp3-disabled.bp3-active{
          background:rgba(15, 153, 96, 0.3); }
  .bp3-html-select.bp3-minimal select.bp3-intent-warning,
  .bp3-select.bp3-minimal select.bp3-intent-warning{
    color:#bf7326; }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning:hover,
    .bp3-select.bp3-minimal select.bp3-intent-warning:hover, .bp3-html-select.bp3-minimal select.bp3-intent-warning:active,
    .bp3-select.bp3-minimal select.bp3-intent-warning:active, .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#bf7326; }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning:hover,
    .bp3-select.bp3-minimal select.bp3-intent-warning:hover{
      background:rgba(217, 130, 43, 0.15);
      color:#bf7326; }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning:active,
    .bp3-select.bp3-minimal select.bp3-intent-warning:active, .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-active{
      background:rgba(217, 130, 43, 0.3);
      color:#bf7326; }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning:disabled,
    .bp3-select.bp3-minimal select.bp3-intent-warning:disabled, .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-disabled,
    .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-disabled{
      background:none;
      color:rgba(191, 115, 38, 0.5); }
      .bp3-html-select.bp3-minimal select.bp3-intent-warning:disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-warning:disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-disabled.bp3-active{
        background:rgba(217, 130, 43, 0.3); }
    .bp3-html-select.bp3-minimal select.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head, .bp3-select.bp3-minimal select.bp3-intent-warning .bp3-button-spinner .bp3-spinner-head{
      stroke:#bf7326; }
    .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning{
      color:#ffb366; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning:hover,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning:hover{
        background:rgba(217, 130, 43, 0.2);
        color:#ffb366; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning:active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning:active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning:active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-active{
        background:rgba(217, 130, 43, 0.3);
        color:#ffb366; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning:disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning:disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning:disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning:disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-disabled{
        background:none;
        color:rgba(255, 179, 102, 0.5); }
        .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning:disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-warning.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-warning.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-warning.bp3-disabled.bp3-active{
          background:rgba(217, 130, 43, 0.3); }
  .bp3-html-select.bp3-minimal select.bp3-intent-danger,
  .bp3-select.bp3-minimal select.bp3-intent-danger{
    color:#c23030; }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger:hover,
    .bp3-select.bp3-minimal select.bp3-intent-danger:hover, .bp3-html-select.bp3-minimal select.bp3-intent-danger:active,
    .bp3-select.bp3-minimal select.bp3-intent-danger:active, .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-active{
      background:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:#c23030; }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger:hover,
    .bp3-select.bp3-minimal select.bp3-intent-danger:hover{
      background:rgba(219, 55, 55, 0.15);
      color:#c23030; }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger:active,
    .bp3-select.bp3-minimal select.bp3-intent-danger:active, .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-active,
    .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-active{
      background:rgba(219, 55, 55, 0.3);
      color:#c23030; }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger:disabled,
    .bp3-select.bp3-minimal select.bp3-intent-danger:disabled, .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-disabled,
    .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-disabled{
      background:none;
      color:rgba(194, 48, 48, 0.5); }
      .bp3-html-select.bp3-minimal select.bp3-intent-danger:disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-danger:disabled.bp3-active, .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-disabled.bp3-active,
      .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-disabled.bp3-active{
        background:rgba(219, 55, 55, 0.3); }
    .bp3-html-select.bp3-minimal select.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head, .bp3-select.bp3-minimal select.bp3-intent-danger .bp3-button-spinner .bp3-spinner-head{
      stroke:#c23030; }
    .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger,
    .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger{
      color:#ff7373; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger:hover, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger:hover,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger:hover, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger:hover{
        background:rgba(219, 55, 55, 0.2);
        color:#ff7373; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger:active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger:active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger:active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger:active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-active,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-active{
        background:rgba(219, 55, 55, 0.3);
        color:#ff7373; }
      .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger:disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger:disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger:disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger:disabled, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-disabled, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-disabled,
      .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-disabled, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-disabled{
        background:none;
        color:rgba(255, 115, 115, 0.5); }
        .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger:disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger:disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger:disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger:disabled.bp3-active, .bp3-dark .bp3-html-select.bp3-minimal select.bp3-intent-danger.bp3-disabled.bp3-active, .bp3-html-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-disabled.bp3-active,
        .bp3-dark .bp3-select.bp3-minimal select.bp3-intent-danger.bp3-disabled.bp3-active, .bp3-select.bp3-minimal .bp3-dark select.bp3-intent-danger.bp3-disabled.bp3-active{
          background:rgba(219, 55, 55, 0.3); }

.bp3-html-select.bp3-large select,
.bp3-select.bp3-large select{
  font-size:16px;
  height:40px;
  padding-right:35px; }

.bp3-dark .bp3-html-select select, .bp3-dark .bp3-select select{
  background-color:#394b59;
  background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
  background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
  color:#f5f8fa; }
  .bp3-dark .bp3-html-select select:hover, .bp3-dark .bp3-select select:hover, .bp3-dark .bp3-html-select select:active, .bp3-dark .bp3-select select:active, .bp3-dark .bp3-html-select select.bp3-active, .bp3-dark .bp3-select select.bp3-active{
    color:#f5f8fa; }
  .bp3-dark .bp3-html-select select:hover, .bp3-dark .bp3-select select:hover{
    background-color:#30404d;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-html-select select:active, .bp3-dark .bp3-select select:active, .bp3-dark .bp3-html-select select.bp3-active, .bp3-dark .bp3-select select.bp3-active{
    background-color:#202b33;
    background-image:none;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-html-select select:disabled, .bp3-dark .bp3-select select:disabled, .bp3-dark .bp3-html-select select.bp3-disabled, .bp3-dark .bp3-select select.bp3-disabled{
    background-color:rgba(57, 75, 89, 0.5);
    background-image:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-html-select select:disabled.bp3-active, .bp3-dark .bp3-select select:disabled.bp3-active, .bp3-dark .bp3-html-select select.bp3-disabled.bp3-active, .bp3-dark .bp3-select select.bp3-disabled.bp3-active{
      background:rgba(57, 75, 89, 0.7); }
  .bp3-dark .bp3-html-select select .bp3-button-spinner .bp3-spinner-head, .bp3-dark .bp3-select select .bp3-button-spinner .bp3-spinner-head{
    background:rgba(16, 22, 26, 0.5);
    stroke:#8a9ba8; }

.bp3-html-select select:disabled,
.bp3-select select:disabled{
  background-color:rgba(206, 217, 224, 0.5);
  -webkit-box-shadow:none;
          box-shadow:none;
  color:rgba(92, 112, 128, 0.6);
  cursor:not-allowed; }

.bp3-html-select .bp3-icon,
.bp3-select .bp3-icon, .bp3-select::after{
  color:#5c7080;
  pointer-events:none;
  position:absolute;
  right:7px;
  top:7px; }
  .bp3-html-select .bp3-disabled.bp3-icon,
  .bp3-select .bp3-disabled.bp3-icon, .bp3-disabled.bp3-select::after{
    color:rgba(92, 112, 128, 0.6); }
.bp3-html-select,
.bp3-select{
  display:inline-block;
  letter-spacing:normal;
  position:relative;
  vertical-align:middle; }
  .bp3-html-select select::-ms-expand,
  .bp3-select select::-ms-expand{
    display:none; }
  .bp3-html-select .bp3-icon,
  .bp3-select .bp3-icon{
    color:#5c7080; }
    .bp3-html-select .bp3-icon:hover,
    .bp3-select .bp3-icon:hover{
      color:#182026; }
    .bp3-dark .bp3-html-select .bp3-icon, .bp3-dark
    .bp3-select .bp3-icon{
      color:#a7b6c2; }
      .bp3-dark .bp3-html-select .bp3-icon:hover, .bp3-dark
      .bp3-select .bp3-icon:hover{
        color:#f5f8fa; }
  .bp3-html-select.bp3-large::after,
  .bp3-html-select.bp3-large .bp3-icon,
  .bp3-select.bp3-large::after,
  .bp3-select.bp3-large .bp3-icon{
    right:12px;
    top:12px; }
  .bp3-html-select.bp3-fill,
  .bp3-html-select.bp3-fill select,
  .bp3-select.bp3-fill,
  .bp3-select.bp3-fill select{
    width:100%; }
  .bp3-dark .bp3-html-select option, .bp3-dark
  .bp3-select option{
    background-color:#30404d;
    color:#f5f8fa; }
  .bp3-dark .bp3-html-select option:disabled, .bp3-dark
  .bp3-select option:disabled{
    color:rgba(167, 182, 194, 0.6); }
  .bp3-dark .bp3-html-select::after, .bp3-dark
  .bp3-select::after{
    color:#a7b6c2; }

.bp3-select::after{
  font-family:"Icons16", sans-serif;
  font-size:16px;
  font-style:normal;
  font-weight:400;
  line-height:1;
  -moz-osx-font-smoothing:grayscale;
  -webkit-font-smoothing:antialiased;
  content:""; }
.bp3-running-text table, table.bp3-html-table{
  border-spacing:0;
  font-size:14px; }
  .bp3-running-text table th, table.bp3-html-table th,
  .bp3-running-text table td,
  table.bp3-html-table td{
    padding:11px;
    text-align:left;
    vertical-align:top; }
  .bp3-running-text table th, table.bp3-html-table th{
    color:#182026;
    font-weight:600; }
  
  .bp3-running-text table td,
  table.bp3-html-table td{
    color:#182026; }
  .bp3-running-text table tbody tr:first-child th, table.bp3-html-table tbody tr:first-child th,
  .bp3-running-text table tbody tr:first-child td,
  table.bp3-html-table tbody tr:first-child td,
  .bp3-running-text table tfoot tr:first-child th,
  table.bp3-html-table tfoot tr:first-child th,
  .bp3-running-text table tfoot tr:first-child td,
  table.bp3-html-table tfoot tr:first-child td{
    -webkit-box-shadow:inset 0 1px 0 0 rgba(16, 22, 26, 0.15);
            box-shadow:inset 0 1px 0 0 rgba(16, 22, 26, 0.15); }
  .bp3-dark .bp3-running-text table th, .bp3-running-text .bp3-dark table th, .bp3-dark table.bp3-html-table th{
    color:#f5f8fa; }
  .bp3-dark .bp3-running-text table td, .bp3-running-text .bp3-dark table td, .bp3-dark table.bp3-html-table td{
    color:#f5f8fa; }
  .bp3-dark .bp3-running-text table tbody tr:first-child th, .bp3-running-text .bp3-dark table tbody tr:first-child th, .bp3-dark table.bp3-html-table tbody tr:first-child th,
  .bp3-dark .bp3-running-text table tbody tr:first-child td,
  .bp3-running-text .bp3-dark table tbody tr:first-child td,
  .bp3-dark table.bp3-html-table tbody tr:first-child td,
  .bp3-dark .bp3-running-text table tfoot tr:first-child th,
  .bp3-running-text .bp3-dark table tfoot tr:first-child th,
  .bp3-dark table.bp3-html-table tfoot tr:first-child th,
  .bp3-dark .bp3-running-text table tfoot tr:first-child td,
  .bp3-running-text .bp3-dark table tfoot tr:first-child td,
  .bp3-dark table.bp3-html-table tfoot tr:first-child td{
    -webkit-box-shadow:inset 0 1px 0 0 rgba(255, 255, 255, 0.15);
            box-shadow:inset 0 1px 0 0 rgba(255, 255, 255, 0.15); }

table.bp3-html-table.bp3-html-table-condensed th,
table.bp3-html-table.bp3-html-table-condensed td, table.bp3-html-table.bp3-small th,
table.bp3-html-table.bp3-small td{
  padding-bottom:6px;
  padding-top:6px; }

table.bp3-html-table.bp3-html-table-striped tbody tr:nth-child(odd) td{
  background:rgba(191, 204, 214, 0.15); }

table.bp3-html-table.bp3-html-table-bordered th:not(:first-child){
  -webkit-box-shadow:inset 1px 0 0 0 rgba(16, 22, 26, 0.15);
          box-shadow:inset 1px 0 0 0 rgba(16, 22, 26, 0.15); }

table.bp3-html-table.bp3-html-table-bordered tbody tr td,
table.bp3-html-table.bp3-html-table-bordered tfoot tr td{
  -webkit-box-shadow:inset 0 1px 0 0 rgba(16, 22, 26, 0.15);
          box-shadow:inset 0 1px 0 0 rgba(16, 22, 26, 0.15); }
  table.bp3-html-table.bp3-html-table-bordered tbody tr td:not(:first-child),
  table.bp3-html-table.bp3-html-table-bordered tfoot tr td:not(:first-child){
    -webkit-box-shadow:inset 1px 1px 0 0 rgba(16, 22, 26, 0.15);
            box-shadow:inset 1px 1px 0 0 rgba(16, 22, 26, 0.15); }

table.bp3-html-table.bp3-html-table-bordered.bp3-html-table-striped tbody tr:not(:first-child) td{
  -webkit-box-shadow:none;
          box-shadow:none; }
  table.bp3-html-table.bp3-html-table-bordered.bp3-html-table-striped tbody tr:not(:first-child) td:not(:first-child){
    -webkit-box-shadow:inset 1px 0 0 0 rgba(16, 22, 26, 0.15);
            box-shadow:inset 1px 0 0 0 rgba(16, 22, 26, 0.15); }

table.bp3-html-table.bp3-interactive tbody tr:hover td{
  background-color:rgba(191, 204, 214, 0.3);
  cursor:pointer; }

table.bp3-html-table.bp3-interactive tbody tr:active td{
  background-color:rgba(191, 204, 214, 0.4); }

.bp3-dark table.bp3-html-table{ }
  .bp3-dark table.bp3-html-table.bp3-html-table-striped tbody tr:nth-child(odd) td{
    background:rgba(92, 112, 128, 0.15); }
  .bp3-dark table.bp3-html-table.bp3-html-table-bordered th:not(:first-child){
    -webkit-box-shadow:inset 1px 0 0 0 rgba(255, 255, 255, 0.15);
            box-shadow:inset 1px 0 0 0 rgba(255, 255, 255, 0.15); }
  .bp3-dark table.bp3-html-table.bp3-html-table-bordered tbody tr td,
  .bp3-dark table.bp3-html-table.bp3-html-table-bordered tfoot tr td{
    -webkit-box-shadow:inset 0 1px 0 0 rgba(255, 255, 255, 0.15);
            box-shadow:inset 0 1px 0 0 rgba(255, 255, 255, 0.15); }
    .bp3-dark table.bp3-html-table.bp3-html-table-bordered tbody tr td:not(:first-child),
    .bp3-dark table.bp3-html-table.bp3-html-table-bordered tfoot tr td:not(:first-child){
      -webkit-box-shadow:inset 1px 1px 0 0 rgba(255, 255, 255, 0.15);
              box-shadow:inset 1px 1px 0 0 rgba(255, 255, 255, 0.15); }
  .bp3-dark table.bp3-html-table.bp3-html-table-bordered.bp3-html-table-striped tbody tr:not(:first-child) td{
    -webkit-box-shadow:inset 1px 0 0 0 rgba(255, 255, 255, 0.15);
            box-shadow:inset 1px 0 0 0 rgba(255, 255, 255, 0.15); }
    .bp3-dark table.bp3-html-table.bp3-html-table-bordered.bp3-html-table-striped tbody tr:not(:first-child) td:first-child{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-dark table.bp3-html-table.bp3-interactive tbody tr:hover td{
    background-color:rgba(92, 112, 128, 0.3);
    cursor:pointer; }
  .bp3-dark table.bp3-html-table.bp3-interactive tbody tr:active td{
    background-color:rgba(92, 112, 128, 0.4); }

.bp3-key-combo{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center; }
  .bp3-key-combo > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-key-combo > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-key-combo::before,
  .bp3-key-combo > *{
    margin-right:5px; }
  .bp3-key-combo:empty::before,
  .bp3-key-combo > :last-child{
    margin-right:0; }

.bp3-hotkey-dialog{
  padding-bottom:0;
  top:40px; }
  .bp3-hotkey-dialog .bp3-dialog-body{
    margin:0;
    padding:0; }
  .bp3-hotkey-dialog .bp3-hotkey-label{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1; }

.bp3-hotkey-column{
  margin:auto;
  max-height:80vh;
  overflow-y:auto;
  padding:30px; }
  .bp3-hotkey-column .bp3-heading{
    margin-bottom:20px; }
    .bp3-hotkey-column .bp3-heading:not(:first-child){
      margin-top:40px; }

.bp3-hotkey{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-pack:justify;
      -ms-flex-pack:justify;
          justify-content:space-between;
  margin-left:0;
  margin-right:0; }
  .bp3-hotkey:not(:last-child){
    margin-bottom:10px; }
.bp3-icon{
  display:inline-block;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  vertical-align:text-bottom; }
  .bp3-icon:not(:empty)::before{
    content:"" !important;
    content:unset !important; }
  .bp3-icon > svg{
    display:block; }
    .bp3-icon > svg:not([fill]){
      fill:currentColor; }

.bp3-icon.bp3-intent-primary, .bp3-icon-standard.bp3-intent-primary, .bp3-icon-large.bp3-intent-primary{
  color:#106ba3; }
  .bp3-dark .bp3-icon.bp3-intent-primary, .bp3-dark .bp3-icon-standard.bp3-intent-primary, .bp3-dark .bp3-icon-large.bp3-intent-primary{
    color:#48aff0; }

.bp3-icon.bp3-intent-success, .bp3-icon-standard.bp3-intent-success, .bp3-icon-large.bp3-intent-success{
  color:#0d8050; }
  .bp3-dark .bp3-icon.bp3-intent-success, .bp3-dark .bp3-icon-standard.bp3-intent-success, .bp3-dark .bp3-icon-large.bp3-intent-success{
    color:#3dcc91; }

.bp3-icon.bp3-intent-warning, .bp3-icon-standard.bp3-intent-warning, .bp3-icon-large.bp3-intent-warning{
  color:#bf7326; }
  .bp3-dark .bp3-icon.bp3-intent-warning, .bp3-dark .bp3-icon-standard.bp3-intent-warning, .bp3-dark .bp3-icon-large.bp3-intent-warning{
    color:#ffb366; }

.bp3-icon.bp3-intent-danger, .bp3-icon-standard.bp3-intent-danger, .bp3-icon-large.bp3-intent-danger{
  color:#c23030; }
  .bp3-dark .bp3-icon.bp3-intent-danger, .bp3-dark .bp3-icon-standard.bp3-intent-danger, .bp3-dark .bp3-icon-large.bp3-intent-danger{
    color:#ff7373; }

span.bp3-icon-standard{
  font-family:"Icons16", sans-serif;
  font-size:16px;
  font-style:normal;
  font-weight:400;
  line-height:1;
  -moz-osx-font-smoothing:grayscale;
  -webkit-font-smoothing:antialiased;
  display:inline-block; }

span.bp3-icon-large{
  font-family:"Icons20", sans-serif;
  font-size:20px;
  font-style:normal;
  font-weight:400;
  line-height:1;
  -moz-osx-font-smoothing:grayscale;
  -webkit-font-smoothing:antialiased;
  display:inline-block; }

span.bp3-icon:empty{
  font-family:"Icons20";
  font-size:inherit;
  font-style:normal;
  font-weight:400;
  line-height:1; }
  span.bp3-icon:empty::before{
    -moz-osx-font-smoothing:grayscale;
    -webkit-font-smoothing:antialiased; }

.bp3-icon-add::before{
  content:""; }

.bp3-icon-add-column-left::before{
  content:""; }

.bp3-icon-add-column-right::before{
  content:""; }

.bp3-icon-add-row-bottom::before{
  content:""; }

.bp3-icon-add-row-top::before{
  content:""; }

.bp3-icon-add-to-artifact::before{
  content:""; }

.bp3-icon-add-to-folder::before{
  content:""; }

.bp3-icon-airplane::before{
  content:""; }

.bp3-icon-align-center::before{
  content:""; }

.bp3-icon-align-justify::before{
  content:""; }

.bp3-icon-align-left::before{
  content:""; }

.bp3-icon-align-right::before{
  content:""; }

.bp3-icon-alignment-bottom::before{
  content:""; }

.bp3-icon-alignment-horizontal-center::before{
  content:""; }

.bp3-icon-alignment-left::before{
  content:""; }

.bp3-icon-alignment-right::before{
  content:""; }

.bp3-icon-alignment-top::before{
  content:""; }

.bp3-icon-alignment-vertical-center::before{
  content:""; }

.bp3-icon-annotation::before{
  content:""; }

.bp3-icon-application::before{
  content:""; }

.bp3-icon-applications::before{
  content:""; }

.bp3-icon-archive::before{
  content:""; }

.bp3-icon-arrow-bottom-left::before{
  content:"↙"; }

.bp3-icon-arrow-bottom-right::before{
  content:"↘"; }

.bp3-icon-arrow-down::before{
  content:"↓"; }

.bp3-icon-arrow-left::before{
  content:"←"; }

.bp3-icon-arrow-right::before{
  content:"→"; }

.bp3-icon-arrow-top-left::before{
  content:"↖"; }

.bp3-icon-arrow-top-right::before{
  content:"↗"; }

.bp3-icon-arrow-up::before{
  content:"↑"; }

.bp3-icon-arrows-horizontal::before{
  content:"↔"; }

.bp3-icon-arrows-vertical::before{
  content:"↕"; }

.bp3-icon-asterisk::before{
  content:"*"; }

.bp3-icon-automatic-updates::before{
  content:""; }

.bp3-icon-badge::before{
  content:""; }

.bp3-icon-ban-circle::before{
  content:""; }

.bp3-icon-bank-account::before{
  content:""; }

.bp3-icon-barcode::before{
  content:""; }

.bp3-icon-blank::before{
  content:""; }

.bp3-icon-blocked-person::before{
  content:""; }

.bp3-icon-bold::before{
  content:""; }

.bp3-icon-book::before{
  content:""; }

.bp3-icon-bookmark::before{
  content:""; }

.bp3-icon-box::before{
  content:""; }

.bp3-icon-briefcase::before{
  content:""; }

.bp3-icon-bring-data::before{
  content:""; }

.bp3-icon-build::before{
  content:""; }

.bp3-icon-calculator::before{
  content:""; }

.bp3-icon-calendar::before{
  content:""; }

.bp3-icon-camera::before{
  content:""; }

.bp3-icon-caret-down::before{
  content:"⌄"; }

.bp3-icon-caret-left::before{
  content:"〈"; }

.bp3-icon-caret-right::before{
  content:"〉"; }

.bp3-icon-caret-up::before{
  content:"⌃"; }

.bp3-icon-cell-tower::before{
  content:""; }

.bp3-icon-changes::before{
  content:""; }

.bp3-icon-chart::before{
  content:""; }

.bp3-icon-chat::before{
  content:""; }

.bp3-icon-chevron-backward::before{
  content:""; }

.bp3-icon-chevron-down::before{
  content:""; }

.bp3-icon-chevron-forward::before{
  content:""; }

.bp3-icon-chevron-left::before{
  content:""; }

.bp3-icon-chevron-right::before{
  content:""; }

.bp3-icon-chevron-up::before{
  content:""; }

.bp3-icon-circle::before{
  content:""; }

.bp3-icon-circle-arrow-down::before{
  content:""; }

.bp3-icon-circle-arrow-left::before{
  content:""; }

.bp3-icon-circle-arrow-right::before{
  content:""; }

.bp3-icon-circle-arrow-up::before{
  content:""; }

.bp3-icon-citation::before{
  content:""; }

.bp3-icon-clean::before{
  content:""; }

.bp3-icon-clipboard::before{
  content:""; }

.bp3-icon-cloud::before{
  content:"☁"; }

.bp3-icon-cloud-download::before{
  content:""; }

.bp3-icon-cloud-upload::before{
  content:""; }

.bp3-icon-code::before{
  content:""; }

.bp3-icon-code-block::before{
  content:""; }

.bp3-icon-cog::before{
  content:""; }

.bp3-icon-collapse-all::before{
  content:""; }

.bp3-icon-column-layout::before{
  content:""; }

.bp3-icon-comment::before{
  content:""; }

.bp3-icon-comparison::before{
  content:""; }

.bp3-icon-compass::before{
  content:""; }

.bp3-icon-compressed::before{
  content:""; }

.bp3-icon-confirm::before{
  content:""; }

.bp3-icon-console::before{
  content:""; }

.bp3-icon-contrast::before{
  content:""; }

.bp3-icon-control::before{
  content:""; }

.bp3-icon-credit-card::before{
  content:""; }

.bp3-icon-cross::before{
  content:"✗"; }

.bp3-icon-crown::before{
  content:""; }

.bp3-icon-cube::before{
  content:""; }

.bp3-icon-cube-add::before{
  content:""; }

.bp3-icon-cube-remove::before{
  content:""; }

.bp3-icon-curved-range-chart::before{
  content:""; }

.bp3-icon-cut::before{
  content:""; }

.bp3-icon-dashboard::before{
  content:""; }

.bp3-icon-data-lineage::before{
  content:""; }

.bp3-icon-database::before{
  content:""; }

.bp3-icon-delete::before{
  content:""; }

.bp3-icon-delta::before{
  content:"Δ"; }

.bp3-icon-derive-column::before{
  content:""; }

.bp3-icon-desktop::before{
  content:""; }

.bp3-icon-diagnosis::before{
  content:""; }

.bp3-icon-diagram-tree::before{
  content:""; }

.bp3-icon-direction-left::before{
  content:""; }

.bp3-icon-direction-right::before{
  content:""; }

.bp3-icon-disable::before{
  content:""; }

.bp3-icon-document::before{
  content:""; }

.bp3-icon-document-open::before{
  content:""; }

.bp3-icon-document-share::before{
  content:""; }

.bp3-icon-dollar::before{
  content:"$"; }

.bp3-icon-dot::before{
  content:"•"; }

.bp3-icon-double-caret-horizontal::before{
  content:""; }

.bp3-icon-double-caret-vertical::before{
  content:""; }

.bp3-icon-double-chevron-down::before{
  content:""; }

.bp3-icon-double-chevron-left::before{
  content:""; }

.bp3-icon-double-chevron-right::before{
  content:""; }

.bp3-icon-double-chevron-up::before{
  content:""; }

.bp3-icon-doughnut-chart::before{
  content:""; }

.bp3-icon-download::before{
  content:""; }

.bp3-icon-drag-handle-horizontal::before{
  content:""; }

.bp3-icon-drag-handle-vertical::before{
  content:""; }

.bp3-icon-draw::before{
  content:""; }

.bp3-icon-drive-time::before{
  content:""; }

.bp3-icon-duplicate::before{
  content:""; }

.bp3-icon-edit::before{
  content:"✎"; }

.bp3-icon-eject::before{
  content:"⏏"; }

.bp3-icon-endorsed::before{
  content:""; }

.bp3-icon-envelope::before{
  content:"✉"; }

.bp3-icon-equals::before{
  content:""; }

.bp3-icon-eraser::before{
  content:""; }

.bp3-icon-error::before{
  content:""; }

.bp3-icon-euro::before{
  content:"€"; }

.bp3-icon-exchange::before{
  content:""; }

.bp3-icon-exclude-row::before{
  content:""; }

.bp3-icon-expand-all::before{
  content:""; }

.bp3-icon-export::before{
  content:""; }

.bp3-icon-eye-off::before{
  content:""; }

.bp3-icon-eye-on::before{
  content:""; }

.bp3-icon-eye-open::before{
  content:""; }

.bp3-icon-fast-backward::before{
  content:""; }

.bp3-icon-fast-forward::before{
  content:""; }

.bp3-icon-feed::before{
  content:""; }

.bp3-icon-feed-subscribed::before{
  content:""; }

.bp3-icon-film::before{
  content:""; }

.bp3-icon-filter::before{
  content:""; }

.bp3-icon-filter-keep::before{
  content:""; }

.bp3-icon-filter-list::before{
  content:""; }

.bp3-icon-filter-open::before{
  content:""; }

.bp3-icon-filter-remove::before{
  content:""; }

.bp3-icon-flag::before{
  content:"⚑"; }

.bp3-icon-flame::before{
  content:""; }

.bp3-icon-flash::before{
  content:""; }

.bp3-icon-floppy-disk::before{
  content:""; }

.bp3-icon-flow-branch::before{
  content:""; }

.bp3-icon-flow-end::before{
  content:""; }

.bp3-icon-flow-linear::before{
  content:""; }

.bp3-icon-flow-review::before{
  content:""; }

.bp3-icon-flow-review-branch::before{
  content:""; }

.bp3-icon-flows::before{
  content:""; }

.bp3-icon-folder-close::before{
  content:""; }

.bp3-icon-folder-new::before{
  content:""; }

.bp3-icon-folder-open::before{
  content:""; }

.bp3-icon-folder-shared::before{
  content:""; }

.bp3-icon-folder-shared-open::before{
  content:""; }

.bp3-icon-follower::before{
  content:""; }

.bp3-icon-following::before{
  content:""; }

.bp3-icon-font::before{
  content:""; }

.bp3-icon-fork::before{
  content:""; }

.bp3-icon-form::before{
  content:""; }

.bp3-icon-full-circle::before{
  content:""; }

.bp3-icon-full-stacked-chart::before{
  content:""; }

.bp3-icon-fullscreen::before{
  content:""; }

.bp3-icon-function::before{
  content:""; }

.bp3-icon-gantt-chart::before{
  content:""; }

.bp3-icon-geolocation::before{
  content:""; }

.bp3-icon-geosearch::before{
  content:""; }

.bp3-icon-git-branch::before{
  content:""; }

.bp3-icon-git-commit::before{
  content:""; }

.bp3-icon-git-merge::before{
  content:""; }

.bp3-icon-git-new-branch::before{
  content:""; }

.bp3-icon-git-pull::before{
  content:""; }

.bp3-icon-git-push::before{
  content:""; }

.bp3-icon-git-repo::before{
  content:""; }

.bp3-icon-glass::before{
  content:""; }

.bp3-icon-globe::before{
  content:""; }

.bp3-icon-globe-network::before{
  content:""; }

.bp3-icon-graph::before{
  content:""; }

.bp3-icon-graph-remove::before{
  content:""; }

.bp3-icon-greater-than::before{
  content:""; }

.bp3-icon-greater-than-or-equal-to::before{
  content:""; }

.bp3-icon-grid::before{
  content:""; }

.bp3-icon-grid-view::before{
  content:""; }

.bp3-icon-group-objects::before{
  content:""; }

.bp3-icon-grouped-bar-chart::before{
  content:""; }

.bp3-icon-hand::before{
  content:""; }

.bp3-icon-hand-down::before{
  content:""; }

.bp3-icon-hand-left::before{
  content:""; }

.bp3-icon-hand-right::before{
  content:""; }

.bp3-icon-hand-up::before{
  content:""; }

.bp3-icon-header::before{
  content:""; }

.bp3-icon-header-one::before{
  content:""; }

.bp3-icon-header-two::before{
  content:""; }

.bp3-icon-headset::before{
  content:""; }

.bp3-icon-heart::before{
  content:"♥"; }

.bp3-icon-heart-broken::before{
  content:""; }

.bp3-icon-heat-grid::before{
  content:""; }

.bp3-icon-heatmap::before{
  content:""; }

.bp3-icon-help::before{
  content:"?"; }

.bp3-icon-helper-management::before{
  content:""; }

.bp3-icon-highlight::before{
  content:""; }

.bp3-icon-history::before{
  content:""; }

.bp3-icon-home::before{
  content:"⌂"; }

.bp3-icon-horizontal-bar-chart::before{
  content:""; }

.bp3-icon-horizontal-bar-chart-asc::before{
  content:""; }

.bp3-icon-horizontal-bar-chart-desc::before{
  content:""; }

.bp3-icon-horizontal-distribution::before{
  content:""; }

.bp3-icon-id-number::before{
  content:""; }

.bp3-icon-image-rotate-left::before{
  content:""; }

.bp3-icon-image-rotate-right::before{
  content:""; }

.bp3-icon-import::before{
  content:""; }

.bp3-icon-inbox::before{
  content:""; }

.bp3-icon-inbox-filtered::before{
  content:""; }

.bp3-icon-inbox-geo::before{
  content:""; }

.bp3-icon-inbox-search::before{
  content:""; }

.bp3-icon-inbox-update::before{
  content:""; }

.bp3-icon-info-sign::before{
  content:"ℹ"; }

.bp3-icon-inheritance::before{
  content:""; }

.bp3-icon-inner-join::before{
  content:""; }

.bp3-icon-insert::before{
  content:""; }

.bp3-icon-intersection::before{
  content:""; }

.bp3-icon-ip-address::before{
  content:""; }

.bp3-icon-issue::before{
  content:""; }

.bp3-icon-issue-closed::before{
  content:""; }

.bp3-icon-issue-new::before{
  content:""; }

.bp3-icon-italic::before{
  content:""; }

.bp3-icon-join-table::before{
  content:""; }

.bp3-icon-key::before{
  content:""; }

.bp3-icon-key-backspace::before{
  content:""; }

.bp3-icon-key-command::before{
  content:""; }

.bp3-icon-key-control::before{
  content:""; }

.bp3-icon-key-delete::before{
  content:""; }

.bp3-icon-key-enter::before{
  content:""; }

.bp3-icon-key-escape::before{
  content:""; }

.bp3-icon-key-option::before{
  content:""; }

.bp3-icon-key-shift::before{
  content:""; }

.bp3-icon-key-tab::before{
  content:""; }

.bp3-icon-known-vehicle::before{
  content:""; }

.bp3-icon-lab-test::before{
  content:""; }

.bp3-icon-label::before{
  content:""; }

.bp3-icon-layer::before{
  content:""; }

.bp3-icon-layers::before{
  content:""; }

.bp3-icon-layout::before{
  content:""; }

.bp3-icon-layout-auto::before{
  content:""; }

.bp3-icon-layout-balloon::before{
  content:""; }

.bp3-icon-layout-circle::before{
  content:""; }

.bp3-icon-layout-grid::before{
  content:""; }

.bp3-icon-layout-group-by::before{
  content:""; }

.bp3-icon-layout-hierarchy::before{
  content:""; }

.bp3-icon-layout-linear::before{
  content:""; }

.bp3-icon-layout-skew-grid::before{
  content:""; }

.bp3-icon-layout-sorted-clusters::before{
  content:""; }

.bp3-icon-learning::before{
  content:""; }

.bp3-icon-left-join::before{
  content:""; }

.bp3-icon-less-than::before{
  content:""; }

.bp3-icon-less-than-or-equal-to::before{
  content:""; }

.bp3-icon-lifesaver::before{
  content:""; }

.bp3-icon-lightbulb::before{
  content:""; }

.bp3-icon-link::before{
  content:""; }

.bp3-icon-list::before{
  content:"☰"; }

.bp3-icon-list-columns::before{
  content:""; }

.bp3-icon-list-detail-view::before{
  content:""; }

.bp3-icon-locate::before{
  content:""; }

.bp3-icon-lock::before{
  content:""; }

.bp3-icon-log-in::before{
  content:""; }

.bp3-icon-log-out::before{
  content:""; }

.bp3-icon-manual::before{
  content:""; }

.bp3-icon-manually-entered-data::before{
  content:""; }

.bp3-icon-map::before{
  content:""; }

.bp3-icon-map-create::before{
  content:""; }

.bp3-icon-map-marker::before{
  content:""; }

.bp3-icon-maximize::before{
  content:""; }

.bp3-icon-media::before{
  content:""; }

.bp3-icon-menu::before{
  content:""; }

.bp3-icon-menu-closed::before{
  content:""; }

.bp3-icon-menu-open::before{
  content:""; }

.bp3-icon-merge-columns::before{
  content:""; }

.bp3-icon-merge-links::before{
  content:""; }

.bp3-icon-minimize::before{
  content:""; }

.bp3-icon-minus::before{
  content:"−"; }

.bp3-icon-mobile-phone::before{
  content:""; }

.bp3-icon-mobile-video::before{
  content:""; }

.bp3-icon-moon::before{
  content:""; }

.bp3-icon-more::before{
  content:""; }

.bp3-icon-mountain::before{
  content:""; }

.bp3-icon-move::before{
  content:""; }

.bp3-icon-mugshot::before{
  content:""; }

.bp3-icon-multi-select::before{
  content:""; }

.bp3-icon-music::before{
  content:""; }

.bp3-icon-new-drawing::before{
  content:""; }

.bp3-icon-new-grid-item::before{
  content:""; }

.bp3-icon-new-layer::before{
  content:""; }

.bp3-icon-new-layers::before{
  content:""; }

.bp3-icon-new-link::before{
  content:""; }

.bp3-icon-new-object::before{
  content:""; }

.bp3-icon-new-person::before{
  content:""; }

.bp3-icon-new-prescription::before{
  content:""; }

.bp3-icon-new-text-box::before{
  content:""; }

.bp3-icon-ninja::before{
  content:""; }

.bp3-icon-not-equal-to::before{
  content:""; }

.bp3-icon-notifications::before{
  content:""; }

.bp3-icon-notifications-updated::before{
  content:""; }

.bp3-icon-numbered-list::before{
  content:""; }

.bp3-icon-numerical::before{
  content:""; }

.bp3-icon-office::before{
  content:""; }

.bp3-icon-offline::before{
  content:""; }

.bp3-icon-oil-field::before{
  content:""; }

.bp3-icon-one-column::before{
  content:""; }

.bp3-icon-outdated::before{
  content:""; }

.bp3-icon-page-layout::before{
  content:""; }

.bp3-icon-panel-stats::before{
  content:""; }

.bp3-icon-panel-table::before{
  content:""; }

.bp3-icon-paperclip::before{
  content:""; }

.bp3-icon-paragraph::before{
  content:""; }

.bp3-icon-path::before{
  content:""; }

.bp3-icon-path-search::before{
  content:""; }

.bp3-icon-pause::before{
  content:""; }

.bp3-icon-people::before{
  content:""; }

.bp3-icon-percentage::before{
  content:""; }

.bp3-icon-person::before{
  content:""; }

.bp3-icon-phone::before{
  content:"☎"; }

.bp3-icon-pie-chart::before{
  content:""; }

.bp3-icon-pin::before{
  content:""; }

.bp3-icon-pivot::before{
  content:""; }

.bp3-icon-pivot-table::before{
  content:""; }

.bp3-icon-play::before{
  content:""; }

.bp3-icon-plus::before{
  content:"+"; }

.bp3-icon-polygon-filter::before{
  content:""; }

.bp3-icon-power::before{
  content:""; }

.bp3-icon-predictive-analysis::before{
  content:""; }

.bp3-icon-prescription::before{
  content:""; }

.bp3-icon-presentation::before{
  content:""; }

.bp3-icon-print::before{
  content:"⎙"; }

.bp3-icon-projects::before{
  content:""; }

.bp3-icon-properties::before{
  content:""; }

.bp3-icon-property::before{
  content:""; }

.bp3-icon-publish-function::before{
  content:""; }

.bp3-icon-pulse::before{
  content:""; }

.bp3-icon-random::before{
  content:""; }

.bp3-icon-record::before{
  content:""; }

.bp3-icon-redo::before{
  content:""; }

.bp3-icon-refresh::before{
  content:""; }

.bp3-icon-regression-chart::before{
  content:""; }

.bp3-icon-remove::before{
  content:""; }

.bp3-icon-remove-column::before{
  content:""; }

.bp3-icon-remove-column-left::before{
  content:""; }

.bp3-icon-remove-column-right::before{
  content:""; }

.bp3-icon-remove-row-bottom::before{
  content:""; }

.bp3-icon-remove-row-top::before{
  content:""; }

.bp3-icon-repeat::before{
  content:""; }

.bp3-icon-reset::before{
  content:""; }

.bp3-icon-resolve::before{
  content:""; }

.bp3-icon-rig::before{
  content:""; }

.bp3-icon-right-join::before{
  content:""; }

.bp3-icon-ring::before{
  content:""; }

.bp3-icon-rotate-document::before{
  content:""; }

.bp3-icon-rotate-page::before{
  content:""; }

.bp3-icon-satellite::before{
  content:""; }

.bp3-icon-saved::before{
  content:""; }

.bp3-icon-scatter-plot::before{
  content:""; }

.bp3-icon-search::before{
  content:""; }

.bp3-icon-search-around::before{
  content:""; }

.bp3-icon-search-template::before{
  content:""; }

.bp3-icon-search-text::before{
  content:""; }

.bp3-icon-segmented-control::before{
  content:""; }

.bp3-icon-select::before{
  content:""; }

.bp3-icon-selection::before{
  content:"⦿"; }

.bp3-icon-send-to::before{
  content:""; }

.bp3-icon-send-to-graph::before{
  content:""; }

.bp3-icon-send-to-map::before{
  content:""; }

.bp3-icon-series-add::before{
  content:""; }

.bp3-icon-series-configuration::before{
  content:""; }

.bp3-icon-series-derived::before{
  content:""; }

.bp3-icon-series-filtered::before{
  content:""; }

.bp3-icon-series-search::before{
  content:""; }

.bp3-icon-settings::before{
  content:""; }

.bp3-icon-share::before{
  content:""; }

.bp3-icon-shield::before{
  content:""; }

.bp3-icon-shop::before{
  content:""; }

.bp3-icon-shopping-cart::before{
  content:""; }

.bp3-icon-signal-search::before{
  content:""; }

.bp3-icon-sim-card::before{
  content:""; }

.bp3-icon-slash::before{
  content:""; }

.bp3-icon-small-cross::before{
  content:""; }

.bp3-icon-small-minus::before{
  content:""; }

.bp3-icon-small-plus::before{
  content:""; }

.bp3-icon-small-tick::before{
  content:""; }

.bp3-icon-snowflake::before{
  content:""; }

.bp3-icon-social-media::before{
  content:""; }

.bp3-icon-sort::before{
  content:""; }

.bp3-icon-sort-alphabetical::before{
  content:""; }

.bp3-icon-sort-alphabetical-desc::before{
  content:""; }

.bp3-icon-sort-asc::before{
  content:""; }

.bp3-icon-sort-desc::before{
  content:""; }

.bp3-icon-sort-numerical::before{
  content:""; }

.bp3-icon-sort-numerical-desc::before{
  content:""; }

.bp3-icon-split-columns::before{
  content:""; }

.bp3-icon-square::before{
  content:""; }

.bp3-icon-stacked-chart::before{
  content:""; }

.bp3-icon-star::before{
  content:"★"; }

.bp3-icon-star-empty::before{
  content:"☆"; }

.bp3-icon-step-backward::before{
  content:""; }

.bp3-icon-step-chart::before{
  content:""; }

.bp3-icon-step-forward::before{
  content:""; }

.bp3-icon-stop::before{
  content:""; }

.bp3-icon-stopwatch::before{
  content:""; }

.bp3-icon-strikethrough::before{
  content:""; }

.bp3-icon-style::before{
  content:""; }

.bp3-icon-swap-horizontal::before{
  content:""; }

.bp3-icon-swap-vertical::before{
  content:""; }

.bp3-icon-symbol-circle::before{
  content:""; }

.bp3-icon-symbol-cross::before{
  content:""; }

.bp3-icon-symbol-diamond::before{
  content:""; }

.bp3-icon-symbol-square::before{
  content:""; }

.bp3-icon-symbol-triangle-down::before{
  content:""; }

.bp3-icon-symbol-triangle-up::before{
  content:""; }

.bp3-icon-tag::before{
  content:""; }

.bp3-icon-take-action::before{
  content:""; }

.bp3-icon-taxi::before{
  content:""; }

.bp3-icon-text-highlight::before{
  content:""; }

.bp3-icon-th::before{
  content:""; }

.bp3-icon-th-derived::before{
  content:""; }

.bp3-icon-th-disconnect::before{
  content:""; }

.bp3-icon-th-filtered::before{
  content:""; }

.bp3-icon-th-list::before{
  content:""; }

.bp3-icon-thumbs-down::before{
  content:""; }

.bp3-icon-thumbs-up::before{
  content:""; }

.bp3-icon-tick::before{
  content:"✓"; }

.bp3-icon-tick-circle::before{
  content:""; }

.bp3-icon-time::before{
  content:"⏲"; }

.bp3-icon-timeline-area-chart::before{
  content:""; }

.bp3-icon-timeline-bar-chart::before{
  content:""; }

.bp3-icon-timeline-events::before{
  content:""; }

.bp3-icon-timeline-line-chart::before{
  content:""; }

.bp3-icon-tint::before{
  content:""; }

.bp3-icon-torch::before{
  content:""; }

.bp3-icon-tractor::before{
  content:""; }

.bp3-icon-train::before{
  content:""; }

.bp3-icon-translate::before{
  content:""; }

.bp3-icon-trash::before{
  content:""; }

.bp3-icon-tree::before{
  content:""; }

.bp3-icon-trending-down::before{
  content:""; }

.bp3-icon-trending-up::before{
  content:""; }

.bp3-icon-truck::before{
  content:""; }

.bp3-icon-two-columns::before{
  content:""; }

.bp3-icon-unarchive::before{
  content:""; }

.bp3-icon-underline::before{
  content:"⎁"; }

.bp3-icon-undo::before{
  content:"⎌"; }

.bp3-icon-ungroup-objects::before{
  content:""; }

.bp3-icon-unknown-vehicle::before{
  content:""; }

.bp3-icon-unlock::before{
  content:""; }

.bp3-icon-unpin::before{
  content:""; }

.bp3-icon-unresolve::before{
  content:""; }

.bp3-icon-updated::before{
  content:""; }

.bp3-icon-upload::before{
  content:""; }

.bp3-icon-user::before{
  content:""; }

.bp3-icon-variable::before{
  content:""; }

.bp3-icon-vertical-bar-chart-asc::before{
  content:""; }

.bp3-icon-vertical-bar-chart-desc::before{
  content:""; }

.bp3-icon-vertical-distribution::before{
  content:""; }

.bp3-icon-video::before{
  content:""; }

.bp3-icon-volume-down::before{
  content:""; }

.bp3-icon-volume-off::before{
  content:""; }

.bp3-icon-volume-up::before{
  content:""; }

.bp3-icon-walk::before{
  content:""; }

.bp3-icon-warning-sign::before{
  content:""; }

.bp3-icon-waterfall-chart::before{
  content:""; }

.bp3-icon-widget::before{
  content:""; }

.bp3-icon-widget-button::before{
  content:""; }

.bp3-icon-widget-footer::before{
  content:""; }

.bp3-icon-widget-header::before{
  content:""; }

.bp3-icon-wrench::before{
  content:""; }

.bp3-icon-zoom-in::before{
  content:""; }

.bp3-icon-zoom-out::before{
  content:""; }

.bp3-icon-zoom-to-fit::before{
  content:""; }
.bp3-submenu > .bp3-popover-wrapper{
  display:block; }

.bp3-submenu .bp3-popover-target{
  display:block; }
  .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-menu-item{ }

.bp3-submenu.bp3-popover{
  -webkit-box-shadow:none;
          box-shadow:none;
  padding:0 5px; }
  .bp3-submenu.bp3-popover > .bp3-popover-content{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-submenu.bp3-popover, .bp3-submenu.bp3-popover.bp3-dark{
    -webkit-box-shadow:none;
            box-shadow:none; }
    .bp3-dark .bp3-submenu.bp3-popover > .bp3-popover-content, .bp3-submenu.bp3-popover.bp3-dark > .bp3-popover-content{
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }
.bp3-menu{
  background:#ffffff;
  border-radius:3px;
  color:#182026;
  list-style:none;
  margin:0;
  min-width:180px;
  padding:5px;
  text-align:left; }

.bp3-menu-divider{
  border-top:1px solid rgba(16, 22, 26, 0.15);
  display:block;
  margin:5px; }
  .bp3-dark .bp3-menu-divider{
    border-top-color:rgba(255, 255, 255, 0.15); }

.bp3-menu-item{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:start;
      -ms-flex-align:start;
          align-items:flex-start;
  border-radius:2px;
  color:inherit;
  line-height:20px;
  padding:5px 7px;
  text-decoration:none;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-menu-item > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-menu-item > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-menu-item::before,
  .bp3-menu-item > *{
    margin-right:7px; }
  .bp3-menu-item:empty::before,
  .bp3-menu-item > :last-child{
    margin-right:0; }
  .bp3-menu-item > .bp3-fill{
    word-break:break-word; }
  .bp3-menu-item:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-menu-item{
    background-color:rgba(167, 182, 194, 0.3);
    cursor:pointer;
    text-decoration:none; }
  .bp3-menu-item.bp3-disabled{
    background-color:inherit;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed; }
  .bp3-dark .bp3-menu-item{
    color:inherit; }
    .bp3-dark .bp3-menu-item:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-menu-item{
      background-color:rgba(138, 155, 168, 0.15);
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-disabled{
      background-color:inherit;
      color:rgba(167, 182, 194, 0.6); }
  .bp3-menu-item.bp3-intent-primary{
    color:#106ba3; }
    .bp3-menu-item.bp3-intent-primary .bp3-icon{
      color:inherit; }
    .bp3-menu-item.bp3-intent-primary::before, .bp3-menu-item.bp3-intent-primary::after,
    .bp3-menu-item.bp3-intent-primary .bp3-menu-item-label{
      color:#106ba3; }
    .bp3-menu-item.bp3-intent-primary:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-menu-item.bp3-intent-primary.bp3-active{
      background-color:#137cbd; }
    .bp3-menu-item.bp3-intent-primary:active{
      background-color:#106ba3; }
    .bp3-menu-item.bp3-intent-primary:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-menu-item.bp3-intent-primary:hover::before, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::before, .bp3-menu-item.bp3-intent-primary:hover::after, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::after,
    .bp3-menu-item.bp3-intent-primary:hover .bp3-menu-item-label,
    .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item .bp3-menu-item-label, .bp3-menu-item.bp3-intent-primary:active, .bp3-menu-item.bp3-intent-primary:active::before, .bp3-menu-item.bp3-intent-primary:active::after,
    .bp3-menu-item.bp3-intent-primary:active .bp3-menu-item-label, .bp3-menu-item.bp3-intent-primary.bp3-active, .bp3-menu-item.bp3-intent-primary.bp3-active::before, .bp3-menu-item.bp3-intent-primary.bp3-active::after,
    .bp3-menu-item.bp3-intent-primary.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-menu-item.bp3-intent-success{
    color:#0d8050; }
    .bp3-menu-item.bp3-intent-success .bp3-icon{
      color:inherit; }
    .bp3-menu-item.bp3-intent-success::before, .bp3-menu-item.bp3-intent-success::after,
    .bp3-menu-item.bp3-intent-success .bp3-menu-item-label{
      color:#0d8050; }
    .bp3-menu-item.bp3-intent-success:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-menu-item.bp3-intent-success.bp3-active{
      background-color:#0f9960; }
    .bp3-menu-item.bp3-intent-success:active{
      background-color:#0d8050; }
    .bp3-menu-item.bp3-intent-success:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-menu-item.bp3-intent-success:hover::before, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::before, .bp3-menu-item.bp3-intent-success:hover::after, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::after,
    .bp3-menu-item.bp3-intent-success:hover .bp3-menu-item-label,
    .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item .bp3-menu-item-label, .bp3-menu-item.bp3-intent-success:active, .bp3-menu-item.bp3-intent-success:active::before, .bp3-menu-item.bp3-intent-success:active::after,
    .bp3-menu-item.bp3-intent-success:active .bp3-menu-item-label, .bp3-menu-item.bp3-intent-success.bp3-active, .bp3-menu-item.bp3-intent-success.bp3-active::before, .bp3-menu-item.bp3-intent-success.bp3-active::after,
    .bp3-menu-item.bp3-intent-success.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-menu-item.bp3-intent-warning{
    color:#bf7326; }
    .bp3-menu-item.bp3-intent-warning .bp3-icon{
      color:inherit; }
    .bp3-menu-item.bp3-intent-warning::before, .bp3-menu-item.bp3-intent-warning::after,
    .bp3-menu-item.bp3-intent-warning .bp3-menu-item-label{
      color:#bf7326; }
    .bp3-menu-item.bp3-intent-warning:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-menu-item.bp3-intent-warning.bp3-active{
      background-color:#d9822b; }
    .bp3-menu-item.bp3-intent-warning:active{
      background-color:#bf7326; }
    .bp3-menu-item.bp3-intent-warning:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-menu-item.bp3-intent-warning:hover::before, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::before, .bp3-menu-item.bp3-intent-warning:hover::after, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::after,
    .bp3-menu-item.bp3-intent-warning:hover .bp3-menu-item-label,
    .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item .bp3-menu-item-label, .bp3-menu-item.bp3-intent-warning:active, .bp3-menu-item.bp3-intent-warning:active::before, .bp3-menu-item.bp3-intent-warning:active::after,
    .bp3-menu-item.bp3-intent-warning:active .bp3-menu-item-label, .bp3-menu-item.bp3-intent-warning.bp3-active, .bp3-menu-item.bp3-intent-warning.bp3-active::before, .bp3-menu-item.bp3-intent-warning.bp3-active::after,
    .bp3-menu-item.bp3-intent-warning.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-menu-item.bp3-intent-danger{
    color:#c23030; }
    .bp3-menu-item.bp3-intent-danger .bp3-icon{
      color:inherit; }
    .bp3-menu-item.bp3-intent-danger::before, .bp3-menu-item.bp3-intent-danger::after,
    .bp3-menu-item.bp3-intent-danger .bp3-menu-item-label{
      color:#c23030; }
    .bp3-menu-item.bp3-intent-danger:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-menu-item.bp3-intent-danger.bp3-active{
      background-color:#db3737; }
    .bp3-menu-item.bp3-intent-danger:active{
      background-color:#c23030; }
    .bp3-menu-item.bp3-intent-danger:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-menu-item.bp3-intent-danger:hover::before, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::before, .bp3-menu-item.bp3-intent-danger:hover::after, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::after,
    .bp3-menu-item.bp3-intent-danger:hover .bp3-menu-item-label,
    .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item .bp3-menu-item-label, .bp3-menu-item.bp3-intent-danger:active, .bp3-menu-item.bp3-intent-danger:active::before, .bp3-menu-item.bp3-intent-danger:active::after,
    .bp3-menu-item.bp3-intent-danger:active .bp3-menu-item-label, .bp3-menu-item.bp3-intent-danger.bp3-active, .bp3-menu-item.bp3-intent-danger.bp3-active::before, .bp3-menu-item.bp3-intent-danger.bp3-active::after,
    .bp3-menu-item.bp3-intent-danger.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-menu-item::before{
    font-family:"Icons16", sans-serif;
    font-size:16px;
    font-style:normal;
    font-weight:400;
    line-height:1;
    -moz-osx-font-smoothing:grayscale;
    -webkit-font-smoothing:antialiased;
    margin-right:7px; }
  .bp3-menu-item::before,
  .bp3-menu-item > .bp3-icon{
    color:#5c7080;
    margin-top:2px; }
  .bp3-menu-item .bp3-menu-item-label{
    color:#5c7080; }
  .bp3-menu-item:hover, .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-menu-item{
    color:inherit; }
  .bp3-menu-item.bp3-active, .bp3-menu-item:active{
    background-color:rgba(115, 134, 148, 0.3); }
  .bp3-menu-item.bp3-disabled{
    background-color:inherit !important;
    color:rgba(92, 112, 128, 0.6) !important;
    cursor:not-allowed !important;
    outline:none !important; }
    .bp3-menu-item.bp3-disabled::before,
    .bp3-menu-item.bp3-disabled > .bp3-icon,
    .bp3-menu-item.bp3-disabled .bp3-menu-item-label{
      color:rgba(92, 112, 128, 0.6) !important; }
  .bp3-large .bp3-menu-item{
    font-size:16px;
    line-height:22px;
    padding:9px 7px; }
    .bp3-large .bp3-menu-item .bp3-icon{
      margin-top:3px; }
    .bp3-large .bp3-menu-item::before{
      font-family:"Icons20", sans-serif;
      font-size:20px;
      font-style:normal;
      font-weight:400;
      line-height:1;
      -moz-osx-font-smoothing:grayscale;
      -webkit-font-smoothing:antialiased;
      margin-right:10px;
      margin-top:1px; }

button.bp3-menu-item{
  background:none;
  border:none;
  text-align:left;
  width:100%; }
.bp3-menu-header{
  border-top:1px solid rgba(16, 22, 26, 0.15);
  display:block;
  margin:5px;
  cursor:default;
  padding-left:2px; }
  .bp3-dark .bp3-menu-header{
    border-top-color:rgba(255, 255, 255, 0.15); }
  .bp3-menu-header:first-of-type{
    border-top:none; }
  .bp3-menu-header > h6{
    color:#182026;
    font-weight:600;
    overflow:hidden;
    text-overflow:ellipsis;
    white-space:nowrap;
    word-wrap:normal;
    line-height:17px;
    margin:0;
    padding:10px 7px 0 1px; }
    .bp3-dark .bp3-menu-header > h6{
      color:#f5f8fa; }
  .bp3-menu-header:first-of-type > h6{
    padding-top:0; }
  .bp3-large .bp3-menu-header > h6{
    font-size:18px;
    padding-bottom:5px;
    padding-top:15px; }
  .bp3-large .bp3-menu-header:first-of-type > h6{
    padding-top:0; }

.bp3-dark .bp3-menu{
  background:#30404d;
  color:#f5f8fa; }

.bp3-dark .bp3-menu-item{ }
  .bp3-dark .bp3-menu-item.bp3-intent-primary{
    color:#48aff0; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary .bp3-icon{
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary::before, .bp3-dark .bp3-menu-item.bp3-intent-primary::after,
    .bp3-dark .bp3-menu-item.bp3-intent-primary .bp3-menu-item-label{
      color:#48aff0; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active{
      background-color:#137cbd; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary:active{
      background-color:#106ba3; }
    .bp3-dark .bp3-menu-item.bp3-intent-primary:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-primary:hover::before, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::before, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::before, .bp3-dark .bp3-menu-item.bp3-intent-primary:hover::after, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::after, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item::after,
    .bp3-dark .bp3-menu-item.bp3-intent-primary:hover .bp3-menu-item-label,
    .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item .bp3-menu-item-label,
    .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-primary.bp3-menu-item .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-primary:active, .bp3-dark .bp3-menu-item.bp3-intent-primary:active::before, .bp3-dark .bp3-menu-item.bp3-intent-primary:active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-primary:active .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active, .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active::before, .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-primary.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-dark .bp3-menu-item.bp3-intent-success{
    color:#3dcc91; }
    .bp3-dark .bp3-menu-item.bp3-intent-success .bp3-icon{
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-intent-success::before, .bp3-dark .bp3-menu-item.bp3-intent-success::after,
    .bp3-dark .bp3-menu-item.bp3-intent-success .bp3-menu-item-label{
      color:#3dcc91; }
    .bp3-dark .bp3-menu-item.bp3-intent-success:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active{
      background-color:#0f9960; }
    .bp3-dark .bp3-menu-item.bp3-intent-success:active{
      background-color:#0d8050; }
    .bp3-dark .bp3-menu-item.bp3-intent-success:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-success:hover::before, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::before, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::before, .bp3-dark .bp3-menu-item.bp3-intent-success:hover::after, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::after, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item::after,
    .bp3-dark .bp3-menu-item.bp3-intent-success:hover .bp3-menu-item-label,
    .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item .bp3-menu-item-label,
    .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-success.bp3-menu-item .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-success:active, .bp3-dark .bp3-menu-item.bp3-intent-success:active::before, .bp3-dark .bp3-menu-item.bp3-intent-success:active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-success:active .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active, .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active::before, .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-success.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-dark .bp3-menu-item.bp3-intent-warning{
    color:#ffb366; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning .bp3-icon{
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning::before, .bp3-dark .bp3-menu-item.bp3-intent-warning::after,
    .bp3-dark .bp3-menu-item.bp3-intent-warning .bp3-menu-item-label{
      color:#ffb366; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active{
      background-color:#d9822b; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning:active{
      background-color:#bf7326; }
    .bp3-dark .bp3-menu-item.bp3-intent-warning:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-warning:hover::before, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::before, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::before, .bp3-dark .bp3-menu-item.bp3-intent-warning:hover::after, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::after, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item::after,
    .bp3-dark .bp3-menu-item.bp3-intent-warning:hover .bp3-menu-item-label,
    .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item .bp3-menu-item-label,
    .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-warning.bp3-menu-item .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-warning:active, .bp3-dark .bp3-menu-item.bp3-intent-warning:active::before, .bp3-dark .bp3-menu-item.bp3-intent-warning:active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-warning:active .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active, .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active::before, .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-warning.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-dark .bp3-menu-item.bp3-intent-danger{
    color:#ff7373; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger .bp3-icon{
      color:inherit; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger::before, .bp3-dark .bp3-menu-item.bp3-intent-danger::after,
    .bp3-dark .bp3-menu-item.bp3-intent-danger .bp3-menu-item-label{
      color:#ff7373; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active{
      background-color:#db3737; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger:active{
      background-color:#c23030; }
    .bp3-dark .bp3-menu-item.bp3-intent-danger:hover, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item, .bp3-dark .bp3-menu-item.bp3-intent-danger:hover::before, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::before, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::before, .bp3-dark .bp3-menu-item.bp3-intent-danger:hover::after, .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::after, .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item::after,
    .bp3-dark .bp3-menu-item.bp3-intent-danger:hover .bp3-menu-item-label,
    .bp3-dark .bp3-submenu .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item .bp3-menu-item-label,
    .bp3-submenu .bp3-dark .bp3-popover-target.bp3-popover-open > .bp3-intent-danger.bp3-menu-item .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-danger:active, .bp3-dark .bp3-menu-item.bp3-intent-danger:active::before, .bp3-dark .bp3-menu-item.bp3-intent-danger:active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-danger:active .bp3-menu-item-label, .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active, .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active::before, .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active::after,
    .bp3-dark .bp3-menu-item.bp3-intent-danger.bp3-active .bp3-menu-item-label{
      color:#ffffff; }
  .bp3-dark .bp3-menu-item::before,
  .bp3-dark .bp3-menu-item > .bp3-icon{
    color:#a7b6c2; }
  .bp3-dark .bp3-menu-item .bp3-menu-item-label{
    color:#a7b6c2; }
  .bp3-dark .bp3-menu-item.bp3-active, .bp3-dark .bp3-menu-item:active{
    background-color:rgba(138, 155, 168, 0.3); }
  .bp3-dark .bp3-menu-item.bp3-disabled{
    color:rgba(167, 182, 194, 0.6) !important; }
    .bp3-dark .bp3-menu-item.bp3-disabled::before,
    .bp3-dark .bp3-menu-item.bp3-disabled > .bp3-icon,
    .bp3-dark .bp3-menu-item.bp3-disabled .bp3-menu-item-label{
      color:rgba(167, 182, 194, 0.6) !important; }

.bp3-dark .bp3-menu-divider,
.bp3-dark .bp3-menu-header{
  border-color:rgba(255, 255, 255, 0.15); }

.bp3-dark .bp3-menu-header > h6{
  color:#f5f8fa; }

.bp3-label .bp3-menu{
  margin-top:5px; }
.bp3-navbar{
  background-color:#ffffff;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.2);
  height:50px;
  padding:0 15px;
  position:relative;
  width:100%;
  z-index:10; }
  .bp3-navbar.bp3-dark,
  .bp3-dark .bp3-navbar{
    background-color:#394b59; }
  .bp3-navbar.bp3-dark{
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-dark .bp3-navbar{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 0 0 rgba(16, 22, 26, 0), 0 1px 1px rgba(16, 22, 26, 0.4); }
  .bp3-navbar.bp3-fixed-top{
    left:0;
    position:fixed;
    right:0;
    top:0; }

.bp3-navbar-heading{
  font-size:16px;
  margin-right:15px; }

.bp3-navbar-group{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  height:50px; }
  .bp3-navbar-group.bp3-align-left{
    float:left; }
  .bp3-navbar-group.bp3-align-right{
    float:right; }

.bp3-navbar-divider{
  border-left:1px solid rgba(16, 22, 26, 0.15);
  height:20px;
  margin:0 10px; }
  .bp3-dark .bp3-navbar-divider{
    border-left-color:rgba(255, 255, 255, 0.15); }
.bp3-non-ideal-state{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  height:100%;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  text-align:center;
  width:100%; }
  .bp3-non-ideal-state > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-non-ideal-state > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-non-ideal-state::before,
  .bp3-non-ideal-state > *{
    margin-bottom:20px; }
  .bp3-non-ideal-state:empty::before,
  .bp3-non-ideal-state > :last-child{
    margin-bottom:0; }
  .bp3-non-ideal-state > *{
    max-width:400px; }

.bp3-non-ideal-state-visual{
  color:rgba(92, 112, 128, 0.6);
  font-size:60px; }
  .bp3-dark .bp3-non-ideal-state-visual{
    color:rgba(167, 182, 194, 0.6); }

.bp3-overflow-list{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -ms-flex-wrap:nowrap;
      flex-wrap:nowrap;
  min-width:0; }

.bp3-overflow-list-spacer{
  -ms-flex-negative:1;
      flex-shrink:1;
  width:1px; }

body.bp3-overlay-open{
  overflow:hidden; }

.bp3-overlay{
  bottom:0;
  left:0;
  position:static;
  right:0;
  top:0;
  z-index:20; }
  .bp3-overlay:not(.bp3-overlay-open){
    pointer-events:none; }
  .bp3-overlay.bp3-overlay-container{
    overflow:hidden;
    position:fixed; }
    .bp3-overlay.bp3-overlay-container.bp3-overlay-inline{
      position:absolute; }
  .bp3-overlay.bp3-overlay-scroll-container{
    overflow:auto;
    position:fixed; }
    .bp3-overlay.bp3-overlay-scroll-container.bp3-overlay-inline{
      position:absolute; }
  .bp3-overlay.bp3-overlay-inline{
    display:inline;
    overflow:visible; }

.bp3-overlay-content{
  position:fixed;
  z-index:20; }
  .bp3-overlay-inline .bp3-overlay-content,
  .bp3-overlay-scroll-container .bp3-overlay-content{
    position:absolute; }

.bp3-overlay-backdrop{
  bottom:0;
  left:0;
  position:fixed;
  right:0;
  top:0;
  opacity:1;
  background-color:rgba(16, 22, 26, 0.7);
  overflow:auto;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none;
  z-index:20; }
  .bp3-overlay-backdrop.bp3-overlay-enter, .bp3-overlay-backdrop.bp3-overlay-appear{
    opacity:0; }
  .bp3-overlay-backdrop.bp3-overlay-enter-active, .bp3-overlay-backdrop.bp3-overlay-appear-active{
    opacity:1;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:200ms;
            transition-duration:200ms;
    -webkit-transition-property:opacity;
    transition-property:opacity;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-overlay-backdrop.bp3-overlay-exit{
    opacity:1; }
  .bp3-overlay-backdrop.bp3-overlay-exit-active{
    opacity:0;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:200ms;
            transition-duration:200ms;
    -webkit-transition-property:opacity;
    transition-property:opacity;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-overlay-backdrop:focus{
    outline:none; }
  .bp3-overlay-inline .bp3-overlay-backdrop{
    position:absolute; }
.bp3-panel-stack{
  overflow:hidden;
  position:relative; }

.bp3-panel-stack-header{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  -webkit-box-shadow:0 1px rgba(16, 22, 26, 0.15);
          box-shadow:0 1px rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -ms-flex-negative:0;
      flex-shrink:0;
  height:30px;
  z-index:1; }
  .bp3-dark .bp3-panel-stack-header{
    -webkit-box-shadow:0 1px rgba(255, 255, 255, 0.15);
            box-shadow:0 1px rgba(255, 255, 255, 0.15); }
  .bp3-panel-stack-header > span{
    -webkit-box-align:stretch;
        -ms-flex-align:stretch;
            align-items:stretch;
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    -webkit-box-flex:1;
        -ms-flex:1;
            flex:1; }
  .bp3-panel-stack-header .bp3-heading{
    margin:0 5px; }

.bp3-button.bp3-panel-stack-header-back{
  margin-left:5px;
  padding-left:0;
  white-space:nowrap; }
  .bp3-button.bp3-panel-stack-header-back .bp3-icon{
    margin:0 2px; }

.bp3-panel-stack-view{
  bottom:0;
  left:0;
  position:absolute;
  right:0;
  top:0;
  background-color:#ffffff;
  border-right:1px solid rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin-right:-1px;
  overflow-y:auto;
  z-index:1; }
  .bp3-dark .bp3-panel-stack-view{
    background-color:#30404d; }
  .bp3-panel-stack-view:nth-last-child(n + 4){
    display:none; }

.bp3-panel-stack-push .bp3-panel-stack-enter, .bp3-panel-stack-push .bp3-panel-stack-appear{
  -webkit-transform:translateX(100%);
          transform:translateX(100%);
  opacity:0; }

.bp3-panel-stack-push .bp3-panel-stack-enter-active, .bp3-panel-stack-push .bp3-panel-stack-appear-active{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack-push .bp3-panel-stack-exit{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1; }

.bp3-panel-stack-push .bp3-panel-stack-exit-active{
  -webkit-transform:translateX(-50%);
          transform:translateX(-50%);
  opacity:0;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack-pop .bp3-panel-stack-enter, .bp3-panel-stack-pop .bp3-panel-stack-appear{
  -webkit-transform:translateX(-50%);
          transform:translateX(-50%);
  opacity:0; }

.bp3-panel-stack-pop .bp3-panel-stack-enter-active, .bp3-panel-stack-pop .bp3-panel-stack-appear-active{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack-pop .bp3-panel-stack-exit{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1; }

.bp3-panel-stack-pop .bp3-panel-stack-exit-active{
  -webkit-transform:translateX(100%);
          transform:translateX(100%);
  opacity:0;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }
.bp3-panel-stack2{
  overflow:hidden;
  position:relative; }

.bp3-panel-stack2-header{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  -webkit-box-shadow:0 1px rgba(16, 22, 26, 0.15);
          box-shadow:0 1px rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -ms-flex-negative:0;
      flex-shrink:0;
  height:30px;
  z-index:1; }
  .bp3-dark .bp3-panel-stack2-header{
    -webkit-box-shadow:0 1px rgba(255, 255, 255, 0.15);
            box-shadow:0 1px rgba(255, 255, 255, 0.15); }
  .bp3-panel-stack2-header > span{
    -webkit-box-align:stretch;
        -ms-flex-align:stretch;
            align-items:stretch;
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    -webkit-box-flex:1;
        -ms-flex:1;
            flex:1; }
  .bp3-panel-stack2-header .bp3-heading{
    margin:0 5px; }

.bp3-button.bp3-panel-stack2-header-back{
  margin-left:5px;
  padding-left:0;
  white-space:nowrap; }
  .bp3-button.bp3-panel-stack2-header-back .bp3-icon{
    margin:0 2px; }

.bp3-panel-stack2-view{
  bottom:0;
  left:0;
  position:absolute;
  right:0;
  top:0;
  background-color:#ffffff;
  border-right:1px solid rgba(16, 22, 26, 0.15);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  margin-right:-1px;
  overflow-y:auto;
  z-index:1; }
  .bp3-dark .bp3-panel-stack2-view{
    background-color:#30404d; }
  .bp3-panel-stack2-view:nth-last-child(n + 4){
    display:none; }

.bp3-panel-stack2-push .bp3-panel-stack2-enter, .bp3-panel-stack2-push .bp3-panel-stack2-appear{
  -webkit-transform:translateX(100%);
          transform:translateX(100%);
  opacity:0; }

.bp3-panel-stack2-push .bp3-panel-stack2-enter-active, .bp3-panel-stack2-push .bp3-panel-stack2-appear-active{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack2-push .bp3-panel-stack2-exit{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1; }

.bp3-panel-stack2-push .bp3-panel-stack2-exit-active{
  -webkit-transform:translateX(-50%);
          transform:translateX(-50%);
  opacity:0;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack2-pop .bp3-panel-stack2-enter, .bp3-panel-stack2-pop .bp3-panel-stack2-appear{
  -webkit-transform:translateX(-50%);
          transform:translateX(-50%);
  opacity:0; }

.bp3-panel-stack2-pop .bp3-panel-stack2-enter-active, .bp3-panel-stack2-pop .bp3-panel-stack2-appear-active{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }

.bp3-panel-stack2-pop .bp3-panel-stack2-exit{
  -webkit-transform:translate(0%);
          transform:translate(0%);
  opacity:1; }

.bp3-panel-stack2-pop .bp3-panel-stack2-exit-active{
  -webkit-transform:translateX(100%);
          transform:translateX(100%);
  opacity:0;
  -webkit-transition-delay:0;
          transition-delay:0;
  -webkit-transition-duration:400ms;
          transition-duration:400ms;
  -webkit-transition-property:opacity, -webkit-transform;
  transition-property:opacity, -webkit-transform;
  transition-property:transform, opacity;
  transition-property:transform, opacity, -webkit-transform;
  -webkit-transition-timing-function:ease;
          transition-timing-function:ease; }
.bp3-popover{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
  -webkit-transform:scale(1);
          transform:scale(1);
  border-radius:3px;
  display:inline-block;
  z-index:20; }
  .bp3-popover .bp3-popover-arrow{
    height:30px;
    position:absolute;
    width:30px; }
    .bp3-popover .bp3-popover-arrow::before{
      height:20px;
      margin:5px;
      width:20px; }
  .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-popover{
    margin-bottom:17px;
    margin-top:-17px; }
    .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-popover > .bp3-popover-arrow{
      bottom:-11px; }
      .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-popover > .bp3-popover-arrow svg{
        -webkit-transform:rotate(-90deg);
                transform:rotate(-90deg); }
  .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-popover{
    margin-left:17px; }
    .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-popover > .bp3-popover-arrow{
      left:-11px; }
      .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-popover > .bp3-popover-arrow svg{
        -webkit-transform:rotate(0);
                transform:rotate(0); }
  .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-popover{
    margin-top:17px; }
    .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-popover > .bp3-popover-arrow{
      top:-11px; }
      .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-popover > .bp3-popover-arrow svg{
        -webkit-transform:rotate(90deg);
                transform:rotate(90deg); }
  .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-popover{
    margin-left:-17px;
    margin-right:17px; }
    .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-popover > .bp3-popover-arrow{
      right:-11px; }
      .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-popover > .bp3-popover-arrow svg{
        -webkit-transform:rotate(180deg);
                transform:rotate(180deg); }
  .bp3-tether-element-attached-middle > .bp3-popover > .bp3-popover-arrow{
    top:50%;
    -webkit-transform:translateY(-50%);
            transform:translateY(-50%); }
  .bp3-tether-element-attached-center > .bp3-popover > .bp3-popover-arrow{
    right:50%;
    -webkit-transform:translateX(50%);
            transform:translateX(50%); }
  .bp3-tether-element-attached-top.bp3-tether-target-attached-top > .bp3-popover > .bp3-popover-arrow{
    top:-0.3934px; }
  .bp3-tether-element-attached-right.bp3-tether-target-attached-right > .bp3-popover > .bp3-popover-arrow{
    right:-0.3934px; }
  .bp3-tether-element-attached-left.bp3-tether-target-attached-left > .bp3-popover > .bp3-popover-arrow{
    left:-0.3934px; }
  .bp3-tether-element-attached-bottom.bp3-tether-target-attached-bottom > .bp3-popover > .bp3-popover-arrow{
    bottom:-0.3934px; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-left > .bp3-popover{
    -webkit-transform-origin:top left;
            transform-origin:top left; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-center > .bp3-popover{
    -webkit-transform-origin:top center;
            transform-origin:top center; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-right > .bp3-popover{
    -webkit-transform-origin:top right;
            transform-origin:top right; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-left > .bp3-popover{
    -webkit-transform-origin:center left;
            transform-origin:center left; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-center > .bp3-popover{
    -webkit-transform-origin:center center;
            transform-origin:center center; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-right > .bp3-popover{
    -webkit-transform-origin:center right;
            transform-origin:center right; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-left > .bp3-popover{
    -webkit-transform-origin:bottom left;
            transform-origin:bottom left; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-center > .bp3-popover{
    -webkit-transform-origin:bottom center;
            transform-origin:bottom center; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-right > .bp3-popover{
    -webkit-transform-origin:bottom right;
            transform-origin:bottom right; }
  .bp3-popover .bp3-popover-content{
    background:#ffffff;
    color:inherit; }
  .bp3-popover .bp3-popover-arrow::before{
    -webkit-box-shadow:1px 1px 6px rgba(16, 22, 26, 0.2);
            box-shadow:1px 1px 6px rgba(16, 22, 26, 0.2); }
  .bp3-popover .bp3-popover-arrow-border{
    fill:#10161a;
    fill-opacity:0.1; }
  .bp3-popover .bp3-popover-arrow-fill{
    fill:#ffffff; }
  .bp3-popover-enter > .bp3-popover, .bp3-popover-appear > .bp3-popover{
    -webkit-transform:scale(0.3);
            transform:scale(0.3); }
  .bp3-popover-enter-active > .bp3-popover, .bp3-popover-appear-active > .bp3-popover{
    -webkit-transform:scale(1);
            transform:scale(1);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-popover-exit > .bp3-popover{
    -webkit-transform:scale(1);
            transform:scale(1); }
  .bp3-popover-exit-active > .bp3-popover{
    -webkit-transform:scale(0.3);
            transform:scale(0.3);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-popover .bp3-popover-content{
    border-radius:3px;
    position:relative; }
  .bp3-popover.bp3-popover-content-sizing .bp3-popover-content{
    max-width:350px;
    padding:20px; }
  .bp3-popover-target + .bp3-overlay .bp3-popover.bp3-popover-content-sizing{
    width:350px; }
  .bp3-popover.bp3-minimal{
    margin:0 !important; }
    .bp3-popover.bp3-minimal .bp3-popover-arrow{
      display:none; }
    .bp3-popover.bp3-minimal.bp3-popover{
      -webkit-transform:scale(1);
              transform:scale(1); }
      .bp3-popover-enter > .bp3-popover.bp3-minimal.bp3-popover, .bp3-popover-appear > .bp3-popover.bp3-minimal.bp3-popover{
        -webkit-transform:scale(1);
                transform:scale(1); }
      .bp3-popover-enter-active > .bp3-popover.bp3-minimal.bp3-popover, .bp3-popover-appear-active > .bp3-popover.bp3-minimal.bp3-popover{
        -webkit-transform:scale(1);
                transform:scale(1);
        -webkit-transition-delay:0;
                transition-delay:0;
        -webkit-transition-duration:100ms;
                transition-duration:100ms;
        -webkit-transition-property:-webkit-transform;
        transition-property:-webkit-transform;
        transition-property:transform;
        transition-property:transform, -webkit-transform;
        -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
                transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
      .bp3-popover-exit > .bp3-popover.bp3-minimal.bp3-popover{
        -webkit-transform:scale(1);
                transform:scale(1); }
      .bp3-popover-exit-active > .bp3-popover.bp3-minimal.bp3-popover{
        -webkit-transform:scale(1);
                transform:scale(1);
        -webkit-transition-delay:0;
                transition-delay:0;
        -webkit-transition-duration:100ms;
                transition-duration:100ms;
        -webkit-transition-property:-webkit-transform;
        transition-property:-webkit-transform;
        transition-property:transform;
        transition-property:transform, -webkit-transform;
        -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
                transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-popover.bp3-dark,
  .bp3-dark .bp3-popover{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }
    .bp3-popover.bp3-dark .bp3-popover-content,
    .bp3-dark .bp3-popover .bp3-popover-content{
      background:#30404d;
      color:inherit; }
    .bp3-popover.bp3-dark .bp3-popover-arrow::before,
    .bp3-dark .bp3-popover .bp3-popover-arrow::before{
      -webkit-box-shadow:1px 1px 6px rgba(16, 22, 26, 0.4);
              box-shadow:1px 1px 6px rgba(16, 22, 26, 0.4); }
    .bp3-popover.bp3-dark .bp3-popover-arrow-border,
    .bp3-dark .bp3-popover .bp3-popover-arrow-border{
      fill:#10161a;
      fill-opacity:0.2; }
    .bp3-popover.bp3-dark .bp3-popover-arrow-fill,
    .bp3-dark .bp3-popover .bp3-popover-arrow-fill{
      fill:#30404d; }

.bp3-popover-arrow::before{
  border-radius:2px;
  content:"";
  display:block;
  position:absolute;
  -webkit-transform:rotate(45deg);
          transform:rotate(45deg); }

.bp3-tether-pinned .bp3-popover-arrow{
  display:none; }

.bp3-popover-backdrop{
  background:rgba(255, 255, 255, 0); }

.bp3-transition-container{
  opacity:1;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  z-index:20; }
  .bp3-transition-container.bp3-popover-enter, .bp3-transition-container.bp3-popover-appear{
    opacity:0; }
  .bp3-transition-container.bp3-popover-enter-active, .bp3-transition-container.bp3-popover-appear-active{
    opacity:1;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:opacity;
    transition-property:opacity;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-transition-container.bp3-popover-exit{
    opacity:1; }
  .bp3-transition-container.bp3-popover-exit-active{
    opacity:0;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:opacity;
    transition-property:opacity;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-transition-container:focus{
    outline:none; }
  .bp3-transition-container.bp3-popover-leave .bp3-popover-content{
    pointer-events:none; }
  .bp3-transition-container[data-x-out-of-boundaries]{
    display:none; }

span.bp3-popover-target{
  display:inline-block; }

.bp3-popover-wrapper.bp3-fill{
  width:100%; }

.bp3-portal{
  left:0;
  position:absolute;
  right:0;
  top:0; }
@-webkit-keyframes linear-progress-bar-stripes{
  from{
    background-position:0 0; }
  to{
    background-position:30px 0; } }
@keyframes linear-progress-bar-stripes{
  from{
    background-position:0 0; }
  to{
    background-position:30px 0; } }

.bp3-progress-bar{
  background:rgba(92, 112, 128, 0.2);
  border-radius:40px;
  display:block;
  height:8px;
  overflow:hidden;
  position:relative;
  width:100%; }
  .bp3-progress-bar .bp3-progress-meter{
    background:linear-gradient(-45deg, rgba(255, 255, 255, 0.2) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.2) 50%, rgba(255, 255, 255, 0.2) 75%, transparent 75%);
    background-color:rgba(92, 112, 128, 0.8);
    background-size:30px 30px;
    border-radius:40px;
    height:100%;
    position:absolute;
    -webkit-transition:width 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:width 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    width:100%; }
  .bp3-progress-bar:not(.bp3-no-animation):not(.bp3-no-stripes) .bp3-progress-meter{
    animation:linear-progress-bar-stripes 300ms linear infinite reverse; }
  .bp3-progress-bar.bp3-no-stripes .bp3-progress-meter{
    background-image:none; }

.bp3-dark .bp3-progress-bar{
  background:rgba(16, 22, 26, 0.5); }
  .bp3-dark .bp3-progress-bar .bp3-progress-meter{
    background-color:#8a9ba8; }

.bp3-progress-bar.bp3-intent-primary .bp3-progress-meter{
  background-color:#137cbd; }

.bp3-progress-bar.bp3-intent-success .bp3-progress-meter{
  background-color:#0f9960; }

.bp3-progress-bar.bp3-intent-warning .bp3-progress-meter{
  background-color:#d9822b; }

.bp3-progress-bar.bp3-intent-danger .bp3-progress-meter{
  background-color:#db3737; }
@-webkit-keyframes skeleton-glow{
  from{
    background:rgba(206, 217, 224, 0.2);
    border-color:rgba(206, 217, 224, 0.2); }
  to{
    background:rgba(92, 112, 128, 0.2);
    border-color:rgba(92, 112, 128, 0.2); } }
@keyframes skeleton-glow{
  from{
    background:rgba(206, 217, 224, 0.2);
    border-color:rgba(206, 217, 224, 0.2); }
  to{
    background:rgba(92, 112, 128, 0.2);
    border-color:rgba(92, 112, 128, 0.2); } }
.bp3-skeleton{
  -webkit-animation:1000ms linear infinite alternate skeleton-glow;
          animation:1000ms linear infinite alternate skeleton-glow;
  background:rgba(206, 217, 224, 0.2);
  background-clip:padding-box !important;
  border-color:rgba(206, 217, 224, 0.2) !important;
  border-radius:2px;
  -webkit-box-shadow:none !important;
          box-shadow:none !important;
  color:transparent !important;
  cursor:default;
  pointer-events:none;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-skeleton::before, .bp3-skeleton::after,
  .bp3-skeleton *{
    visibility:hidden !important; }
.bp3-slider{
  height:40px;
  min-width:150px;
  width:100%;
  cursor:default;
  outline:none;
  position:relative;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-slider:hover{
    cursor:pointer; }
  .bp3-slider:active{
    cursor:-webkit-grabbing;
    cursor:grabbing; }
  .bp3-slider.bp3-disabled{
    cursor:not-allowed;
    opacity:0.5; }
  .bp3-slider.bp3-slider-unlabeled{
    height:16px; }

.bp3-slider-track,
.bp3-slider-progress{
  height:6px;
  left:0;
  right:0;
  top:5px;
  position:absolute; }

.bp3-slider-track{
  border-radius:3px;
  overflow:hidden; }

.bp3-slider-progress{
  background:rgba(92, 112, 128, 0.2); }
  .bp3-dark .bp3-slider-progress{
    background:rgba(16, 22, 26, 0.5); }
  .bp3-slider-progress.bp3-intent-primary{
    background-color:#137cbd; }
  .bp3-slider-progress.bp3-intent-success{
    background-color:#0f9960; }
  .bp3-slider-progress.bp3-intent-warning{
    background-color:#d9822b; }
  .bp3-slider-progress.bp3-intent-danger{
    background-color:#db3737; }

.bp3-slider-handle{
  background-color:#f5f8fa;
  background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.8)), to(rgba(255, 255, 255, 0)));
  background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.8), rgba(255, 255, 255, 0));
  -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
          box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
  color:#182026;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
  cursor:pointer;
  height:16px;
  left:0;
  position:absolute;
  top:0;
  width:16px; }
  .bp3-slider-handle:hover{
    background-clip:padding-box;
    background-color:#ebf1f5;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1); }
  .bp3-slider-handle:active, .bp3-slider-handle.bp3-active{
    background-color:#d8e1e8;
    background-image:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
  .bp3-slider-handle:disabled, .bp3-slider-handle.bp3-disabled{
    background-color:rgba(206, 217, 224, 0.5);
    background-image:none;
    -webkit-box-shadow:none;
            box-shadow:none;
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed;
    outline:none; }
    .bp3-slider-handle:disabled.bp3-active, .bp3-slider-handle:disabled.bp3-active:hover, .bp3-slider-handle.bp3-disabled.bp3-active, .bp3-slider-handle.bp3-disabled.bp3-active:hover{
      background:rgba(206, 217, 224, 0.7); }
  .bp3-slider-handle:focus{
    z-index:1; }
  .bp3-slider-handle:hover{
    background-clip:padding-box;
    background-color:#ebf1f5;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 -1px 0 rgba(16, 22, 26, 0.1);
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 1px 1px rgba(16, 22, 26, 0.2);
    cursor:-webkit-grab;
    cursor:grab;
    z-index:2; }
  .bp3-slider-handle.bp3-active{
    background-color:#d8e1e8;
    background-image:none;
    -webkit-box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
            box-shadow:inset 0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 2px rgba(16, 22, 26, 0.2);
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 1px rgba(16, 22, 26, 0.1);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), inset 0 1px 1px rgba(16, 22, 26, 0.1);
    cursor:-webkit-grabbing;
    cursor:grabbing; }
  .bp3-disabled .bp3-slider-handle{
    background:#bfccd6;
    -webkit-box-shadow:none;
            box-shadow:none;
    pointer-events:none; }
  .bp3-dark .bp3-slider-handle{
    background-color:#394b59;
    background-image:-webkit-gradient(linear, left top, left bottom, from(rgba(255, 255, 255, 0.05)), to(rgba(255, 255, 255, 0)));
    background-image:linear-gradient(to bottom, rgba(255, 255, 255, 0.05), rgba(255, 255, 255, 0));
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
    color:#f5f8fa; }
    .bp3-dark .bp3-slider-handle:hover, .bp3-dark .bp3-slider-handle:active, .bp3-dark .bp3-slider-handle.bp3-active{
      color:#f5f8fa; }
    .bp3-dark .bp3-slider-handle:hover{
      background-color:#30404d;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-slider-handle:active, .bp3-dark .bp3-slider-handle.bp3-active{
      background-color:#202b33;
      background-image:none;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.6), inset 0 1px 2px rgba(16, 22, 26, 0.2); }
    .bp3-dark .bp3-slider-handle:disabled, .bp3-dark .bp3-slider-handle.bp3-disabled{
      background-color:rgba(57, 75, 89, 0.5);
      background-image:none;
      -webkit-box-shadow:none;
              box-shadow:none;
      color:rgba(167, 182, 194, 0.6); }
      .bp3-dark .bp3-slider-handle:disabled.bp3-active, .bp3-dark .bp3-slider-handle.bp3-disabled.bp3-active{
        background:rgba(57, 75, 89, 0.7); }
    .bp3-dark .bp3-slider-handle .bp3-button-spinner .bp3-spinner-head{
      background:rgba(16, 22, 26, 0.5);
      stroke:#8a9ba8; }
    .bp3-dark .bp3-slider-handle, .bp3-dark .bp3-slider-handle:hover{
      background-color:#394b59; }
    .bp3-dark .bp3-slider-handle.bp3-active{
      background-color:#293742; }
  .bp3-dark .bp3-disabled .bp3-slider-handle{
    background:#5c7080;
    border-color:#5c7080;
    -webkit-box-shadow:none;
            box-shadow:none; }
  .bp3-slider-handle .bp3-slider-label{
    background:#394b59;
    border-radius:3px;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
    color:#f5f8fa;
    margin-left:8px; }
    .bp3-dark .bp3-slider-handle .bp3-slider-label{
      background:#e1e8ed;
      -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
      color:#394b59; }
    .bp3-disabled .bp3-slider-handle .bp3-slider-label{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-slider-handle.bp3-start, .bp3-slider-handle.bp3-end{
    width:8px; }
  .bp3-slider-handle.bp3-start{
    border-bottom-right-radius:0;
    border-top-right-radius:0; }
  .bp3-slider-handle.bp3-end{
    border-bottom-left-radius:0;
    border-top-left-radius:0;
    margin-left:8px; }
    .bp3-slider-handle.bp3-end .bp3-slider-label{
      margin-left:0; }

.bp3-slider-label{
  -webkit-transform:translate(-50%, 20px);
          transform:translate(-50%, 20px);
  display:inline-block;
  font-size:12px;
  line-height:1;
  padding:2px 5px;
  position:absolute;
  vertical-align:top; }

.bp3-slider.bp3-vertical{
  height:150px;
  min-width:40px;
  width:40px; }
  .bp3-slider.bp3-vertical .bp3-slider-track,
  .bp3-slider.bp3-vertical .bp3-slider-progress{
    bottom:0;
    height:auto;
    left:5px;
    top:0;
    width:6px; }
  .bp3-slider.bp3-vertical .bp3-slider-progress{
    top:auto; }
  .bp3-slider.bp3-vertical .bp3-slider-label{
    -webkit-transform:translate(20px, 50%);
            transform:translate(20px, 50%); }
  .bp3-slider.bp3-vertical .bp3-slider-handle{
    top:auto; }
    .bp3-slider.bp3-vertical .bp3-slider-handle .bp3-slider-label{
      margin-left:0;
      margin-top:-8px; }
    .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-end, .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-start{
      height:8px;
      margin-left:0;
      width:16px; }
    .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-start{
      border-bottom-right-radius:3px;
      border-top-left-radius:0; }
      .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-start .bp3-slider-label{
        -webkit-transform:translate(20px);
                transform:translate(20px); }
    .bp3-slider.bp3-vertical .bp3-slider-handle.bp3-end{
      border-bottom-left-radius:0;
      border-bottom-right-radius:0;
      border-top-left-radius:3px;
      margin-bottom:8px; }

@-webkit-keyframes pt-spinner-animation{
  from{
    -webkit-transform:rotate(0deg);
            transform:rotate(0deg); }
  to{
    -webkit-transform:rotate(360deg);
            transform:rotate(360deg); } }

@keyframes pt-spinner-animation{
  from{
    -webkit-transform:rotate(0deg);
            transform:rotate(0deg); }
  to{
    -webkit-transform:rotate(360deg);
            transform:rotate(360deg); } }

.bp3-spinner{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-pack:center;
      -ms-flex-pack:center;
          justify-content:center;
  overflow:visible;
  vertical-align:middle; }
  .bp3-spinner svg{
    display:block; }
  .bp3-spinner path{
    fill-opacity:0; }
  .bp3-spinner .bp3-spinner-head{
    stroke:rgba(92, 112, 128, 0.8);
    stroke-linecap:round;
    -webkit-transform-origin:center;
            transform-origin:center;
    -webkit-transition:stroke-dashoffset 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
    transition:stroke-dashoffset 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-spinner .bp3-spinner-track{
    stroke:rgba(92, 112, 128, 0.2); }

.bp3-spinner-animation{
  -webkit-animation:pt-spinner-animation 500ms linear infinite;
          animation:pt-spinner-animation 500ms linear infinite; }
  .bp3-no-spin > .bp3-spinner-animation{
    -webkit-animation:none;
            animation:none; }

.bp3-dark .bp3-spinner .bp3-spinner-head{
  stroke:#8a9ba8; }

.bp3-dark .bp3-spinner .bp3-spinner-track{
  stroke:rgba(16, 22, 26, 0.5); }

.bp3-spinner.bp3-intent-primary .bp3-spinner-head{
  stroke:#137cbd; }

.bp3-spinner.bp3-intent-success .bp3-spinner-head{
  stroke:#0f9960; }

.bp3-spinner.bp3-intent-warning .bp3-spinner-head{
  stroke:#d9822b; }

.bp3-spinner.bp3-intent-danger .bp3-spinner-head{
  stroke:#db3737; }
.bp3-tabs.bp3-vertical{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex; }
  .bp3-tabs.bp3-vertical > .bp3-tab-list{
    -webkit-box-align:start;
        -ms-flex-align:start;
            align-items:flex-start;
    -webkit-box-orient:vertical;
    -webkit-box-direction:normal;
        -ms-flex-direction:column;
            flex-direction:column; }
    .bp3-tabs.bp3-vertical > .bp3-tab-list .bp3-tab{
      border-radius:3px;
      padding:0 10px;
      width:100%; }
      .bp3-tabs.bp3-vertical > .bp3-tab-list .bp3-tab[aria-selected="true"]{
        background-color:rgba(19, 124, 189, 0.2);
        -webkit-box-shadow:none;
                box-shadow:none; }
    .bp3-tabs.bp3-vertical > .bp3-tab-list .bp3-tab-indicator-wrapper .bp3-tab-indicator{
      background-color:rgba(19, 124, 189, 0.2);
      border-radius:3px;
      bottom:0;
      height:auto;
      left:0;
      right:0;
      top:0; }
  .bp3-tabs.bp3-vertical > .bp3-tab-panel{
    margin-top:0;
    padding-left:20px; }

.bp3-tab-list{
  -webkit-box-align:end;
      -ms-flex-align:end;
          align-items:flex-end;
  border:none;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  list-style:none;
  margin:0;
  padding:0;
  position:relative; }
  .bp3-tab-list > *:not(:last-child){
    margin-right:20px; }

.bp3-tab{
  overflow:hidden;
  text-overflow:ellipsis;
  white-space:nowrap;
  word-wrap:normal;
  color:#182026;
  cursor:pointer;
  -webkit-box-flex:0;
      -ms-flex:0 0 auto;
          flex:0 0 auto;
  font-size:14px;
  line-height:30px;
  max-width:100%;
  position:relative;
  vertical-align:top; }
  .bp3-tab a{
    color:inherit;
    display:block;
    text-decoration:none; }
  .bp3-tab-indicator-wrapper ~ .bp3-tab{
    background-color:transparent !important;
    -webkit-box-shadow:none !important;
            box-shadow:none !important; }
  .bp3-tab[aria-disabled="true"]{
    color:rgba(92, 112, 128, 0.6);
    cursor:not-allowed; }
  .bp3-tab[aria-selected="true"]{
    border-radius:0;
    -webkit-box-shadow:inset 0 -3px 0 #106ba3;
            box-shadow:inset 0 -3px 0 #106ba3; }
  .bp3-tab[aria-selected="true"], .bp3-tab:not([aria-disabled="true"]):hover{
    color:#106ba3; }
  .bp3-tab:focus{
    -moz-outline-radius:0; }
  .bp3-large > .bp3-tab{
    font-size:16px;
    line-height:40px; }

.bp3-tab-panel{
  margin-top:20px; }
  .bp3-tab-panel[aria-hidden="true"]{
    display:none; }

.bp3-tab-indicator-wrapper{
  left:0;
  pointer-events:none;
  position:absolute;
  top:0;
  -webkit-transform:translateX(0), translateY(0);
          transform:translateX(0), translateY(0);
  -webkit-transition:height, width, -webkit-transform;
  transition:height, width, -webkit-transform;
  transition:height, transform, width;
  transition:height, transform, width, -webkit-transform;
  -webkit-transition-duration:200ms;
          transition-duration:200ms;
  -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
          transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-tab-indicator-wrapper .bp3-tab-indicator{
    background-color:#106ba3;
    bottom:0;
    height:3px;
    left:0;
    position:absolute;
    right:0; }
  .bp3-tab-indicator-wrapper.bp3-no-animation{
    -webkit-transition:none;
    transition:none; }

.bp3-dark .bp3-tab{
  color:#f5f8fa; }
  .bp3-dark .bp3-tab[aria-disabled="true"]{
    color:rgba(167, 182, 194, 0.6); }
  .bp3-dark .bp3-tab[aria-selected="true"]{
    -webkit-box-shadow:inset 0 -3px 0 #48aff0;
            box-shadow:inset 0 -3px 0 #48aff0; }
  .bp3-dark .bp3-tab[aria-selected="true"], .bp3-dark .bp3-tab:not([aria-disabled="true"]):hover{
    color:#48aff0; }

.bp3-dark .bp3-tab-indicator{
  background-color:#48aff0; }

.bp3-flex-expander{
  -webkit-box-flex:1;
      -ms-flex:1 1;
          flex:1 1; }
.bp3-tag{
  display:-webkit-inline-box;
  display:-ms-inline-flexbox;
  display:inline-flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  background-color:#5c7080;
  border:none;
  border-radius:3px;
  -webkit-box-shadow:none;
          box-shadow:none;
  color:#f5f8fa;
  font-size:12px;
  line-height:16px;
  max-width:100%;
  min-height:20px;
  min-width:20px;
  padding:2px 6px;
  position:relative; }
  .bp3-tag.bp3-interactive{
    cursor:pointer; }
    .bp3-tag.bp3-interactive:hover{
      background-color:rgba(92, 112, 128, 0.85); }
    .bp3-tag.bp3-interactive.bp3-active, .bp3-tag.bp3-interactive:active{
      background-color:rgba(92, 112, 128, 0.7); }
  .bp3-tag > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-tag > .bp3-fill{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-tag::before,
  .bp3-tag > *{
    margin-right:4px; }
  .bp3-tag:empty::before,
  .bp3-tag > :last-child{
    margin-right:0; }
  .bp3-tag:focus{
    outline:rgba(19, 124, 189, 0.6) auto 2px;
    outline-offset:0;
    -moz-outline-radius:6px; }
  .bp3-tag.bp3-round{
    border-radius:30px;
    padding-left:8px;
    padding-right:8px; }
  .bp3-dark .bp3-tag{
    background-color:#bfccd6;
    color:#182026; }
    .bp3-dark .bp3-tag.bp3-interactive{
      cursor:pointer; }
      .bp3-dark .bp3-tag.bp3-interactive:hover{
        background-color:rgba(191, 204, 214, 0.85); }
      .bp3-dark .bp3-tag.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-interactive:active{
        background-color:rgba(191, 204, 214, 0.7); }
    .bp3-dark .bp3-tag > .bp3-icon, .bp3-dark .bp3-tag .bp3-icon-standard, .bp3-dark .bp3-tag .bp3-icon-large{
      fill:currentColor; }
  .bp3-tag > .bp3-icon, .bp3-tag .bp3-icon-standard, .bp3-tag .bp3-icon-large{
    fill:#ffffff; }
  .bp3-tag.bp3-large,
  .bp3-large .bp3-tag{
    font-size:14px;
    line-height:20px;
    min-height:30px;
    min-width:30px;
    padding:5px 10px; }
    .bp3-tag.bp3-large::before,
    .bp3-tag.bp3-large > *,
    .bp3-large .bp3-tag::before,
    .bp3-large .bp3-tag > *{
      margin-right:7px; }
    .bp3-tag.bp3-large:empty::before,
    .bp3-tag.bp3-large > :last-child,
    .bp3-large .bp3-tag:empty::before,
    .bp3-large .bp3-tag > :last-child{
      margin-right:0; }
    .bp3-tag.bp3-large.bp3-round,
    .bp3-large .bp3-tag.bp3-round{
      padding-left:12px;
      padding-right:12px; }
  .bp3-tag.bp3-intent-primary{
    background:#137cbd;
    color:#ffffff; }
    .bp3-tag.bp3-intent-primary.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-intent-primary.bp3-interactive:hover{
        background-color:rgba(19, 124, 189, 0.85); }
      .bp3-tag.bp3-intent-primary.bp3-interactive.bp3-active, .bp3-tag.bp3-intent-primary.bp3-interactive:active{
        background-color:rgba(19, 124, 189, 0.7); }
  .bp3-tag.bp3-intent-success{
    background:#0f9960;
    color:#ffffff; }
    .bp3-tag.bp3-intent-success.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-intent-success.bp3-interactive:hover{
        background-color:rgba(15, 153, 96, 0.85); }
      .bp3-tag.bp3-intent-success.bp3-interactive.bp3-active, .bp3-tag.bp3-intent-success.bp3-interactive:active{
        background-color:rgba(15, 153, 96, 0.7); }
  .bp3-tag.bp3-intent-warning{
    background:#d9822b;
    color:#ffffff; }
    .bp3-tag.bp3-intent-warning.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-intent-warning.bp3-interactive:hover{
        background-color:rgba(217, 130, 43, 0.85); }
      .bp3-tag.bp3-intent-warning.bp3-interactive.bp3-active, .bp3-tag.bp3-intent-warning.bp3-interactive:active{
        background-color:rgba(217, 130, 43, 0.7); }
  .bp3-tag.bp3-intent-danger{
    background:#db3737;
    color:#ffffff; }
    .bp3-tag.bp3-intent-danger.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-intent-danger.bp3-interactive:hover{
        background-color:rgba(219, 55, 55, 0.85); }
      .bp3-tag.bp3-intent-danger.bp3-interactive.bp3-active, .bp3-tag.bp3-intent-danger.bp3-interactive:active{
        background-color:rgba(219, 55, 55, 0.7); }
  .bp3-tag.bp3-fill{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    width:100%; }
  .bp3-tag.bp3-minimal > .bp3-icon, .bp3-tag.bp3-minimal .bp3-icon-standard, .bp3-tag.bp3-minimal .bp3-icon-large{
    fill:#5c7080; }
  .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]){
    background-color:rgba(138, 155, 168, 0.2);
    color:#182026; }
    .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive:hover{
        background-color:rgba(92, 112, 128, 0.3); }
      .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive.bp3-active, .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive:active{
        background-color:rgba(92, 112, 128, 0.4); }
    .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]){
      color:#f5f8fa; }
      .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive:hover{
          background-color:rgba(191, 204, 214, 0.3); }
        .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]).bp3-interactive:active{
          background-color:rgba(191, 204, 214, 0.4); }
      .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]) > .bp3-icon, .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]) .bp3-icon-standard, .bp3-dark .bp3-tag.bp3-minimal:not([class*="bp3-intent-"]) .bp3-icon-large{
        fill:#a7b6c2; }
  .bp3-tag.bp3-minimal.bp3-intent-primary{
    background-color:rgba(19, 124, 189, 0.15);
    color:#106ba3; }
    .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive:hover{
        background-color:rgba(19, 124, 189, 0.25); }
      .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive.bp3-active, .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive:active{
        background-color:rgba(19, 124, 189, 0.35); }
    .bp3-tag.bp3-minimal.bp3-intent-primary > .bp3-icon, .bp3-tag.bp3-minimal.bp3-intent-primary .bp3-icon-standard, .bp3-tag.bp3-minimal.bp3-intent-primary .bp3-icon-large{
      fill:#137cbd; }
    .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary{
      background-color:rgba(19, 124, 189, 0.25);
      color:#48aff0; }
      .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive:hover{
          background-color:rgba(19, 124, 189, 0.35); }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-primary.bp3-interactive:active{
          background-color:rgba(19, 124, 189, 0.45); }
  .bp3-tag.bp3-minimal.bp3-intent-success{
    background-color:rgba(15, 153, 96, 0.15);
    color:#0d8050; }
    .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive:hover{
        background-color:rgba(15, 153, 96, 0.25); }
      .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive.bp3-active, .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive:active{
        background-color:rgba(15, 153, 96, 0.35); }
    .bp3-tag.bp3-minimal.bp3-intent-success > .bp3-icon, .bp3-tag.bp3-minimal.bp3-intent-success .bp3-icon-standard, .bp3-tag.bp3-minimal.bp3-intent-success .bp3-icon-large{
      fill:#0f9960; }
    .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success{
      background-color:rgba(15, 153, 96, 0.25);
      color:#3dcc91; }
      .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive:hover{
          background-color:rgba(15, 153, 96, 0.35); }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-success.bp3-interactive:active{
          background-color:rgba(15, 153, 96, 0.45); }
  .bp3-tag.bp3-minimal.bp3-intent-warning{
    background-color:rgba(217, 130, 43, 0.15);
    color:#bf7326; }
    .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive:hover{
        background-color:rgba(217, 130, 43, 0.25); }
      .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive.bp3-active, .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive:active{
        background-color:rgba(217, 130, 43, 0.35); }
    .bp3-tag.bp3-minimal.bp3-intent-warning > .bp3-icon, .bp3-tag.bp3-minimal.bp3-intent-warning .bp3-icon-standard, .bp3-tag.bp3-minimal.bp3-intent-warning .bp3-icon-large{
      fill:#d9822b; }
    .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning{
      background-color:rgba(217, 130, 43, 0.25);
      color:#ffb366; }
      .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive:hover{
          background-color:rgba(217, 130, 43, 0.35); }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-warning.bp3-interactive:active{
          background-color:rgba(217, 130, 43, 0.45); }
  .bp3-tag.bp3-minimal.bp3-intent-danger{
    background-color:rgba(219, 55, 55, 0.15);
    color:#c23030; }
    .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive{
      cursor:pointer; }
      .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive:hover{
        background-color:rgba(219, 55, 55, 0.25); }
      .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive.bp3-active, .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive:active{
        background-color:rgba(219, 55, 55, 0.35); }
    .bp3-tag.bp3-minimal.bp3-intent-danger > .bp3-icon, .bp3-tag.bp3-minimal.bp3-intent-danger .bp3-icon-standard, .bp3-tag.bp3-minimal.bp3-intent-danger .bp3-icon-large{
      fill:#db3737; }
    .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger{
      background-color:rgba(219, 55, 55, 0.25);
      color:#ff7373; }
      .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive{
        cursor:pointer; }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive:hover{
          background-color:rgba(219, 55, 55, 0.35); }
        .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive.bp3-active, .bp3-dark .bp3-tag.bp3-minimal.bp3-intent-danger.bp3-interactive:active{
          background-color:rgba(219, 55, 55, 0.45); }

.bp3-tag-remove{
  background:none;
  border:none;
  color:inherit;
  cursor:pointer;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  margin-bottom:-2px;
  margin-right:-6px !important;
  margin-top:-2px;
  opacity:0.5;
  padding:2px;
  padding-left:0; }
  .bp3-tag-remove:hover{
    background:none;
    opacity:0.8;
    text-decoration:none; }
  .bp3-tag-remove:active{
    opacity:1; }
  .bp3-tag-remove:empty::before{
    font-family:"Icons16", sans-serif;
    font-size:16px;
    font-style:normal;
    font-weight:400;
    line-height:1;
    -moz-osx-font-smoothing:grayscale;
    -webkit-font-smoothing:antialiased;
    content:""; }
  .bp3-large .bp3-tag-remove{
    margin-right:-10px !important;
    padding:0 5px 0 0; }
    .bp3-large .bp3-tag-remove:empty::before{
      font-family:"Icons20", sans-serif;
      font-size:20px;
      font-style:normal;
      font-weight:400;
      line-height:1; }
.bp3-tag-input{
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  -webkit-box-orient:horizontal;
  -webkit-box-direction:normal;
      -ms-flex-direction:row;
          flex-direction:row;
  -webkit-box-align:start;
      -ms-flex-align:start;
          align-items:flex-start;
  cursor:text;
  height:auto;
  line-height:inherit;
  min-height:30px;
  padding-left:5px;
  padding-right:0; }
  .bp3-tag-input > *{
    -webkit-box-flex:0;
        -ms-flex-positive:0;
            flex-grow:0;
    -ms-flex-negative:0;
        flex-shrink:0; }
  .bp3-tag-input > .bp3-tag-input-values{
    -webkit-box-flex:1;
        -ms-flex-positive:1;
            flex-grow:1;
    -ms-flex-negative:1;
        flex-shrink:1; }
  .bp3-tag-input .bp3-tag-input-icon{
    color:#5c7080;
    margin-left:2px;
    margin-right:7px;
    margin-top:7px; }
  .bp3-tag-input .bp3-tag-input-values{
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex;
    -webkit-box-orient:horizontal;
    -webkit-box-direction:normal;
        -ms-flex-direction:row;
            flex-direction:row;
    -webkit-box-align:center;
        -ms-flex-align:center;
            align-items:center;
    -ms-flex-item-align:stretch;
        align-self:stretch;
    -ms-flex-wrap:wrap;
        flex-wrap:wrap;
    margin-right:7px;
    margin-top:5px;
    min-width:0; }
    .bp3-tag-input .bp3-tag-input-values > *{
      -webkit-box-flex:0;
          -ms-flex-positive:0;
              flex-grow:0;
      -ms-flex-negative:0;
          flex-shrink:0; }
    .bp3-tag-input .bp3-tag-input-values > .bp3-fill{
      -webkit-box-flex:1;
          -ms-flex-positive:1;
              flex-grow:1;
      -ms-flex-negative:1;
          flex-shrink:1; }
    .bp3-tag-input .bp3-tag-input-values::before,
    .bp3-tag-input .bp3-tag-input-values > *{
      margin-right:5px; }
    .bp3-tag-input .bp3-tag-input-values:empty::before,
    .bp3-tag-input .bp3-tag-input-values > :last-child{
      margin-right:0; }
    .bp3-tag-input .bp3-tag-input-values:first-child .bp3-input-ghost:first-child{
      padding-left:5px; }
    .bp3-tag-input .bp3-tag-input-values > *{
      margin-bottom:5px; }
  .bp3-tag-input .bp3-tag{
    overflow-wrap:break-word; }
    .bp3-tag-input .bp3-tag.bp3-active{
      outline:rgba(19, 124, 189, 0.6) auto 2px;
      outline-offset:0;
      -moz-outline-radius:6px; }
  .bp3-tag-input .bp3-input-ghost{
    -webkit-box-flex:1;
        -ms-flex:1 1 auto;
            flex:1 1 auto;
    line-height:20px;
    width:80px; }
    .bp3-tag-input .bp3-input-ghost:disabled, .bp3-tag-input .bp3-input-ghost.bp3-disabled{
      cursor:not-allowed; }
  .bp3-tag-input .bp3-button,
  .bp3-tag-input .bp3-spinner{
    margin:3px;
    margin-left:0; }
  .bp3-tag-input .bp3-button{
    min-height:24px;
    min-width:24px;
    padding:0 7px; }
  .bp3-tag-input.bp3-large{
    height:auto;
    min-height:40px; }
    .bp3-tag-input.bp3-large::before,
    .bp3-tag-input.bp3-large > *{
      margin-right:10px; }
    .bp3-tag-input.bp3-large:empty::before,
    .bp3-tag-input.bp3-large > :last-child{
      margin-right:0; }
    .bp3-tag-input.bp3-large .bp3-tag-input-icon{
      margin-left:5px;
      margin-top:10px; }
    .bp3-tag-input.bp3-large .bp3-input-ghost{
      line-height:30px; }
    .bp3-tag-input.bp3-large .bp3-button{
      min-height:30px;
      min-width:30px;
      padding:5px 10px;
      margin:5px;
      margin-left:0; }
    .bp3-tag-input.bp3-large .bp3-spinner{
      margin:8px;
      margin-left:0; }
  .bp3-tag-input.bp3-active{
    background-color:#ffffff;
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-tag-input.bp3-active.bp3-intent-primary{
      -webkit-box-shadow:0 0 0 1px #106ba3, 0 0 0 3px rgba(16, 107, 163, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #106ba3, 0 0 0 3px rgba(16, 107, 163, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-tag-input.bp3-active.bp3-intent-success{
      -webkit-box-shadow:0 0 0 1px #0d8050, 0 0 0 3px rgba(13, 128, 80, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #0d8050, 0 0 0 3px rgba(13, 128, 80, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-tag-input.bp3-active.bp3-intent-warning{
      -webkit-box-shadow:0 0 0 1px #bf7326, 0 0 0 3px rgba(191, 115, 38, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #bf7326, 0 0 0 3px rgba(191, 115, 38, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
    .bp3-tag-input.bp3-active.bp3-intent-danger{
      -webkit-box-shadow:0 0 0 1px #c23030, 0 0 0 3px rgba(194, 48, 48, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2);
              box-shadow:0 0 0 1px #c23030, 0 0 0 3px rgba(194, 48, 48, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.2); }
  .bp3-dark .bp3-tag-input .bp3-tag-input-icon, .bp3-tag-input.bp3-dark .bp3-tag-input-icon{
    color:#a7b6c2; }
  .bp3-dark .bp3-tag-input .bp3-input-ghost, .bp3-tag-input.bp3-dark .bp3-input-ghost{
    color:#f5f8fa; }
    .bp3-dark .bp3-tag-input .bp3-input-ghost::-webkit-input-placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost::-webkit-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-tag-input .bp3-input-ghost::-moz-placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost::-moz-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-tag-input .bp3-input-ghost:-ms-input-placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost:-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-tag-input .bp3-input-ghost::-ms-input-placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost::-ms-input-placeholder{
      color:rgba(167, 182, 194, 0.6); }
    .bp3-dark .bp3-tag-input .bp3-input-ghost::placeholder, .bp3-tag-input.bp3-dark .bp3-input-ghost::placeholder{
      color:rgba(167, 182, 194, 0.6); }
  .bp3-dark .bp3-tag-input.bp3-active, .bp3-tag-input.bp3-dark.bp3-active{
    background-color:rgba(16, 22, 26, 0.3);
    -webkit-box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px #137cbd, 0 0 0 1px #137cbd, 0 0 0 3px rgba(19, 124, 189, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-tag-input.bp3-active.bp3-intent-primary, .bp3-tag-input.bp3-dark.bp3-active.bp3-intent-primary{
      -webkit-box-shadow:0 0 0 1px #106ba3, 0 0 0 3px rgba(16, 107, 163, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #106ba3, 0 0 0 3px rgba(16, 107, 163, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-tag-input.bp3-active.bp3-intent-success, .bp3-tag-input.bp3-dark.bp3-active.bp3-intent-success{
      -webkit-box-shadow:0 0 0 1px #0d8050, 0 0 0 3px rgba(13, 128, 80, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #0d8050, 0 0 0 3px rgba(13, 128, 80, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-tag-input.bp3-active.bp3-intent-warning, .bp3-tag-input.bp3-dark.bp3-active.bp3-intent-warning{
      -webkit-box-shadow:0 0 0 1px #bf7326, 0 0 0 3px rgba(191, 115, 38, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #bf7326, 0 0 0 3px rgba(191, 115, 38, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }
    .bp3-dark .bp3-tag-input.bp3-active.bp3-intent-danger, .bp3-tag-input.bp3-dark.bp3-active.bp3-intent-danger{
      -webkit-box-shadow:0 0 0 1px #c23030, 0 0 0 3px rgba(194, 48, 48, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4);
              box-shadow:0 0 0 1px #c23030, 0 0 0 3px rgba(194, 48, 48, 0.3), inset 0 0 0 1px rgba(16, 22, 26, 0.3), inset 0 1px 1px rgba(16, 22, 26, 0.4); }

.bp3-input-ghost{
  background:none;
  border:none;
  -webkit-box-shadow:none;
          box-shadow:none;
  padding:0; }
  .bp3-input-ghost::-webkit-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost::-moz-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost:-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost::-ms-input-placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost::placeholder{
    color:rgba(92, 112, 128, 0.6);
    opacity:1; }
  .bp3-input-ghost:focus{
    outline:none !important; }
.bp3-toast{
  -webkit-box-align:start;
      -ms-flex-align:start;
          align-items:flex-start;
  background-color:#ffffff;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  margin:20px 0 0;
  max-width:500px;
  min-width:300px;
  pointer-events:all;
  position:relative !important; }
  .bp3-toast.bp3-toast-enter, .bp3-toast.bp3-toast-appear{
    -webkit-transform:translateY(-40px);
            transform:translateY(-40px); }
  .bp3-toast.bp3-toast-enter-active, .bp3-toast.bp3-toast-appear-active{
    -webkit-transform:translateY(0);
            transform:translateY(0);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-toast.bp3-toast-enter ~ .bp3-toast, .bp3-toast.bp3-toast-appear ~ .bp3-toast{
    -webkit-transform:translateY(-40px);
            transform:translateY(-40px); }
  .bp3-toast.bp3-toast-enter-active ~ .bp3-toast, .bp3-toast.bp3-toast-appear-active ~ .bp3-toast{
    -webkit-transform:translateY(0);
            transform:translateY(0);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11);
            transition-timing-function:cubic-bezier(0.54, 1.12, 0.38, 1.11); }
  .bp3-toast.bp3-toast-exit{
    opacity:1;
    -webkit-filter:blur(0);
            filter:blur(0); }
  .bp3-toast.bp3-toast-exit-active{
    opacity:0;
    -webkit-filter:blur(10px);
            filter:blur(10px);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:300ms;
            transition-duration:300ms;
    -webkit-transition-property:opacity, -webkit-filter;
    transition-property:opacity, -webkit-filter;
    transition-property:opacity, filter;
    transition-property:opacity, filter, -webkit-filter;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-toast.bp3-toast-exit ~ .bp3-toast{
    -webkit-transform:translateY(0);
            transform:translateY(0); }
  .bp3-toast.bp3-toast-exit-active ~ .bp3-toast{
    -webkit-transform:translateY(-40px);
            transform:translateY(-40px);
    -webkit-transition-delay:50ms;
            transition-delay:50ms;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-toast .bp3-button-group{
    -webkit-box-flex:0;
        -ms-flex:0 0 auto;
            flex:0 0 auto;
    padding:5px;
    padding-left:0; }
  .bp3-toast > .bp3-icon{
    color:#5c7080;
    margin:12px;
    margin-right:0; }
  .bp3-toast.bp3-dark,
  .bp3-dark .bp3-toast{
    background-color:#394b59;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }
    .bp3-toast.bp3-dark > .bp3-icon,
    .bp3-dark .bp3-toast > .bp3-icon{
      color:#a7b6c2; }
  .bp3-toast[class*="bp3-intent-"] a{
    color:rgba(255, 255, 255, 0.7); }
    .bp3-toast[class*="bp3-intent-"] a:hover{
      color:#ffffff; }
  .bp3-toast[class*="bp3-intent-"] > .bp3-icon{
    color:#ffffff; }
  .bp3-toast[class*="bp3-intent-"] .bp3-button, .bp3-toast[class*="bp3-intent-"] .bp3-button::before,
  .bp3-toast[class*="bp3-intent-"] .bp3-button .bp3-icon, .bp3-toast[class*="bp3-intent-"] .bp3-button:active{
    color:rgba(255, 255, 255, 0.7) !important; }
  .bp3-toast[class*="bp3-intent-"] .bp3-button:focus{
    outline-color:rgba(255, 255, 255, 0.5); }
  .bp3-toast[class*="bp3-intent-"] .bp3-button:hover{
    background-color:rgba(255, 255, 255, 0.15) !important;
    color:#ffffff !important; }
  .bp3-toast[class*="bp3-intent-"] .bp3-button:active{
    background-color:rgba(255, 255, 255, 0.3) !important;
    color:#ffffff !important; }
  .bp3-toast[class*="bp3-intent-"] .bp3-button::after{
    background:rgba(255, 255, 255, 0.3) !important; }
  .bp3-toast.bp3-intent-primary{
    background-color:#137cbd;
    color:#ffffff; }
  .bp3-toast.bp3-intent-success{
    background-color:#0f9960;
    color:#ffffff; }
  .bp3-toast.bp3-intent-warning{
    background-color:#d9822b;
    color:#ffffff; }
  .bp3-toast.bp3-intent-danger{
    background-color:#db3737;
    color:#ffffff; }

.bp3-toast-message{
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto;
  padding:11px;
  word-break:break-word; }

.bp3-toast-container{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box !important;
  display:-ms-flexbox !important;
  display:flex !important;
  -webkit-box-orient:vertical;
  -webkit-box-direction:normal;
      -ms-flex-direction:column;
          flex-direction:column;
  left:0;
  overflow:hidden;
  padding:0 20px 20px;
  pointer-events:none;
  right:0;
  z-index:40; }
  .bp3-toast-container.bp3-toast-container-in-portal{
    position:fixed; }
  .bp3-toast-container.bp3-toast-container-inline{
    position:absolute; }
  .bp3-toast-container.bp3-toast-container-top{
    top:0; }
  .bp3-toast-container.bp3-toast-container-bottom{
    bottom:0;
    -webkit-box-orient:vertical;
    -webkit-box-direction:reverse;
        -ms-flex-direction:column-reverse;
            flex-direction:column-reverse;
    top:auto; }
  .bp3-toast-container.bp3-toast-container-left{
    -webkit-box-align:start;
        -ms-flex-align:start;
            align-items:flex-start; }
  .bp3-toast-container.bp3-toast-container-right{
    -webkit-box-align:end;
        -ms-flex-align:end;
            align-items:flex-end; }

.bp3-toast-container-bottom .bp3-toast.bp3-toast-enter:not(.bp3-toast-enter-active),
.bp3-toast-container-bottom .bp3-toast.bp3-toast-enter:not(.bp3-toast-enter-active) ~ .bp3-toast, .bp3-toast-container-bottom .bp3-toast.bp3-toast-appear:not(.bp3-toast-appear-active),
.bp3-toast-container-bottom .bp3-toast.bp3-toast-appear:not(.bp3-toast-appear-active) ~ .bp3-toast,
.bp3-toast-container-bottom .bp3-toast.bp3-toast-exit-active ~ .bp3-toast,
.bp3-toast-container-bottom .bp3-toast.bp3-toast-leave-active ~ .bp3-toast{
  -webkit-transform:translateY(60px);
          transform:translateY(60px); }
.bp3-tooltip{
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 2px 4px rgba(16, 22, 26, 0.2), 0 8px 24px rgba(16, 22, 26, 0.2);
  -webkit-transform:scale(1);
          transform:scale(1); }
  .bp3-tooltip .bp3-popover-arrow{
    height:22px;
    position:absolute;
    width:22px; }
    .bp3-tooltip .bp3-popover-arrow::before{
      height:14px;
      margin:4px;
      width:14px; }
  .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-tooltip{
    margin-bottom:11px;
    margin-top:-11px; }
    .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-tooltip > .bp3-popover-arrow{
      bottom:-8px; }
      .bp3-tether-element-attached-bottom.bp3-tether-target-attached-top > .bp3-tooltip > .bp3-popover-arrow svg{
        -webkit-transform:rotate(-90deg);
                transform:rotate(-90deg); }
  .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-tooltip{
    margin-left:11px; }
    .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-tooltip > .bp3-popover-arrow{
      left:-8px; }
      .bp3-tether-element-attached-left.bp3-tether-target-attached-right > .bp3-tooltip > .bp3-popover-arrow svg{
        -webkit-transform:rotate(0);
                transform:rotate(0); }
  .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-tooltip{
    margin-top:11px; }
    .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-tooltip > .bp3-popover-arrow{
      top:-8px; }
      .bp3-tether-element-attached-top.bp3-tether-target-attached-bottom > .bp3-tooltip > .bp3-popover-arrow svg{
        -webkit-transform:rotate(90deg);
                transform:rotate(90deg); }
  .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-tooltip{
    margin-left:-11px;
    margin-right:11px; }
    .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-tooltip > .bp3-popover-arrow{
      right:-8px; }
      .bp3-tether-element-attached-right.bp3-tether-target-attached-left > .bp3-tooltip > .bp3-popover-arrow svg{
        -webkit-transform:rotate(180deg);
                transform:rotate(180deg); }
  .bp3-tether-element-attached-middle > .bp3-tooltip > .bp3-popover-arrow{
    top:50%;
    -webkit-transform:translateY(-50%);
            transform:translateY(-50%); }
  .bp3-tether-element-attached-center > .bp3-tooltip > .bp3-popover-arrow{
    right:50%;
    -webkit-transform:translateX(50%);
            transform:translateX(50%); }
  .bp3-tether-element-attached-top.bp3-tether-target-attached-top > .bp3-tooltip > .bp3-popover-arrow{
    top:-0.22183px; }
  .bp3-tether-element-attached-right.bp3-tether-target-attached-right > .bp3-tooltip > .bp3-popover-arrow{
    right:-0.22183px; }
  .bp3-tether-element-attached-left.bp3-tether-target-attached-left > .bp3-tooltip > .bp3-popover-arrow{
    left:-0.22183px; }
  .bp3-tether-element-attached-bottom.bp3-tether-target-attached-bottom > .bp3-tooltip > .bp3-popover-arrow{
    bottom:-0.22183px; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-left > .bp3-tooltip{
    -webkit-transform-origin:top left;
            transform-origin:top left; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-center > .bp3-tooltip{
    -webkit-transform-origin:top center;
            transform-origin:top center; }
  .bp3-tether-element-attached-top.bp3-tether-element-attached-right > .bp3-tooltip{
    -webkit-transform-origin:top right;
            transform-origin:top right; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-left > .bp3-tooltip{
    -webkit-transform-origin:center left;
            transform-origin:center left; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-center > .bp3-tooltip{
    -webkit-transform-origin:center center;
            transform-origin:center center; }
  .bp3-tether-element-attached-middle.bp3-tether-element-attached-right > .bp3-tooltip{
    -webkit-transform-origin:center right;
            transform-origin:center right; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-left > .bp3-tooltip{
    -webkit-transform-origin:bottom left;
            transform-origin:bottom left; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-center > .bp3-tooltip{
    -webkit-transform-origin:bottom center;
            transform-origin:bottom center; }
  .bp3-tether-element-attached-bottom.bp3-tether-element-attached-right > .bp3-tooltip{
    -webkit-transform-origin:bottom right;
            transform-origin:bottom right; }
  .bp3-tooltip .bp3-popover-content{
    background:#394b59;
    color:#f5f8fa; }
  .bp3-tooltip .bp3-popover-arrow::before{
    -webkit-box-shadow:1px 1px 6px rgba(16, 22, 26, 0.2);
            box-shadow:1px 1px 6px rgba(16, 22, 26, 0.2); }
  .bp3-tooltip .bp3-popover-arrow-border{
    fill:#10161a;
    fill-opacity:0.1; }
  .bp3-tooltip .bp3-popover-arrow-fill{
    fill:#394b59; }
  .bp3-popover-enter > .bp3-tooltip, .bp3-popover-appear > .bp3-tooltip{
    -webkit-transform:scale(0.8);
            transform:scale(0.8); }
  .bp3-popover-enter-active > .bp3-tooltip, .bp3-popover-appear-active > .bp3-tooltip{
    -webkit-transform:scale(1);
            transform:scale(1);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-popover-exit > .bp3-tooltip{
    -webkit-transform:scale(1);
            transform:scale(1); }
  .bp3-popover-exit-active > .bp3-tooltip{
    -webkit-transform:scale(0.8);
            transform:scale(0.8);
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:100ms;
            transition-duration:100ms;
    -webkit-transition-property:-webkit-transform;
    transition-property:-webkit-transform;
    transition-property:transform;
    transition-property:transform, -webkit-transform;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-tooltip .bp3-popover-content{
    padding:10px 12px; }
  .bp3-tooltip.bp3-dark,
  .bp3-dark .bp3-tooltip{
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 2px 4px rgba(16, 22, 26, 0.4), 0 8px 24px rgba(16, 22, 26, 0.4); }
    .bp3-tooltip.bp3-dark .bp3-popover-content,
    .bp3-dark .bp3-tooltip .bp3-popover-content{
      background:#e1e8ed;
      color:#394b59; }
    .bp3-tooltip.bp3-dark .bp3-popover-arrow::before,
    .bp3-dark .bp3-tooltip .bp3-popover-arrow::before{
      -webkit-box-shadow:1px 1px 6px rgba(16, 22, 26, 0.4);
              box-shadow:1px 1px 6px rgba(16, 22, 26, 0.4); }
    .bp3-tooltip.bp3-dark .bp3-popover-arrow-border,
    .bp3-dark .bp3-tooltip .bp3-popover-arrow-border{
      fill:#10161a;
      fill-opacity:0.2; }
    .bp3-tooltip.bp3-dark .bp3-popover-arrow-fill,
    .bp3-dark .bp3-tooltip .bp3-popover-arrow-fill{
      fill:#e1e8ed; }
  .bp3-tooltip.bp3-intent-primary .bp3-popover-content{
    background:#137cbd;
    color:#ffffff; }
  .bp3-tooltip.bp3-intent-primary .bp3-popover-arrow-fill{
    fill:#137cbd; }
  .bp3-tooltip.bp3-intent-success .bp3-popover-content{
    background:#0f9960;
    color:#ffffff; }
  .bp3-tooltip.bp3-intent-success .bp3-popover-arrow-fill{
    fill:#0f9960; }
  .bp3-tooltip.bp3-intent-warning .bp3-popover-content{
    background:#d9822b;
    color:#ffffff; }
  .bp3-tooltip.bp3-intent-warning .bp3-popover-arrow-fill{
    fill:#d9822b; }
  .bp3-tooltip.bp3-intent-danger .bp3-popover-content{
    background:#db3737;
    color:#ffffff; }
  .bp3-tooltip.bp3-intent-danger .bp3-popover-arrow-fill{
    fill:#db3737; }

.bp3-tooltip-indicator{
  border-bottom:dotted 1px;
  cursor:help; }
.bp3-tree .bp3-icon, .bp3-tree .bp3-icon-standard, .bp3-tree .bp3-icon-large{
  color:#5c7080; }
  .bp3-tree .bp3-icon.bp3-intent-primary, .bp3-tree .bp3-icon-standard.bp3-intent-primary, .bp3-tree .bp3-icon-large.bp3-intent-primary{
    color:#137cbd; }
  .bp3-tree .bp3-icon.bp3-intent-success, .bp3-tree .bp3-icon-standard.bp3-intent-success, .bp3-tree .bp3-icon-large.bp3-intent-success{
    color:#0f9960; }
  .bp3-tree .bp3-icon.bp3-intent-warning, .bp3-tree .bp3-icon-standard.bp3-intent-warning, .bp3-tree .bp3-icon-large.bp3-intent-warning{
    color:#d9822b; }
  .bp3-tree .bp3-icon.bp3-intent-danger, .bp3-tree .bp3-icon-standard.bp3-intent-danger, .bp3-tree .bp3-icon-large.bp3-intent-danger{
    color:#db3737; }

.bp3-tree-node-list{
  list-style:none;
  margin:0;
  padding-left:0; }

.bp3-tree-root{
  background-color:transparent;
  cursor:default;
  padding-left:0;
  position:relative; }

.bp3-tree-node-content-0{
  padding-left:0px; }

.bp3-tree-node-content-1{
  padding-left:23px; }

.bp3-tree-node-content-2{
  padding-left:46px; }

.bp3-tree-node-content-3{
  padding-left:69px; }

.bp3-tree-node-content-4{
  padding-left:92px; }

.bp3-tree-node-content-5{
  padding-left:115px; }

.bp3-tree-node-content-6{
  padding-left:138px; }

.bp3-tree-node-content-7{
  padding-left:161px; }

.bp3-tree-node-content-8{
  padding-left:184px; }

.bp3-tree-node-content-9{
  padding-left:207px; }

.bp3-tree-node-content-10{
  padding-left:230px; }

.bp3-tree-node-content-11{
  padding-left:253px; }

.bp3-tree-node-content-12{
  padding-left:276px; }

.bp3-tree-node-content-13{
  padding-left:299px; }

.bp3-tree-node-content-14{
  padding-left:322px; }

.bp3-tree-node-content-15{
  padding-left:345px; }

.bp3-tree-node-content-16{
  padding-left:368px; }

.bp3-tree-node-content-17{
  padding-left:391px; }

.bp3-tree-node-content-18{
  padding-left:414px; }

.bp3-tree-node-content-19{
  padding-left:437px; }

.bp3-tree-node-content-20{
  padding-left:460px; }

.bp3-tree-node-content{
  -webkit-box-align:center;
      -ms-flex-align:center;
          align-items:center;
  display:-webkit-box;
  display:-ms-flexbox;
  display:flex;
  height:30px;
  padding-right:5px;
  width:100%; }
  .bp3-tree-node-content:hover{
    background-color:rgba(191, 204, 214, 0.4); }

.bp3-tree-node-caret,
.bp3-tree-node-caret-none{
  min-width:30px; }

.bp3-tree-node-caret{
  color:#5c7080;
  cursor:pointer;
  padding:7px;
  -webkit-transform:rotate(0deg);
          transform:rotate(0deg);
  -webkit-transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:-webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9);
  transition:transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9), -webkit-transform 200ms cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-tree-node-caret:hover{
    color:#182026; }
  .bp3-dark .bp3-tree-node-caret{
    color:#a7b6c2; }
    .bp3-dark .bp3-tree-node-caret:hover{
      color:#f5f8fa; }
  .bp3-tree-node-caret.bp3-tree-node-caret-open{
    -webkit-transform:rotate(90deg);
            transform:rotate(90deg); }
  .bp3-tree-node-caret.bp3-icon-standard::before{
    content:""; }

.bp3-tree-node-icon{
  margin-right:7px;
  position:relative; }

.bp3-tree-node-label{
  overflow:hidden;
  text-overflow:ellipsis;
  white-space:nowrap;
  word-wrap:normal;
  -webkit-box-flex:1;
      -ms-flex:1 1 auto;
          flex:1 1 auto;
  position:relative;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-tree-node-label span{
    display:inline; }

.bp3-tree-node-secondary-label{
  padding:0 5px;
  -webkit-user-select:none;
     -moz-user-select:none;
      -ms-user-select:none;
          user-select:none; }
  .bp3-tree-node-secondary-label .bp3-popover-wrapper,
  .bp3-tree-node-secondary-label .bp3-popover-target{
    -webkit-box-align:center;
        -ms-flex-align:center;
            align-items:center;
    display:-webkit-box;
    display:-ms-flexbox;
    display:flex; }

.bp3-tree-node.bp3-disabled .bp3-tree-node-content{
  background-color:inherit;
  color:rgba(92, 112, 128, 0.6);
  cursor:not-allowed; }

.bp3-tree-node.bp3-disabled .bp3-tree-node-caret,
.bp3-tree-node.bp3-disabled .bp3-tree-node-icon{
  color:rgba(92, 112, 128, 0.6);
  cursor:not-allowed; }

.bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content{
  background-color:#137cbd; }
  .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content,
  .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-icon, .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-icon-standard, .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-icon-large{
    color:#ffffff; }
  .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-tree-node-caret::before{
    color:rgba(255, 255, 255, 0.7); }
  .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content .bp3-tree-node-caret:hover::before{
    color:#ffffff; }

.bp3-dark .bp3-tree-node-content:hover{
  background-color:rgba(92, 112, 128, 0.3); }

.bp3-dark .bp3-tree .bp3-icon, .bp3-dark .bp3-tree .bp3-icon-standard, .bp3-dark .bp3-tree .bp3-icon-large{
  color:#a7b6c2; }
  .bp3-dark .bp3-tree .bp3-icon.bp3-intent-primary, .bp3-dark .bp3-tree .bp3-icon-standard.bp3-intent-primary, .bp3-dark .bp3-tree .bp3-icon-large.bp3-intent-primary{
    color:#137cbd; }
  .bp3-dark .bp3-tree .bp3-icon.bp3-intent-success, .bp3-dark .bp3-tree .bp3-icon-standard.bp3-intent-success, .bp3-dark .bp3-tree .bp3-icon-large.bp3-intent-success{
    color:#0f9960; }
  .bp3-dark .bp3-tree .bp3-icon.bp3-intent-warning, .bp3-dark .bp3-tree .bp3-icon-standard.bp3-intent-warning, .bp3-dark .bp3-tree .bp3-icon-large.bp3-intent-warning{
    color:#d9822b; }
  .bp3-dark .bp3-tree .bp3-icon.bp3-intent-danger, .bp3-dark .bp3-tree .bp3-icon-standard.bp3-intent-danger, .bp3-dark .bp3-tree .bp3-icon-large.bp3-intent-danger{
    color:#db3737; }

.bp3-dark .bp3-tree-node.bp3-tree-node-selected > .bp3-tree-node-content{
  background-color:#137cbd; }
.bp3-omnibar{
  -webkit-filter:blur(0);
          filter:blur(0);
  opacity:1;
  background-color:#ffffff;
  border-radius:3px;
  -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
          box-shadow:0 0 0 1px rgba(16, 22, 26, 0.1), 0 4px 8px rgba(16, 22, 26, 0.2), 0 18px 46px 6px rgba(16, 22, 26, 0.2);
  left:calc(50% - 250px);
  top:20vh;
  width:500px;
  z-index:21; }
  .bp3-omnibar.bp3-overlay-enter, .bp3-omnibar.bp3-overlay-appear{
    -webkit-filter:blur(20px);
            filter:blur(20px);
    opacity:0.2; }
  .bp3-omnibar.bp3-overlay-enter-active, .bp3-omnibar.bp3-overlay-appear-active{
    -webkit-filter:blur(0);
            filter:blur(0);
    opacity:1;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:200ms;
            transition-duration:200ms;
    -webkit-transition-property:opacity, -webkit-filter;
    transition-property:opacity, -webkit-filter;
    transition-property:filter, opacity;
    transition-property:filter, opacity, -webkit-filter;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-omnibar.bp3-overlay-exit{
    -webkit-filter:blur(0);
            filter:blur(0);
    opacity:1; }
  .bp3-omnibar.bp3-overlay-exit-active{
    -webkit-filter:blur(20px);
            filter:blur(20px);
    opacity:0.2;
    -webkit-transition-delay:0;
            transition-delay:0;
    -webkit-transition-duration:200ms;
            transition-duration:200ms;
    -webkit-transition-property:opacity, -webkit-filter;
    transition-property:opacity, -webkit-filter;
    transition-property:filter, opacity;
    transition-property:filter, opacity, -webkit-filter;
    -webkit-transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9);
            transition-timing-function:cubic-bezier(0.4, 1, 0.75, 0.9); }
  .bp3-omnibar .bp3-input{
    background-color:transparent;
    border-radius:0; }
    .bp3-omnibar .bp3-input, .bp3-omnibar .bp3-input:focus{
      -webkit-box-shadow:none;
              box-shadow:none; }
  .bp3-omnibar .bp3-menu{
    background-color:transparent;
    border-radius:0;
    -webkit-box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.15);
            box-shadow:inset 0 1px 0 rgba(16, 22, 26, 0.15);
    max-height:calc(60vh - 40px);
    overflow:auto; }
    .bp3-omnibar .bp3-menu:empty{
      display:none; }
  .bp3-dark .bp3-omnibar, .bp3-omnibar.bp3-dark{
    background-color:#30404d;
    -webkit-box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4);
            box-shadow:0 0 0 1px rgba(16, 22, 26, 0.2), 0 4px 8px rgba(16, 22, 26, 0.4), 0 18px 46px 6px rgba(16, 22, 26, 0.4); }

.bp3-omnibar-overlay .bp3-overlay-backdrop{
  background-color:rgba(16, 22, 26, 0.2); }

.bp3-select-popover .bp3-popover-content{
  padding:5px; }

.bp3-select-popover .bp3-input-group{
  margin-bottom:0; }

.bp3-select-popover .bp3-menu{
  max-height:300px;
  max-width:400px;
  overflow:auto;
  padding:0; }
  .bp3-select-popover .bp3-menu:not(:first-child){
    padding-top:5px; }

.bp3-multi-select{
  min-width:150px; }

.bp3-multi-select-popover .bp3-menu{
  max-height:300px;
  max-width:400px;
  overflow:auto; }

.bp3-select-popover .bp3-popover-content{
  padding:5px; }

.bp3-select-popover .bp3-input-group{
  margin-bottom:0; }

.bp3-select-popover .bp3-menu{
  max-height:300px;
  max-width:400px;
  overflow:auto;
  padding:0; }
  .bp3-select-popover .bp3-menu:not(:first-child){
    padding-top:5px; }
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/* This file was auto-generated by ensureUiComponents() in @jupyterlab/buildutils */

/**
 * (DEPRECATED) Support for consuming icons as CSS background images
 */

/* Icons urls */

:root {
  --jp-icon-add: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE5IDEzaC02djZoLTJ2LTZINXYtMmg2VjVoMnY2aDZ2MnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-bug: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0yMCA4aC0yLjgxYy0uNDUtLjc4LTEuMDctMS40NS0xLjgyLTEuOTZMMTcgNC40MSAxNS41OSAzbC0yLjE3IDIuMTdDMTIuOTYgNS4wNiAxMi40OSA1IDEyIDVjLS40OSAwLS45Ni4wNi0xLjQxLjE3TDguNDEgMyA3IDQuNDFsMS42MiAxLjYzQzcuODggNi41NSA3LjI2IDcuMjIgNi44MSA4SDR2MmgyLjA5Yy0uMDUuMzMtLjA5LjY2LS4wOSAxdjFINHYyaDJ2MWMwIC4zNC4wNC42Ny4wOSAxSDR2MmgyLjgxYzEuMDQgMS43OSAyLjk3IDMgNS4xOSAzczQuMTUtMS4yMSA1LjE5LTNIMjB2LTJoLTIuMDljLjA1LS4zMy4wOS0uNjYuMDktMXYtMWgydi0yaC0ydi0xYzAtLjM0LS4wNC0uNjctLjA5LTFIMjBWOHptLTYgOGgtNHYtMmg0djJ6bTAtNGgtNHYtMmg0djJ6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-build: url(data:image/svg+xml;base64,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);
  --jp-icon-caret-down-empty-thin: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwb2x5Z29uIGNsYXNzPSJzdDEiIHBvaW50cz0iOS45LDEzLjYgMy42LDcuNCA0LjQsNi42IDkuOSwxMi4yIDE1LjQsNi43IDE2LjEsNy40ICIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-caret-down-empty: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik01LjIsNS45TDksOS43bDMuOC0zLjhsMS4yLDEuMmwtNC45LDVsLTQuOS01TDUuMiw1Ljl6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-caret-down: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik01LjIsNy41TDksMTEuMmwzLjgtMy44SDUuMnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-caret-left: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwYXRoIGQ9Ik0xMC44LDEyLjhMNy4xLDlsMy44LTMuOGwwLDcuNkgxMC44eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-caret-right: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik03LjIsNS4yTDEwLjksOWwtMy44LDMuOFY1LjJINy4yeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-caret-up-empty-thin: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwb2x5Z29uIGNsYXNzPSJzdDEiIHBvaW50cz0iMTUuNCwxMy4zIDkuOSw3LjcgNC40LDEzLjIgMy42LDEyLjUgOS45LDYuMyAxNi4xLDEyLjYgIi8+Cgk8L2c+Cjwvc3ZnPgo=);
  --jp-icon-caret-up: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwYXRoIGQ9Ik01LjIsMTAuNUw5LDYuOGwzLjgsMy44SDUuMnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-case-sensitive: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KICA8ZyBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiM0MTQxNDEiPgogICAgPHJlY3QgeD0iMiIgeT0iMiIgd2lkdGg9IjE2IiBoZWlnaHQ9IjE2Ii8+CiAgPC9nPgogIDxnIGNsYXNzPSJqcC1pY29uLWFjY2VudDIiIGZpbGw9IiNGRkYiPgogICAgPHBhdGggZD0iTTcuNiw4aDAuOWwzLjUsOGgtMS4xTDEwLDE0SDZsLTAuOSwySDRMNy42LDh6IE04LDkuMUw2LjQsMTNoMy4yTDgsOS4xeiIvPgogICAgPHBhdGggZD0iTTE2LjYsOS44Yy0wLjIsMC4xLTAuNCwwLjEtMC43LDAuMWMtMC4yLDAtMC40LTAuMS0wLjYtMC4yYy0wLjEtMC4xLTAuMi0wLjQtMC4yLTAuNyBjLTAuMywwLjMtMC42LDAuNS0wLjksMC43Yy0wLjMsMC4xLTAuNywwLjItMS4xLDAuMmMtMC4zLDAtMC41LDAtMC43LTAuMWMtMC4yLTAuMS0wLjQtMC4yLTAuNi0wLjNjLTAuMi0wLjEtMC4zLTAuMy0wLjQtMC41IGMtMC4xLTAuMi0wLjEtMC40LTAuMS0wLjdjMC0wLjMsMC4xLTAuNiwwLjItMC44YzAuMS0wLjIsMC4zLTAuNCwwLjQtMC41QzEyLDcsMTIuMiw2LjksMTIuNSw2LjhjMC4yLTAuMSwwLjUtMC4xLDAuNy0wLjIgYzAuMy0wLjEsMC41LTAuMSwwLjctMC4xYzAuMiwwLDAuNC0wLjEsMC42LTAuMWMwLjIsMCwwLjMtMC4xLDAuNC0wLjJjMC4xLTAuMSwwLjItMC4yLDAuMi0wLjRjMC0xLTEuMS0xLTEuMy0xIGMtMC40LDAtMS40LDAtMS40LDEuMmgtMC45YzAtMC40LDAuMS0wLjcsMC4yLTFjMC4xLTAuMiwwLjMtMC40LDAuNS0wLjZjMC4yLTAuMiwwLjUtMC4zLDAuOC0wLjNDMTMuMyw0LDEzLjYsNCwxMy45LDQgYzAuMywwLDAuNSwwLDAuOCwwLjFjMC4zLDAsMC41LDAuMSwwLjcsMC4yYzAuMiwwLjEsMC40LDAuMywwLjUsMC41QzE2LDUsMTYsNS4yLDE2LDUuNnYyLjljMCwwLjIsMCwwLjQsMCwwLjUgYzAsMC4xLDAuMSwwLjIsMC4zLDAuMmMwLjEsMCwwLjIsMCwwLjMsMFY5Ljh6IE0xNS4yLDYuOWMtMS4yLDAuNi0zLjEsMC4yLTMuMSwxLjRjMCwxLjQsMy4xLDEsMy4xLTAuNVY2Ljl6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-check: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik05IDE2LjE3TDQuODMgMTJsLTEuNDIgMS40MUw5IDE5IDIxIDdsLTEuNDEtMS40MXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-circle-empty: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyIDJDNi40NyAyIDIgNi40NyAyIDEyczQuNDcgMTAgMTAgMTAgMTAtNC40NyAxMC0xMFMxNy41MyAyIDEyIDJ6bTAgMThjLTQuNDEgMC04LTMuNTktOC04czMuNTktOCA4LTggOCAzLjU5IDggOC0zLjU5IDgtOCA4eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-circle: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPGNpcmNsZSBjeD0iOSIgY3k9IjkiIHI9IjgiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-clear: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8bWFzayBpZD0iZG9udXRIb2xlIj4KICAgIDxyZWN0IHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgZmlsbD0id2hpdGUiIC8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSI4IiBmaWxsPSJibGFjayIvPgogIDwvbWFzaz4KCiAgPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxyZWN0IGhlaWdodD0iMTgiIHdpZHRoPSIyIiB4PSIxMSIgeT0iMyIgdHJhbnNmb3JtPSJyb3RhdGUoMzE1LCAxMiwgMTIpIi8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSIxMCIgbWFzaz0idXJsKCNkb251dEhvbGUpIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-close: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1ub25lIGpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIGpwLWljb24zLWhvdmVyIiBmaWxsPSJub25lIj4KICAgIDxjaXJjbGUgY3g9IjEyIiBjeT0iMTIiIHI9IjExIi8+CiAgPC9nPgoKICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIGpwLWljb24tYWNjZW50Mi1ob3ZlciIgZmlsbD0iIzYxNjE2MSI+CiAgICA8cGF0aCBkPSJNMTkgNi40MUwxNy41OSA1IDEyIDEwLjU5IDYuNDEgNSA1IDYuNDEgMTAuNTkgMTIgNSAxNy41OSA2LjQxIDE5IDEyIDEzLjQxIDE3LjU5IDE5IDE5IDE3LjU5IDEzLjQxIDEyeiIvPgogIDwvZz4KCiAgPGcgY2xhc3M9ImpwLWljb24tbm9uZSBqcC1pY29uLWJ1c3kiIGZpbGw9Im5vbmUiPgogICAgPGNpcmNsZSBjeD0iMTIiIGN5PSIxMiIgcj0iNyIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-code: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjIiIGhlaWdodD0iMjIiIHZpZXdCb3g9IjAgMCAyOCAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTExLjQgMTguNkw2LjggMTRMMTEuNCA5LjRMMTAgOEw0IDE0TDEwIDIwTDExLjQgMTguNlpNMTYuNiAxOC42TDIxLjIgMTRMMTYuNiA5LjRMMTggOEwyNCAxNEwxOCAyMEwxNi42IDE4LjZWMTguNloiLz4KCTwvZz4KPC9zdmc+Cg==);
  --jp-icon-console: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwMCAyMDAiPgogIDxnIGNsYXNzPSJqcC1pY29uLWJyYW5kMSBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiMwMjg4RDEiPgogICAgPHBhdGggZD0iTTIwIDE5LjhoMTYwdjE1OS45SDIweiIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNmZmYiPgogICAgPHBhdGggZD0iTTEwNSAxMjcuM2g0MHYxMi44aC00MHpNNTEuMSA3N0w3NCA5OS45bC0yMy4zIDIzLjMgMTAuNSAxMC41IDIzLjMtMjMuM0w5NSA5OS45IDg0LjUgODkuNCA2MS42IDY2LjV6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-copy: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTExLjksMUgzLjJDMi40LDEsMS43LDEuNywxLjcsMi41djEwLjJoMS41VjIuNWg4LjdWMXogTTE0LjEsMy45aC04Yy0wLjgsMC0xLjUsMC43LTEuNSwxLjV2MTAuMmMwLDAuOCwwLjcsMS41LDEuNSwxLjVoOCBjMC44LDAsMS41LTAuNywxLjUtMS41VjUuNEMxNS41LDQuNiwxNC45LDMuOSwxNC4xLDMuOXogTTE0LjEsMTUuNWgtOFY1LjRoOFYxNS41eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-copyright: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGVuYWJsZS1iYWNrZ3JvdW5kPSJuZXcgMCAwIDI0IDI0IiBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCI+CiAgPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0xMS44OCw5LjE0YzEuMjgsMC4wNiwxLjYxLDEuMTUsMS42MywxLjY2aDEuNzljLTAuMDgtMS45OC0xLjQ5LTMuMTktMy40NS0zLjE5QzkuNjQsNy42MSw4LDksOCwxMi4xNCBjMCwxLjk0LDAuOTMsNC4yNCwzLjg0LDQuMjRjMi4yMiwwLDMuNDEtMS42NSwzLjQ0LTIuOTVoLTEuNzljLTAuMDMsMC41OS0wLjQ1LDEuMzgtMS42MywxLjQ0QzEwLjU1LDE0LjgzLDEwLDEzLjgxLDEwLDEyLjE0IEMxMCw5LjI1LDExLjI4LDkuMTYsMTEuODgsOS4xNHogTTEyLDJDNi40OCwyLDIsNi40OCwyLDEyczQuNDgsMTAsMTAsMTBzMTAtNC40OCwxMC0xMFMxNy41MiwyLDEyLDJ6IE0xMiwyMGMtNC40MSwwLTgtMy41OS04LTggczMuNTktOCw4LThzOCwzLjU5LDgsOFMxNi40MSwyMCwxMiwyMHoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-cut: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTkuNjQgNy42NGMuMjMtLjUuMzYtMS4wNS4zNi0xLjY0IDAtMi4yMS0xLjc5LTQtNC00UzIgMy43OSAyIDZzMS43OSA0IDQgNGMuNTkgMCAxLjE0LS4xMyAxLjY0LS4zNkwxMCAxMmwtMi4zNiAyLjM2QzcuMTQgMTQuMTMgNi41OSAxNCA2IDE0Yy0yLjIxIDAtNCAxLjc5LTQgNHMxLjc5IDQgNCA0IDQtMS43OSA0LTRjMC0uNTktLjEzLTEuMTQtLjM2LTEuNjRMMTIgMTRsNyA3aDN2LTFMOS42NCA3LjY0ek02IDhjLTEuMSAwLTItLjg5LTItMnMuOS0yIDItMiAyIC44OSAyIDItLjkgMi0yIDJ6bTAgMTJjLTEuMSAwLTItLjg5LTItMnMuOS0yIDItMiAyIC44OSAyIDItLjkgMi0yIDJ6bTYtNy41Yy0uMjggMC0uNS0uMjItLjUtLjVzLjIyLS41LjUtLjUuNS4yMi41LjUtLjIyLjUtLjUuNXpNMTkgM2wtNiA2IDIgMiA3LTdWM3oiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-download: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE5IDloLTRWM0g5djZINWw3IDcgNy03ek01IDE4djJoMTR2LTJINXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-edit: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTMgMTcuMjVWMjFoMy43NUwxNy44MSA5Ljk0bC0zLjc1LTMuNzVMMyAxNy4yNXpNMjAuNzEgNy4wNGMuMzktLjM5LjM5LTEuMDIgMC0xLjQxbC0yLjM0LTIuMzRjLS4zOS0uMzktMS4wMi0uMzktMS40MSAwbC0xLjgzIDEuODMgMy43NSAzLjc1IDEuODMtMS44M3oiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-ellipses: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPGNpcmNsZSBjeD0iNSIgY3k9IjEyIiByPSIyIi8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSIyIi8+CiAgICA8Y2lyY2xlIGN4PSIxOSIgY3k9IjEyIiByPSIyIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-extension: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIwLjUgMTFIMTlWN2MwLTEuMS0uOS0yLTItMmgtNFYzLjVDMTMgMi4xMiAxMS44OCAxIDEwLjUgMVM4IDIuMTIgOCAzLjVWNUg0Yy0xLjEgMC0xLjk5LjktMS45OSAydjMuOEgzLjVjMS40OSAwIDIuNyAxLjIxIDIuNyAyLjdzLTEuMjEgMi43LTIuNyAyLjdIMlYyMGMwIDEuMS45IDIgMiAyaDMuOHYtMS41YzAtMS40OSAxLjIxLTIuNyAyLjctMi43IDEuNDkgMCAyLjcgMS4yMSAyLjcgMi43VjIySDE3YzEuMSAwIDItLjkgMi0ydi00aDEuNWMxLjM4IDAgMi41LTEuMTIgMi41LTIuNVMyMS44OCAxMSAyMC41IDExeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-fast-forward: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTQgMThsOC41LTZMNCA2djEyem05LTEydjEybDguNS02TDEzIDZ6Ii8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-file-upload: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTkgMTZoNnYtNmg0bC03LTctNyA3aDR6bS00IDJoMTR2Mkg1eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-file: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkuMyA4LjJsLTUuNS01LjVjLS4zLS4zLS43LS41LTEuMi0uNUgzLjljLS44LjEtMS42LjktMS42IDEuOHYxNC4xYzAgLjkuNyAxLjYgMS42IDEuNmgxNC4yYy45IDAgMS42LS43IDEuNi0xLjZWOS40Yy4xLS41LS4xLS45LS40LTEuMnptLTUuOC0zLjNsMy40IDMuNmgtMy40VjQuOXptMy45IDEyLjdINC43Yy0uMSAwLS4yIDAtLjItLjJWNC43YzAtLjIuMS0uMy4yLS4zaDcuMnY0LjRzMCAuOC4zIDEuMWMuMy4zIDEuMS4zIDEuMS4zaDQuM3Y3LjJzLS4xLjItLjIuMnoiLz4KPC9zdmc+Cg==);
  --jp-icon-filter-list: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEwIDE4aDR2LTJoLTR2MnpNMyA2djJoMThWNkgzem0zIDdoMTJ2LTJINnYyeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-folder: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTAgNEg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMThjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY4YzAtMS4xLS45LTItMi0yaC04bC0yLTJ6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-html5: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDUxMiA1MTIiPgogIDxwYXRoIGNsYXNzPSJqcC1pY29uMCBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiMwMDAiIGQ9Ik0xMDguNCAwaDIzdjIyLjhoMjEuMlYwaDIzdjY5aC0yM1Y0NmgtMjF2MjNoLTIzLjJNMjA2IDIzaC0yMC4zVjBoNjMuN3YyM0gyMjl2NDZoLTIzbTUzLjUtNjloMjQuMWwxNC44IDI0LjNMMzEzLjIgMGgyNC4xdjY5aC0yM1YzNC44bC0xNi4xIDI0LjgtMTYuMS0yNC44VjY5aC0yMi42bTg5LjItNjloMjN2NDYuMmgzMi42VjY5aC01NS42Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI2U0NGQyNiIgZD0iTTEwNy42IDQ3MWwtMzMtMzcwLjRoMzYyLjhsLTMzIDM3MC4yTDI1NS43IDUxMiIvPgogIDxwYXRoIGNsYXNzPSJqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNmMTY1MjkiIGQ9Ik0yNTYgNDgwLjVWMTMxaDE0OC4zTDM3NiA0NDciLz4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNlYmViZWIiIGQ9Ik0xNDIgMTc2LjNoMTE0djQ1LjRoLTY0LjJsNC4yIDQ2LjVoNjB2NDUuM0gxNTQuNG0yIDIyLjhIMjAybDMuMiAzNi4zIDUwLjggMTMuNnY0Ny40bC05My4yLTI2Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIiBmaWxsPSIjZmZmIiBkPSJNMzY5LjYgMTc2LjNIMjU1Ljh2NDUuNGgxMDkuNm0tNC4xIDQ2LjVIMjU1Ljh2NDUuNGg1NmwtNS4zIDU5LTUwLjcgMTMuNnY0Ny4ybDkzLTI1LjgiLz4KPC9zdmc+Cg==);
  --jp-icon-image: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1icmFuZDQganAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNGRkYiIGQ9Ik0yLjIgMi4yaDE3LjV2MTcuNUgyLjJ6Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzNGNTFCNSIgZD0iTTIuMiAyLjJ2MTcuNWgxNy41bC4xLTE3LjVIMi4yem0xMi4xIDIuMmMxLjIgMCAyLjIgMSAyLjIgMi4ycy0xIDIuMi0yLjIgMi4yLTIuMi0xLTIuMi0yLjIgMS0yLjIgMi4yLTIuMnpNNC40IDE3LjZsMy4zLTguOCAzLjMgNi42IDIuMi0zLjIgNC40IDUuNEg0LjR6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-inspector: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMjAgNEg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMThjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY2YzAtMS4xLS45LTItMi0yem0tNSAxNEg0di00aDExdjR6bTAtNUg0VjloMTF2NHptNSA1aC00VjloNHY5eiIvPgo8L3N2Zz4K);
  --jp-icon-json: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi13YXJuMSBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNGOUE4MjUiPgogICAgPHBhdGggZD0iTTIwLjIgMTEuOGMtMS42IDAtMS43LjUtMS43IDEgMCAuNC4xLjkuMSAxLjMuMS41LjEuOS4xIDEuMyAwIDEuNy0xLjQgMi4zLTMuNSAyLjNoLS45di0xLjloLjVjMS4xIDAgMS40IDAgMS40LS44IDAtLjMgMC0uNi0uMS0xIDAtLjQtLjEtLjgtLjEtMS4yIDAtMS4zIDAtMS44IDEuMy0yLTEuMy0uMi0xLjMtLjctMS4zLTIgMC0uNC4xLS44LjEtMS4yLjEtLjQuMS0uNy4xLTEgMC0uOC0uNC0uNy0xLjQtLjhoLS41VjQuMWguOWMyLjIgMCAzLjUuNyAzLjUgMi4zIDAgLjQtLjEuOS0uMSAxLjMtLjEuNS0uMS45LS4xIDEuMyAwIC41LjIgMSAxLjcgMXYxLjh6TTEuOCAxMC4xYzEuNiAwIDEuNy0uNSAxLjctMSAwLS40LS4xLS45LS4xLTEuMy0uMS0uNS0uMS0uOS0uMS0xLjMgMC0xLjYgMS40LTIuMyAzLjUtMi4zaC45djEuOWgtLjVjLTEgMC0xLjQgMC0xLjQuOCAwIC4zIDAgLjYuMSAxIDAgLjIuMS42LjEgMSAwIDEuMyAwIDEuOC0xLjMgMkM2IDExLjIgNiAxMS43IDYgMTNjMCAuNC0uMS44LS4xIDEuMi0uMS4zLS4xLjctLjEgMSAwIC44LjMuOCAxLjQuOGguNXYxLjloLS45Yy0yLjEgMC0zLjUtLjYtMy41LTIuMyAwLS40LjEtLjkuMS0xLjMuMS0uNS4xLS45LjEtMS4zIDAtLjUtLjItMS0xLjctMXYtMS45eiIvPgogICAgPGNpcmNsZSBjeD0iMTEiIGN5PSIxMy44IiByPSIyLjEiLz4KICAgIDxjaXJjbGUgY3g9IjExIiBjeT0iOC4yIiByPSIyLjEiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-julia: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDMyNSAzMDAiPgogIDxnIGNsYXNzPSJqcC1icmFuZDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjY2IzYzMzIj4KICAgIDxwYXRoIGQ9Ik0gMTUwLjg5ODQzOCAyMjUgQyAxNTAuODk4NDM4IDI2Ni40MjE4NzUgMTE3LjMyMDMxMiAzMDAgNzUuODk4NDM4IDMwMCBDIDM0LjQ3NjU2MiAzMDAgMC44OTg0MzggMjY2LjQyMTg3NSAwLjg5ODQzOCAyMjUgQyAwLjg5ODQzOCAxODMuNTc4MTI1IDM0LjQ3NjU2MiAxNTAgNzUuODk4NDM4IDE1MCBDIDExNy4zMjAzMTIgMTUwIDE1MC44OTg0MzggMTgzLjU3ODEyNSAxNTAuODk4NDM4IDIyNSIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzM4OTgyNiI+CiAgICA8cGF0aCBkPSJNIDIzNy41IDc1IEMgMjM3LjUgMTE2LjQyMTg3NSAyMDMuOTIxODc1IDE1MCAxNjIuNSAxNTAgQyAxMjEuMDc4MTI1IDE1MCA4Ny41IDExNi40MjE4NzUgODcuNSA3NSBDIDg3LjUgMzMuNTc4MTI1IDEyMS4wNzgxMjUgMCAxNjIuNSAwIEMgMjAzLjkyMTg3NSAwIDIzNy41IDMzLjU3ODEyNSAyMzcuNSA3NSIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzk1NThiMiI+CiAgICA8cGF0aCBkPSJNIDMyNC4xMDE1NjIgMjI1IEMgMzI0LjEwMTU2MiAyNjYuNDIxODc1IDI5MC41MjM0MzggMzAwIDI0OS4xMDE1NjIgMzAwIEMgMjA3LjY3OTY4OCAzMDAgMTc0LjEwMTU2MiAyNjYuNDIxODc1IDE3NC4xMDE1NjIgMjI1IEMgMTc0LjEwMTU2MiAxODMuNTc4MTI1IDIwNy42Nzk2ODggMTUwIDI0OS4xMDE1NjIgMTUwIEMgMjkwLjUyMzQzOCAxNTAgMzI0LjEwMTU2MiAxODMuNTc4MTI1IDMyNC4xMDE1NjIgMjI1Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-jupyter-favicon: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTUyIiBoZWlnaHQ9IjE2NSIgdmlld0JveD0iMCAwIDE1MiAxNjUiIHZlcnNpb249IjEuMSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbi13YXJuMCIgZmlsbD0iI0YzNzcyNiI+CiAgICA8cGF0aCB0cmFuc2Zvcm09InRyYW5zbGF0ZSgwLjA3ODk0NywgMTEwLjU4MjkyNykiIGQ9Ik03NS45NDIyODQyLDI5LjU4MDQ1NjEgQzQzLjMwMjM5NDcsMjkuNTgwNDU2MSAxNC43OTY3ODMyLDE3LjY1MzQ2MzQgMCwwIEM1LjUxMDgzMjExLDE1Ljg0MDY4MjkgMTUuNzgxNTM4OSwyOS41NjY3NzMyIDI5LjM5MDQ5NDcsMzkuMjc4NDE3MSBDNDIuOTk5Nyw0OC45ODk4NTM3IDU5LjI3MzcsNTQuMjA2NzgwNSA3NS45NjA1Nzg5LDU0LjIwNjc4MDUgQzkyLjY0NzQ1NzksNTQuMjA2NzgwNSAxMDguOTIxNDU4LDQ4Ljk4OTg1MzcgMTIyLjUzMDY2MywzOS4yNzg0MTcxIEMxMzYuMTM5NDUzLDI5LjU2Njc3MzIgMTQ2LjQxMDI4NCwxNS44NDA2ODI5IDE1MS45MjExNTgsMCBDMTM3LjA4Nzg2OCwxNy42NTM0NjM0IDEwOC41ODI1ODksMjkuNTgwNDU2MSA3NS45NDIyODQyLDI5LjU4MDQ1NjEgTDc1Ljk0MjI4NDIsMjkuNTgwNDU2MSBaIiAvPgogICAgPHBhdGggdHJhbnNmb3JtPSJ0cmFuc2xhdGUoMC4wMzczNjgsIDAuNzA0ODc4KSIgZD0iTTc1Ljk3ODQ1NzksMjQuNjI2NDA3MyBDMTA4LjYxODc2MywyNC42MjY0MDczIDEzNy4xMjQ0NTgsMzYuNTUzNDQxNSAxNTEuOTIxMTU4LDU0LjIwNjc4MDUgQzE0Ni40MTAyODQsMzguMzY2MjIyIDEzNi4xMzk0NTMsMjQuNjQwMTMxNyAxMjIuNTMwNjYzLDE0LjkyODQ4NzggQzEwOC45MjE0NTgsNS4yMTY4NDM5IDkyLjY0NzQ1NzksMCA3NS45NjA1Nzg5LDAgQzU5LjI3MzcsMCA0Mi45OTk3LDUuMjE2ODQzOSAyOS4zOTA0OTQ3LDE0LjkyODQ4NzggQzE1Ljc4MTUzODksMjQuNjQwMTMxNyA1LjUxMDgzMjExLDM4LjM2NjIyMiAwLDU0LjIwNjc4MDUgQzE0LjgzMzA4MTYsMzYuNTg5OTI5MyA0My4zMzg1Njg0LDI0LjYyNjQwNzMgNzUuOTc4NDU3OSwyNC42MjY0MDczIEw3NS45Nzg0NTc5LDI0LjYyNjQwNzMgWiIgLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-jupyter: url(data:image/svg+xml;base64,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);
  --jp-icon-jupyterlab-wordmark: url(data:image/svg+xml;base64,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);
  --jp-icon-kernel: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgZmlsbD0iIzYxNjE2MSIgZD0iTTE1IDlIOXY2aDZWOXptLTIgNGgtMnYtMmgydjJ6bTgtMlY5aC0yVjdjMC0xLjEtLjktMi0yLTJoLTJWM2gtMnYyaC0yVjNIOXYySDdjLTEuMSAwLTIgLjktMiAydjJIM3YyaDJ2MkgzdjJoMnYyYzAgMS4xLjkgMiAyIDJoMnYyaDJ2LTJoMnYyaDJ2LTJoMmMxLjEgMCAyLS45IDItMnYtMmgydi0yaC0ydi0yaDJ6bS00IDZIN1Y3aDEwdjEweiIvPgo8L3N2Zz4K);
  --jp-icon-keyboard: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMjAgNUg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMTdjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY3YzAtMS4xLS45LTItMi0yem0tOSAzaDJ2MmgtMlY4em0wIDNoMnYyaC0ydi0yek04IDhoMnYySDhWOHptMCAzaDJ2Mkg4di0yem0tMSAySDV2LTJoMnYyem0wLTNINVY4aDJ2MnptOSA3SDh2LTJoOHYyem0wLTRoLTJ2LTJoMnYyem0wLTNoLTJWOGgydjJ6bTMgM2gtMnYtMmgydjJ6bTAtM2gtMlY4aDJ2MnoiLz4KPC9zdmc+Cg==);
  --jp-icon-launcher: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkgMTlINVY1aDdWM0g1YTIgMiAwIDAwLTIgMnYxNGEyIDIgMCAwMDIgMmgxNGMxLjEgMCAyLS45IDItMnYtN2gtMnY3ek0xNCAzdjJoMy41OWwtOS44MyA5LjgzIDEuNDEgMS40MUwxOSA2LjQxVjEwaDJWM2gtN3oiLz4KPC9zdmc+Cg==);
  --jp-icon-line-form: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGZpbGw9IndoaXRlIiBkPSJNNS44OCA0LjEyTDEzLjc2IDEybC03Ljg4IDcuODhMOCAyMmwxMC0xMEw4IDJ6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-link: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTMuOSAxMmMwLTEuNzEgMS4zOS0zLjEgMy4xLTMuMWg0VjdIN2MtMi43NiAwLTUgMi4yNC01IDVzMi4yNCA1IDUgNWg0di0xLjlIN2MtMS43MSAwLTMuMS0xLjM5LTMuMS0zLjF6TTggMTNoOHYtMkg4djJ6bTktNmgtNHYxLjloNGMxLjcxIDAgMy4xIDEuMzkgMy4xIDMuMXMtMS4zOSAzLjEtMy4xIDMuMWgtNFYxN2g0YzIuNzYgMCA1LTIuMjQgNS01cy0yLjI0LTUtNS01eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-list: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiIGQ9Ik0xOSA1djE0SDVWNWgxNG0xLjEtMkgzLjljLS41IDAtLjkuNC0uOS45djE2LjJjMCAuNC40LjkuOS45aDE2LjJjLjQgMCAuOS0uNS45LS45VjMuOWMwLS41LS41LS45LS45LS45ek0xMSA3aDZ2MmgtNlY3em0wIDRoNnYyaC02di0yem0wIDRoNnYyaC02ek03IDdoMnYySDd6bTAgNGgydjJIN3ptMCA0aDJ2Mkg3eiIvPgo8L3N2Zz4=);
  --jp-icon-listings-info: url(data:image/svg+xml;base64,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);
  --jp-icon-markdown: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjN0IxRkEyIiBkPSJNNSAxNC45aDEybC02LjEgNnptOS40LTYuOGMwLTEuMy0uMS0yLjktLjEtNC41LS40IDEuNC0uOSAyLjktMS4zIDQuM2wtMS4zIDQuM2gtMkw4LjUgNy45Yy0uNC0xLjMtLjctMi45LTEtNC4zLS4xIDEuNi0uMSAzLjItLjIgNC42TDcgMTIuNEg0LjhsLjctMTFoMy4zTDEwIDVjLjQgMS4yLjcgMi43IDEgMy45LjMtMS4yLjctMi42IDEtMy45bDEuMi0zLjdoMy4zbC42IDExaC0yLjRsLS4zLTQuMnoiLz4KPC9zdmc+Cg==);
  --jp-icon-new-folder: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIwIDZoLThsLTItMkg0Yy0xLjExIDAtMS45OS44OS0xLjk5IDJMMiAxOGMwIDEuMTEuODkgMiAyIDJoMTZjMS4xMSAwIDItLjg5IDItMlY4YzAtMS4xMS0uODktMi0yLTJ6bS0xIDhoLTN2M2gtMnYtM2gtM3YtMmgzVjloMnYzaDN2MnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-not-trusted: url(data:image/svg+xml;base64,PHN2ZyBmaWxsPSJub25lIiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI1IDI1Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDMgMykiIGQ9Ik0xLjg2MDk0IDExLjQ0MDlDMC44MjY0NDggOC43NzAyNyAwLjg2Mzc3OSA2LjA1NzY0IDEuMjQ5MDcgNC4xOTkzMkMyLjQ4MjA2IDMuOTMzNDcgNC4wODA2OCAzLjQwMzQ3IDUuNjAxMDIgMi44NDQ5QzcuMjM1NDkgMi4yNDQ0IDguODU2NjYgMS41ODE1IDkuOTg3NiAxLjA5NTM5QzExLjA1OTcgMS41ODM0MSAxMi42MDk0IDIuMjQ0NCAxNC4yMTggMi44NDMzOUMxNS43NTAzIDMuNDEzOTQgMTcuMzk5NSAzLjk1MjU4IDE4Ljc1MzkgNC4yMTM4NUMxOS4xMzY0IDYuMDcxNzcgMTkuMTcwOSA4Ljc3NzIyIDE4LjEzOSAxMS40NDA5QzE3LjAzMDMgMTQuMzAzMiAxNC42NjY4IDE3LjE4NDQgOS45OTk5OSAxOC45MzU0QzUuMzMzMTkgMTcuMTg0NCAyLjk2OTY4IDE0LjMwMzIgMS44NjA5NCAxMS40NDA5WiIvPgogICAgPHBhdGggY2xhc3M9ImpwLWljb24yIiBzdHJva2U9IiMzMzMzMzMiIHN0cm9rZS13aWR0aD0iMiIgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoOS4zMTU5MiA5LjMyMDMxKSIgZD0iTTcuMzY4NDIgMEwwIDcuMzY0NzkiLz4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDkuMzE1OTIgMTYuNjgzNikgc2NhbGUoMSAtMSkiIGQ9Ik03LjM2ODQyIDBMMCA3LjM2NDc5Ii8+Cjwvc3ZnPgo=);
  --jp-icon-notebook: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi13YXJuMCBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNFRjZDMDAiPgogICAgPHBhdGggZD0iTTE4LjcgMy4zdjE1LjRIMy4zVjMuM2gxNS40bTEuNS0xLjVIMS44djE4LjNoMTguM2wuMS0xOC4zeiIvPgogICAgPHBhdGggZD0iTTE2LjUgMTYuNWwtNS40LTQuMy01LjYgNC4zdi0xMWgxMXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-numbering: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjIiIGhlaWdodD0iMjIiIHZpZXdCb3g9IjAgMCAyOCAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTQgMTlINlYxOS41SDVWMjAuNUg2VjIxSDRWMjJIN1YxOEg0VjE5Wk01IDEwSDZWNkg0VjdINVYxMFpNNCAxM0g1LjhMNCAxNS4xVjE2SDdWMTVINS4yTDcgMTIuOVYxMkg0VjEzWk05IDdWOUgyM1Y3SDlaTTkgMjFIMjNWMTlIOVYyMVpNOSAxNUgyM1YxM0g5VjE1WiIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-offline-bolt: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyIDIuMDJjLTUuNTEgMC05Ljk4IDQuNDctOS45OCA5Ljk4czQuNDcgOS45OCA5Ljk4IDkuOTggOS45OC00LjQ3IDkuOTgtOS45OFMxNy41MSAyLjAyIDEyIDIuMDJ6TTExLjQ4IDIwdi02LjI2SDhMMTMgNHY2LjI2aDMuMzVMMTEuNDggMjB6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-palette: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE4IDEzVjIwSDRWNkg5LjAyQzkuMDcgNS4yOSA5LjI0IDQuNjIgOS41IDRINEMyLjkgNCAyIDQuOSAyIDZWMjBDMiAyMS4xIDIuOSAyMiA0IDIySDE4QzE5LjEgMjIgMjAgMjEuMSAyMCAyMFYxNUwxOCAxM1pNMTkuMyA4Ljg5QzE5Ljc0IDguMTkgMjAgNy4zOCAyMCA2LjVDMjAgNC4wMSAxNy45OSAyIDE1LjUgMkMxMy4wMSAyIDExIDQuMDEgMTEgNi41QzExIDguOTkgMTMuMDEgMTEgMTUuNDkgMTFDMTYuMzcgMTEgMTcuMTkgMTAuNzQgMTcuODggMTAuM0wyMSAxMy40MkwyMi40MiAxMkwxOS4zIDguODlaTTE1LjUgOUMxNC4xMiA5IDEzIDcuODggMTMgNi41QzEzIDUuMTIgMTQuMTIgNCAxNS41IDRDMTYuODggNCAxOCA1LjEyIDE4IDYuNUMxOCA3Ljg4IDE2Ljg4IDkgMTUuNSA5WiIvPgogICAgPHBhdGggZmlsbC1ydWxlPSJldmVub2RkIiBjbGlwLXJ1bGU9ImV2ZW5vZGQiIGQ9Ik00IDZIOS4wMTg5NEM5LjAwNjM5IDYuMTY1MDIgOSA2LjMzMTc2IDkgNi41QzkgOC44MTU3NyAxMC4yMTEgMTAuODQ4NyAxMi4wMzQzIDEySDlWMTRIMTZWMTIuOTgxMUMxNi41NzAzIDEyLjkzNzcgMTcuMTIgMTIuODIwNyAxNy42Mzk2IDEyLjYzOTZMMTggMTNWMjBINFY2Wk04IDhINlYxMEg4VjhaTTYgMTJIOFYxNEg2VjEyWk04IDE2SDZWMThIOFYxNlpNOSAxNkgxNlYxOEg5VjE2WiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-paste: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTE5IDJoLTQuMThDMTQuNC44NCAxMy4zIDAgMTIgMGMtMS4zIDAtMi40Ljg0LTIuODIgMkg1Yy0xLjEgMC0yIC45LTIgMnYxNmMwIDEuMS45IDIgMiAyaDE0YzEuMSAwIDItLjkgMi0yVjRjMC0xLjEtLjktMi0yLTJ6bS03IDBjLjU1IDAgMSAuNDUgMSAxcy0uNDUgMS0xIDEtMS0uNDUtMS0xIC40NS0xIDEtMXptNyAxOEg1VjRoMnYzaDEwVjRoMnYxNnoiLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-pdf: url(data:image/svg+xml;base64,PHN2ZwogICB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyMiAyMiIgd2lkdGg9IjE2Ij4KICAgIDxwYXRoIHRyYW5zZm9ybT0icm90YXRlKDQ1KSIgY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI0ZGMkEyQSIKICAgICAgIGQ9Im0gMjIuMzQ0MzY5LC0zLjAxNjM2NDIgaCA1LjYzODYwNCB2IDEuNTc5MjQzMyBoIC0zLjU0OTIyNyB2IDEuNTA4NjkyOTkgaCAzLjMzNzU3NiBWIDEuNjUwODE1NCBoIC0zLjMzNzU3NiB2IDMuNDM1MjYxMyBoIC0yLjA4OTM3NyB6IG0gLTcuMTM2NDQ0LDEuNTc5MjQzMyB2IDQuOTQzOTU0MyBoIDAuNzQ4OTIgcSAxLjI4MDc2MSwwIDEuOTUzNzAzLC0wLjYzNDk1MzUgMC42NzgzNjksLTAuNjM0OTUzNSAwLjY3ODM2OSwtMS44NDUxNjQxIDAsLTEuMjA0NzgzNTUgLTAuNjcyOTQyLC0xLjgzNDMxMDExIC0wLjY3Mjk0MiwtMC42Mjk1MjY1OSAtMS45NTkxMywtMC42Mjk1MjY1OSB6IG0gLTIuMDg5Mzc3LC0xLjU3OTI0MzMgaCAyLjIwMzM0MyBxIDEuODQ1MTY0LDAgMi43NDYwMzksMC4yNjU5MjA3IDAuOTA2MzAxLDAuMjYwNDkzNyAxLjU1MjEwOCwwLjg5MDAyMDMgMC41Njk4MywwLjU0ODEyMjMgMC44NDY2MDUsMS4yNjQ0ODAwNiAwLjI3Njc3NCwwLjcxNjM1NzgxIDAuMjc2Nzc0LDEuNjIyNjU4OTQgMCwwLjkxNzE1NTEgLTAuMjc2Nzc0LDEuNjM4OTM5OSAtMC4yNzY3NzUsMC43MTYzNTc4IC0wLjg0NjYwNSwxLjI2NDQ4IC0wLjY1MTIzNCwwLjYyOTUyNjYgLTEuNTYyOTYyLDAuODk1NDQ3MyAtMC45MTE3MjgsMC4yNjA0OTM3IC0yLjczNTE4NSwwLjI2MDQ5MzcgaCAtMi4yMDMzNDMgeiBtIC04LjE0NTg1NjUsMCBoIDMuNDY3ODIzIHEgMS41NDY2ODE2LDAgMi4zNzE1Nzg1LDAuNjg5MjIzIDAuODMwMzI0LDAuNjgzNzk2MSAwLjgzMDMyNCwxLjk1MzcwMzE0IDAsMS4yNzUzMzM5NyAtMC44MzAzMjQsMS45NjQ1NTcwNiBRIDkuOTg3MTk2MSwyLjI3NDkxNSA4LjQ0MDUxNDUsMi4yNzQ5MTUgSCA3LjA2MjA2ODQgViA1LjA4NjA3NjcgSCA0Ljk3MjY5MTUgWiBtIDIuMDg5Mzc2OSwxLjUxNDExOTkgdiAyLjI2MzAzOTQzIGggMS4xNTU5NDEgcSAwLjYwNzgxODgsMCAwLjkzODg2MjksLTAuMjkzMDU1NDcgMC4zMzEwNDQxLC0wLjI5ODQ4MjQxIDAuMzMxMDQ0MSwtMC44NDExNzc3MiAwLC0wLjU0MjY5NTMxIC0wLjMzMTA0NDEsLTAuODM1NzUwNzQgLTAuMzMxMDQ0MSwtMC4yOTMwNTU1IC0wLjkzODg2MjksLTAuMjkzMDU1NSB6IgovPgo8L3N2Zz4K);
  --jp-icon-python: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1icmFuZDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMEQ0N0ExIj4KICAgIDxwYXRoIGQ9Ik0xMS4xIDYuOVY1LjhINi45YzAtLjUgMC0xLjMuMi0xLjYuNC0uNy44LTEuMSAxLjctMS40IDEuNy0uMyAyLjUtLjMgMy45LS4xIDEgLjEgMS45LjkgMS45IDEuOXY0LjJjMCAuNS0uOSAxLjYtMiAxLjZIOC44Yy0xLjUgMC0yLjQgMS40LTIuNCAyLjh2Mi4ySDQuN0MzLjUgMTUuMSAzIDE0IDMgMTMuMVY5Yy0uMS0xIC42LTIgMS44LTIgMS41LS4xIDYuMy0uMSA2LjMtLjF6Ii8+CiAgICA8cGF0aCBkPSJNMTAuOSAxNS4xdjEuMWg0LjJjMCAuNSAwIDEuMy0uMiAxLjYtLjQuNy0uOCAxLjEtMS43IDEuNC0xLjcuMy0yLjUuMy0zLjkuMS0xLS4xLTEuOS0uOS0xLjktMS45di00LjJjMC0uNS45LTEuNiAyLTEuNmgzLjhjMS41IDAgMi40LTEuNCAyLjQtMi44VjYuNmgxLjdDMTguNSA2LjkgMTkgOCAxOSA4LjlWMTNjMCAxLS43IDIuMS0xLjkgMi4xaC02LjJ6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-r-kernel: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMjE5NkYzIiBkPSJNNC40IDIuNWMxLjItLjEgMi45LS4zIDQuOS0uMyAyLjUgMCA0LjEuNCA1LjIgMS4zIDEgLjcgMS41IDEuOSAxLjUgMy41IDAgMi0xLjQgMy41LTIuOSA0LjEgMS4yLjQgMS43IDEuNiAyLjIgMyAuNiAxLjkgMSAzLjkgMS4zIDQuNmgtMy44Yy0uMy0uNC0uOC0xLjctMS4yLTMuN3MtMS4yLTIuNi0yLjYtMi42aC0uOXY2LjRINC40VjIuNXptMy43IDYuOWgxLjRjMS45IDAgMi45LS45IDIuOS0yLjNzLTEtMi4zLTIuOC0yLjNjLS43IDAtMS4zIDAtMS42LjJ2NC41aC4xdi0uMXoiLz4KPC9zdmc+Cg==);
  --jp-icon-react: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMTUwIDE1MCA1NDEuOSAyOTUuMyI+CiAgPGcgY2xhc3M9ImpwLWljb24tYnJhbmQyIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzYxREFGQiI+CiAgICA8cGF0aCBkPSJNNjY2LjMgMjk2LjVjMC0zMi41LTQwLjctNjMuMy0xMDMuMS04Mi40IDE0LjQtNjMuNiA4LTExNC4yLTIwLjItMTMwLjQtNi41LTMuOC0xNC4xLTUuNi0yMi40LTUuNnYyMi4zYzQuNiAwIDguMy45IDExLjQgMi42IDEzLjYgNy44IDE5LjUgMzcuNSAxNC45IDc1LjctMS4xIDkuNC0yLjkgMTkuMy01LjEgMjkuNC0xOS42LTQuOC00MS04LjUtNjMuNS0xMC45LTEzLjUtMTguNS0yNy41LTM1LjMtNDEuNi01MCAzMi42LTMwLjMgNjMuMi00Ni45IDg0LTQ2LjlWNzhjLTI3LjUgMC02My41IDE5LjYtOTkuOSA1My42LTM2LjQtMzMuOC03Mi40LTUzLjItOTkuOS01My4ydjIyLjNjMjAuNyAwIDUxLjQgMTYuNSA4NCA0Ni42LTE0IDE0LjctMjggMzEuNC00MS4zIDQ5LjktMjIuNiAyLjQtNDQgNi4xLTYzLjYgMTEtMi4zLTEwLTQtMTkuNy01LjItMjktNC43LTM4LjIgMS4xLTY3LjkgMTQuNi03NS44IDMtMS44IDYuOS0yLjYgMTEuNS0yLjZWNzguNWMtOC40IDAtMTYgMS44LTIyLjYgNS42LTI4LjEgMTYuMi0zNC40IDY2LjctMTkuOSAxMzAuMS02Mi4yIDE5LjItMTAyLjcgNDkuOS0xMDIuNyA4Mi4zIDAgMzIuNSA0MC43IDYzLjMgMTAzLjEgODIuNC0xNC40IDYzLjYtOCAxMTQuMiAyMC4yIDEzMC40IDYuNSAzLjggMTQuMSA1LjYgMjIuNSA1LjYgMjcuNSAwIDYzLjUtMTkuNiA5OS45LTUzLjYgMzYuNCAzMy44IDcyLjQgNTMuMiA5OS45IDUzLjIgOC40IDAgMTYtMS44IDIyLjYtNS42IDI4LjEtMTYuMiAzNC40LTY2LjcgMTkuOS0xMzAuMSA2Mi0xOS4xIDEwMi41LTQ5LjkgMTAyLjUtODIuM3ptLTEzMC4yLTY2LjdjLTMuNyAxMi45LTguMyAyNi4yLTEzLjUgMzkuNS00LjEtOC04LjQtMTYtMTMuMS0yNC00LjYtOC05LjUtMTUuOC0xNC40LTIzLjQgMTQuMiAyLjEgMjcuOSA0LjcgNDEgNy45em0tNDUuOCAxMDYuNWMtNy44IDEzLjUtMTUuOCAyNi4zLTI0LjEgMzguMi0xNC45IDEuMy0zMCAyLTQ1LjIgMi0xNS4xIDAtMzAuMi0uNy00NS0xLjktOC4zLTExLjktMTYuNC0yNC42LTI0LjItMzgtNy42LTEzLjEtMTQuNS0yNi40LTIwLjgtMzkuOCA2LjItMTMuNCAxMy4yLTI2LjggMjAuNy0zOS45IDcuOC0xMy41IDE1LjgtMjYuMyAyNC4xLTM4LjIgMTQuOS0xLjMgMzAtMiA0NS4yLTIgMTUuMSAwIDMwLjIuNyA0NSAxLjkgOC4zIDExLjkgMTYuNCAyNC42IDI0LjIgMzggNy42IDEzLjEgMTQuNSAyNi40IDIwLjggMzkuOC02LjMgMTMuNC0xMy4yIDI2LjgtMjAuNyAzOS45em0zMi4zLTEzYzUuNCAxMy40IDEwIDI2LjggMTMuOCAzOS44LTEzLjEgMy4yLTI2LjkgNS45LTQxLjIgOCA0LjktNy43IDkuOC0xNS42IDE0LjQtMjMuNyA0LjYtOCA4LjktMTYuMSAxMy0yNC4xek00MjEuMiA0MzBjLTkuMy05LjYtMTguNi0yMC4zLTI3LjgtMzIgOSAuNCAxOC4yLjcgMjcuNS43IDkuNCAwIDE4LjctLjIgMjcuOC0uNy05IDExLjctMTguMyAyMi40LTI3LjUgMzJ6bS03NC40LTU4LjljLTE0LjItMi4xLTI3LjktNC43LTQxLTcuOSAzLjctMTIuOSA4LjMtMjYuMiAxMy41LTM5LjUgNC4xIDggOC40IDE2IDEzLjEgMjQgNC43IDggOS41IDE1LjggMTQuNCAyMy40ek00MjAuNyAxNjNjOS4zIDkuNiAxOC42IDIwLjMgMjcuOCAzMi05LS40LTE4LjItLjctMjcuNS0uNy05LjQgMC0xOC43LjItMjcuOC43IDktMTEuNyAxOC4zLTIyLjQgMjcuNS0zMnptLTc0IDU4LjljLTQuOSA3LjctOS44IDE1LjYtMTQuNCAyMy43LTQuNiA4LTguOSAxNi0xMyAyNC01LjQtMTMuNC0xMC0yNi44LTEzLjgtMzkuOCAxMy4xLTMuMSAyNi45LTUuOCA0MS4yLTcuOXptLTkwLjUgMTI1LjJjLTM1LjQtMTUuMS01OC4zLTM0LjktNTguMy01MC42IDAtMTUuNyAyMi45LTM1LjYgNTguMy01MC42IDguNi0zLjcgMTgtNyAyNy43LTEwLjEgNS43IDE5LjYgMTMuMiA0MCAyMi41IDYwLjktOS4yIDIwLjgtMTYuNiA0MS4xLTIyLjIgNjAuNi05LjktMy4xLTE5LjMtNi41LTI4LTEwLjJ6TTMxMCA0OTBjLTEzLjYtNy44LTE5LjUtMzcuNS0xNC45LTc1LjcgMS4xLTkuNCAyLjktMTkuMyA1LjEtMjkuNCAxOS42IDQuOCA0MSA4LjUgNjMuNSAxMC45IDEzLjUgMTguNSAyNy41IDM1LjMgNDEuNiA1MC0zMi42IDMwLjMtNjMuMiA0Ni45LTg0IDQ2LjktNC41LS4xLTguMy0xLTExLjMtMi43em0yMzcuMi03Ni4yYzQuNyAzOC4yLTEuMSA2Ny45LTE0LjYgNzUuOC0zIDEuOC02LjkgMi42LTExLjUgMi42LTIwLjcgMC01MS40LTE2LjUtODQtNDYuNiAxNC0xNC43IDI4LTMxLjQgNDEuMy00OS45IDIyLjYtMi40IDQ0LTYuMSA2My42LTExIDIuMyAxMC4xIDQuMSAxOS44IDUuMiAyOS4xem0zOC41LTY2LjdjLTguNiAzLjctMTggNy0yNy43IDEwLjEtNS43LTE5LjYtMTMuMi00MC0yMi41LTYwLjkgOS4yLTIwLjggMTYuNi00MS4xIDIyLjItNjAuNiA5LjkgMy4xIDE5LjMgNi41IDI4LjEgMTAuMiAzNS40IDE1LjEgNTguMyAzNC45IDU4LjMgNTAuNi0uMSAxNS43LTIzIDM1LjYtNTguNCA1MC42ek0zMjAuOCA3OC40eiIvPgogICAgPGNpcmNsZSBjeD0iNDIwLjkiIGN5PSIyOTYuNSIgcj0iNDUuNyIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-redo: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGhlaWdodD0iMjQiIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgICA8cGF0aCBkPSJNMCAwaDI0djI0SDB6IiBmaWxsPSJub25lIi8+PHBhdGggZD0iTTE4LjQgMTAuNkMxNi41NSA4Ljk5IDE0LjE1IDggMTEuNSA4Yy00LjY1IDAtOC41OCAzLjAzLTkuOTYgNy4yMkwzLjkgMTZjMS4wNS0zLjE5IDQuMDUtNS41IDcuNi01LjUgMS45NSAwIDMuNzMuNzIgNS4xMiAxLjg4TDEzIDE2aDlWN2wtMy42IDMuNnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-refresh: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTkgMTMuNWMtMi40OSAwLTQuNS0yLjAxLTQuNS00LjVTNi41MSA0LjUgOSA0LjVjMS4yNCAwIDIuMzYuNTIgMy4xNyAxLjMzTDEwIDhoNVYzbC0xLjc2IDEuNzZDMTIuMTUgMy42OCAxMC42NiAzIDkgMyA1LjY5IDMgMy4wMSA1LjY5IDMuMDEgOVM1LjY5IDE1IDkgMTVjMi45NyAwIDUuNDMtMi4xNiA1LjktNWgtMS41MmMtLjQ2IDItMi4yNCAzLjUtNC4zOCAzLjV6Ii8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-regex: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KICA8ZyBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiM0MTQxNDEiPgogICAgPHJlY3QgeD0iMiIgeT0iMiIgd2lkdGg9IjE2IiBoZWlnaHQ9IjE2Ii8+CiAgPC9nPgoKICA8ZyBjbGFzcz0ianAtaWNvbi1hY2NlbnQyIiBmaWxsPSIjRkZGIj4KICAgIDxjaXJjbGUgY2xhc3M9InN0MiIgY3g9IjUuNSIgY3k9IjE0LjUiIHI9IjEuNSIvPgogICAgPHJlY3QgeD0iMTIiIHk9IjQiIGNsYXNzPSJzdDIiIHdpZHRoPSIxIiBoZWlnaHQ9IjgiLz4KICAgIDxyZWN0IHg9IjguNSIgeT0iNy41IiB0cmFuc2Zvcm09Im1hdHJpeCgwLjg2NiAtMC41IDAuNSAwLjg2NiAtMi4zMjU1IDcuMzIxOSkiIGNsYXNzPSJzdDIiIHdpZHRoPSI4IiBoZWlnaHQ9IjEiLz4KICAgIDxyZWN0IHg9IjEyIiB5PSI0IiB0cmFuc2Zvcm09Im1hdHJpeCgwLjUgLTAuODY2IDAuODY2IDAuNSAtMC42Nzc5IDE0LjgyNTIpIiBjbGFzcz0ic3QyIiB3aWR0aD0iMSIgaGVpZ2h0PSI4Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-run: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTggNXYxNGwxMS03eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-running: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDUxMiA1MTIiPgogIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICA8cGF0aCBkPSJNMjU2IDhDMTE5IDggOCAxMTkgOCAyNTZzMTExIDI0OCAyNDggMjQ4IDI0OC0xMTEgMjQ4LTI0OFMzOTMgOCAyNTYgOHptOTYgMzI4YzAgOC44LTcuMiAxNi0xNiAxNkgxNzZjLTguOCAwLTE2LTcuMi0xNi0xNlYxNzZjMC04LjggNy4yLTE2IDE2LTE2aDE2MGM4LjggMCAxNiA3LjIgMTYgMTZ2MTYweiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-save: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTE3IDNINWMtMS4xMSAwLTIgLjktMiAydjE0YzAgMS4xLjg5IDIgMiAyaDE0YzEuMSAwIDItLjkgMi0yVjdsLTQtNHptLTUgMTZjLTEuNjYgMC0zLTEuMzQtMy0zczEuMzQtMyAzLTMgMyAxLjM0IDMgMy0xLjM0IDMtMyAzem0zLTEwSDVWNWgxMHY0eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-search: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyLjEsMTAuOWgtMC43bC0wLjItMC4yYzAuOC0wLjksMS4zLTIuMiwxLjMtMy41YzAtMy0yLjQtNS40LTUuNC01LjRTMS44LDQuMiwxLjgsNy4xczIuNCw1LjQsNS40LDUuNCBjMS4zLDAsMi41LTAuNSwzLjUtMS4zbDAuMiwwLjJ2MC43bDQuMSw0LjFsMS4yLTEuMkwxMi4xLDEwLjl6IE03LjEsMTAuOWMtMi4xLDAtMy43LTEuNy0zLjctMy43czEuNy0zLjcsMy43LTMuN3MzLjcsMS43LDMuNywzLjcgUzkuMiwxMC45LDcuMSwxMC45eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-settings: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkuNDMgMTIuOThjLjA0LS4zMi4wNy0uNjQuMDctLjk4cy0uMDMtLjY2LS4wNy0uOThsMi4xMS0xLjY1Yy4xOS0uMTUuMjQtLjQyLjEyLS42NGwtMi0zLjQ2Yy0uMTItLjIyLS4zOS0uMy0uNjEtLjIybC0yLjQ5IDFjLS41Mi0uNC0xLjA4LS43My0xLjY5LS45OGwtLjM4LTIuNjVBLjQ4OC40ODggMCAwMDE0IDJoLTRjLS4yNSAwLS40Ni4xOC0uNDkuNDJsLS4zOCAyLjY1Yy0uNjEuMjUtMS4xNy41OS0xLjY5Ljk4bC0yLjQ5LTFjLS4yMy0uMDktLjQ5IDAtLjYxLjIybC0yIDMuNDZjLS4xMy4yMi0uMDcuNDkuMTIuNjRsMi4xMSAxLjY1Yy0uMDQuMzItLjA3LjY1LS4wNy45OHMuMDMuNjYuMDcuOThsLTIuMTEgMS42NWMtLjE5LjE1LS4yNC40Mi0uMTIuNjRsMiAzLjQ2Yy4xMi4yMi4zOS4zLjYxLjIybDIuNDktMWMuNTIuNCAxLjA4LjczIDEuNjkuOThsLjM4IDIuNjVjLjAzLjI0LjI0LjQyLjQ5LjQyaDRjLjI1IDAgLjQ2LS4xOC40OS0uNDJsLjM4LTIuNjVjLjYxLS4yNSAxLjE3LS41OSAxLjY5LS45OGwyLjQ5IDFjLjIzLjA5LjQ5IDAgLjYxLS4yMmwyLTMuNDZjLjEyLS4yMi4wNy0uNDktLjEyLS42NGwtMi4xMS0xLjY1ek0xMiAxNS41Yy0xLjkzIDAtMy41LTEuNTctMy41LTMuNXMxLjU3LTMuNSAzLjUtMy41IDMuNSAxLjU3IDMuNSAzLjUtMS41NyAzLjUtMy41IDMuNXoiLz4KPC9zdmc+Cg==);
  --jp-icon-spreadsheet: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDEganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNENBRjUwIiBkPSJNMi4yIDIuMnYxNy42aDE3LjZWMi4ySDIuMnptMTUuNCA3LjdoLTUuNVY0LjRoNS41djUuNXpNOS45IDQuNHY1LjVINC40VjQuNGg1LjV6bS01LjUgNy43aDUuNXY1LjVINC40di01LjV6bTcuNyA1LjV2LTUuNWg1LjV2NS41aC01LjV6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-stop: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik02IDZoMTJ2MTJINnoiLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-tab: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIxIDNIM2MtMS4xIDAtMiAuOS0yIDJ2MTRjMCAxLjEuOSAyIDIgMmgxOGMxLjEgMCAyLS45IDItMlY1YzAtMS4xLS45LTItMi0yem0wIDE2SDNWNWgxMHY0aDh2MTB6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-table-rows: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik0yMSw4SDNWNGgxOFY4eiBNMjEsMTBIM3Y0aDE4VjEweiBNMjEsMTZIM3Y0aDE4VjE2eiIvPgogICAgPC9nPgo8L3N2Zz4=);
  --jp-icon-tag: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjgiIGhlaWdodD0iMjgiIHZpZXdCb3g9IjAgMCA0MyAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTI4LjgzMzIgMTIuMzM0TDMyLjk5OTggMTYuNTAwN0wzNy4xNjY1IDEyLjMzNEgyOC44MzMyWiIvPgoJCTxwYXRoIGQ9Ik0xNi4yMDk1IDIxLjYxMDRDMTUuNjg3MyAyMi4xMjk5IDE0Ljg0NDMgMjIuMTI5OSAxNC4zMjQ4IDIxLjYxMDRMNi45ODI5IDE0LjcyNDVDNi41NzI0IDE0LjMzOTQgNi4wODMxMyAxMy42MDk4IDYuMDQ3ODYgMTMuMDQ4MkM1Ljk1MzQ3IDExLjUyODggNi4wMjAwMiA4LjYxOTQ0IDYuMDY2MjEgNy4wNzY5NUM2LjA4MjgxIDYuNTE0NzcgNi41NTU0OCA2LjA0MzQ3IDcuMTE4MDQgNi4wMzA1NUM5LjA4ODYzIDUuOTg0NzMgMTMuMjYzOCA1LjkzNTc5IDEzLjY1MTggNi4zMjQyNUwyMS43MzY5IDEzLjYzOUMyMi4yNTYgMTQuMTU4NSAyMS43ODUxIDE1LjQ3MjQgMjEuMjYyIDE1Ljk5NDZMMTYuMjA5NSAyMS42MTA0Wk05Ljc3NTg1IDguMjY1QzkuMzM1NTEgNy44MjU2NiA4LjYyMzUxIDcuODI1NjYgOC4xODI4IDguMjY1QzcuNzQzNDYgOC43MDU3MSA3Ljc0MzQ2IDkuNDE3MzMgOC4xODI4IDkuODU2NjdDOC42MjM4MiAxMC4yOTY0IDkuMzM1ODIgMTAuMjk2NCA5Ljc3NTg1IDkuODU2NjdDMTAuMjE1NiA5LjQxNzMzIDEwLjIxNTYgOC43MDUzMyA5Ljc3NTg1IDguMjY1WiIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-terminal: url(data:image/svg+xml;base64,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);
  --jp-icon-text-editor: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTUgMTVIM3YyaDEydi0yem0wLThIM3YyaDEyVjd6TTMgMTNoMTh2LTJIM3Yyem0wIDhoMTh2LTJIM3Yyek0zIDN2MmgxOFYzSDN6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-toc: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik03LDVIMjFWN0g3VjVNNywxM1YxMUgyMVYxM0g3TTQsNC41QTEuNSwxLjUgMCAwLDEgNS41LDZBMS41LDEuNSAwIDAsMSA0LDcuNUExLjUsMS41IDAgMCwxIDIuNSw2QTEuNSwxLjUgMCAwLDEgNCw0LjVNNCwxMC41QTEuNSwxLjUgMCAwLDEgNS41LDEyQTEuNSwxLjUgMCAwLDEgNCwxMy41QTEuNSwxLjUgMCAwLDEgMi41LDEyQTEuNSwxLjUgMCAwLDEgNCwxMC41TTcsMTlWMTdIMjFWMTlIN000LDE2LjVBMS41LDEuNSAwIDAsMSA1LjUsMThBMS41LDEuNSAwIDAsMSA0LDE5LjVBMS41LDEuNSAwIDAsMSAyLjUsMThBMS41LDEuNSAwIDAsMSA0LDE2LjVaIiAvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-tree-view: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik0yMiAxMVYzaC03djNIOVYzSDJ2OGg3VjhoMnYxMGg0djNoN3YtOGgtN3YzaC0yVjhoMnYzeiIvPgogICAgPC9nPgo8L3N2Zz4=);
  --jp-icon-trusted: url(data:image/svg+xml;base64,PHN2ZyBmaWxsPSJub25lIiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI1Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDIgMykiIGQ9Ik0xLjg2MDk0IDExLjQ0MDlDMC44MjY0NDggOC43NzAyNyAwLjg2Mzc3OSA2LjA1NzY0IDEuMjQ5MDcgNC4xOTkzMkMyLjQ4MjA2IDMuOTMzNDcgNC4wODA2OCAzLjQwMzQ3IDUuNjAxMDIgMi44NDQ5QzcuMjM1NDkgMi4yNDQ0IDguODU2NjYgMS41ODE1IDkuOTg3NiAxLjA5NTM5QzExLjA1OTcgMS41ODM0MSAxMi42MDk0IDIuMjQ0NCAxNC4yMTggMi44NDMzOUMxNS43NTAzIDMuNDEzOTQgMTcuMzk5NSAzLjk1MjU4IDE4Ljc1MzkgNC4yMTM4NUMxOS4xMzY0IDYuMDcxNzcgMTkuMTcwOSA4Ljc3NzIyIDE4LjEzOSAxMS40NDA5QzE3LjAzMDMgMTQuMzAzMiAxNC42NjY4IDE3LjE4NDQgOS45OTk5OSAxOC45MzU0QzUuMzMzMiAxNy4xODQ0IDIuOTY5NjggMTQuMzAzMiAxLjg2MDk0IDExLjQ0MDlaIi8+CiAgICA8cGF0aCBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiMzMzMzMzMiIHN0cm9rZT0iIzMzMzMzMyIgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoOCA5Ljg2NzE5KSIgZD0iTTIuODYwMTUgNC44NjUzNUwwLjcyNjU0OSAyLjk5OTU5TDAgMy42MzA0NUwyLjg2MDE1IDYuMTMxNTdMOCAwLjYzMDg3Mkw3LjI3ODU3IDBMMi44NjAxNSA0Ljg2NTM1WiIvPgo8L3N2Zz4K);
  --jp-icon-undo: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyLjUgOGMtMi42NSAwLTUuMDUuOTktNi45IDIuNkwyIDd2OWg5bC0zLjYyLTMuNjJjMS4zOS0xLjE2IDMuMTYtMS44OCA1LjEyLTEuODggMy41NCAwIDYuNTUgMi4zMSA3LjYgNS41bDIuMzctLjc4QzIxLjA4IDExLjAzIDE3LjE1IDggMTIuNSA4eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-vega: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbjEganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMjEyMTIxIj4KICAgIDxwYXRoIGQ9Ik0xMC42IDUuNGwyLjItMy4ySDIuMnY3LjNsNC02LjZ6Ii8+CiAgICA8cGF0aCBkPSJNMTUuOCAyLjJsLTQuNCA2LjZMNyA2LjNsLTQuOCA4djUuNWgxNy42VjIuMmgtNHptLTcgMTUuNEg1LjV2LTQuNGgzLjN2NC40em00LjQgMEg5LjhWOS44aDMuNHY3Ljh6bTQuNCAwaC0zLjRWNi41aDMuNHYxMS4xeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-yaml: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1jb250cmFzdDIganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjRDgxQjYwIj4KICAgIDxwYXRoIGQ9Ik03LjIgMTguNnYtNS40TDMgNS42aDMuM2wxLjQgMy4xYy4zLjkuNiAxLjYgMSAyLjUuMy0uOC42LTEuNiAxLTIuNWwxLjQtMy4xaDMuNGwtNC40IDcuNnY1LjVsLTIuOS0uMXoiLz4KICAgIDxjaXJjbGUgY2xhc3M9InN0MCIgY3g9IjE3LjYiIGN5PSIxNi41IiByPSIyLjEiLz4KICAgIDxjaXJjbGUgY2xhc3M9InN0MCIgY3g9IjE3LjYiIGN5PSIxMSIgcj0iMi4xIi8+CiAgPC9nPgo8L3N2Zz4K);
}

/* Icon CSS class declarations */

.jp-AddIcon {
  background-image: var(--jp-icon-add);
}
.jp-BugIcon {
  background-image: var(--jp-icon-bug);
}
.jp-BuildIcon {
  background-image: var(--jp-icon-build);
}
.jp-CaretDownEmptyIcon {
  background-image: var(--jp-icon-caret-down-empty);
}
.jp-CaretDownEmptyThinIcon {
  background-image: var(--jp-icon-caret-down-empty-thin);
}
.jp-CaretDownIcon {
  background-image: var(--jp-icon-caret-down);
}
.jp-CaretLeftIcon {
  background-image: var(--jp-icon-caret-left);
}
.jp-CaretRightIcon {
  background-image: var(--jp-icon-caret-right);
}
.jp-CaretUpEmptyThinIcon {
  background-image: var(--jp-icon-caret-up-empty-thin);
}
.jp-CaretUpIcon {
  background-image: var(--jp-icon-caret-up);
}
.jp-CaseSensitiveIcon {
  background-image: var(--jp-icon-case-sensitive);
}
.jp-CheckIcon {
  background-image: var(--jp-icon-check);
}
.jp-CircleEmptyIcon {
  background-image: var(--jp-icon-circle-empty);
}
.jp-CircleIcon {
  background-image: var(--jp-icon-circle);
}
.jp-ClearIcon {
  background-image: var(--jp-icon-clear);
}
.jp-CloseIcon {
  background-image: var(--jp-icon-close);
}
.jp-CodeIcon {
  background-image: var(--jp-icon-code);
}
.jp-ConsoleIcon {
  background-image: var(--jp-icon-console);
}
.jp-CopyIcon {
  background-image: var(--jp-icon-copy);
}
.jp-CopyrightIcon {
  background-image: var(--jp-icon-copyright);
}
.jp-CutIcon {
  background-image: var(--jp-icon-cut);
}
.jp-DownloadIcon {
  background-image: var(--jp-icon-download);
}
.jp-EditIcon {
  background-image: var(--jp-icon-edit);
}
.jp-EllipsesIcon {
  background-image: var(--jp-icon-ellipses);
}
.jp-ExtensionIcon {
  background-image: var(--jp-icon-extension);
}
.jp-FastForwardIcon {
  background-image: var(--jp-icon-fast-forward);
}
.jp-FileIcon {
  background-image: var(--jp-icon-file);
}
.jp-FileUploadIcon {
  background-image: var(--jp-icon-file-upload);
}
.jp-FilterListIcon {
  background-image: var(--jp-icon-filter-list);
}
.jp-FolderIcon {
  background-image: var(--jp-icon-folder);
}
.jp-Html5Icon {
  background-image: var(--jp-icon-html5);
}
.jp-ImageIcon {
  background-image: var(--jp-icon-image);
}
.jp-InspectorIcon {
  background-image: var(--jp-icon-inspector);
}
.jp-JsonIcon {
  background-image: var(--jp-icon-json);
}
.jp-JuliaIcon {
  background-image: var(--jp-icon-julia);
}
.jp-JupyterFaviconIcon {
  background-image: var(--jp-icon-jupyter-favicon);
}
.jp-JupyterIcon {
  background-image: var(--jp-icon-jupyter);
}
.jp-JupyterlabWordmarkIcon {
  background-image: var(--jp-icon-jupyterlab-wordmark);
}
.jp-KernelIcon {
  background-image: var(--jp-icon-kernel);
}
.jp-KeyboardIcon {
  background-image: var(--jp-icon-keyboard);
}
.jp-LauncherIcon {
  background-image: var(--jp-icon-launcher);
}
.jp-LineFormIcon {
  background-image: var(--jp-icon-line-form);
}
.jp-LinkIcon {
  background-image: var(--jp-icon-link);
}
.jp-ListIcon {
  background-image: var(--jp-icon-list);
}
.jp-ListingsInfoIcon {
  background-image: var(--jp-icon-listings-info);
}
.jp-MarkdownIcon {
  background-image: var(--jp-icon-markdown);
}
.jp-NewFolderIcon {
  background-image: var(--jp-icon-new-folder);
}
.jp-NotTrustedIcon {
  background-image: var(--jp-icon-not-trusted);
}
.jp-NotebookIcon {
  background-image: var(--jp-icon-notebook);
}
.jp-NumberingIcon {
  background-image: var(--jp-icon-numbering);
}
.jp-OfflineBoltIcon {
  background-image: var(--jp-icon-offline-bolt);
}
.jp-PaletteIcon {
  background-image: var(--jp-icon-palette);
}
.jp-PasteIcon {
  background-image: var(--jp-icon-paste);
}
.jp-PdfIcon {
  background-image: var(--jp-icon-pdf);
}
.jp-PythonIcon {
  background-image: var(--jp-icon-python);
}
.jp-RKernelIcon {
  background-image: var(--jp-icon-r-kernel);
}
.jp-ReactIcon {
  background-image: var(--jp-icon-react);
}
.jp-RedoIcon {
  background-image: var(--jp-icon-redo);
}
.jp-RefreshIcon {
  background-image: var(--jp-icon-refresh);
}
.jp-RegexIcon {
  background-image: var(--jp-icon-regex);
}
.jp-RunIcon {
  background-image: var(--jp-icon-run);
}
.jp-RunningIcon {
  background-image: var(--jp-icon-running);
}
.jp-SaveIcon {
  background-image: var(--jp-icon-save);
}
.jp-SearchIcon {
  background-image: var(--jp-icon-search);
}
.jp-SettingsIcon {
  background-image: var(--jp-icon-settings);
}
.jp-SpreadsheetIcon {
  background-image: var(--jp-icon-spreadsheet);
}
.jp-StopIcon {
  background-image: var(--jp-icon-stop);
}
.jp-TabIcon {
  background-image: var(--jp-icon-tab);
}
.jp-TableRowsIcon {
  background-image: var(--jp-icon-table-rows);
}
.jp-TagIcon {
  background-image: var(--jp-icon-tag);
}
.jp-TerminalIcon {
  background-image: var(--jp-icon-terminal);
}
.jp-TextEditorIcon {
  background-image: var(--jp-icon-text-editor);
}
.jp-TocIcon {
  background-image: var(--jp-icon-toc);
}
.jp-TreeViewIcon {
  background-image: var(--jp-icon-tree-view);
}
.jp-TrustedIcon {
  background-image: var(--jp-icon-trusted);
}
.jp-UndoIcon {
  background-image: var(--jp-icon-undo);
}
.jp-VegaIcon {
  background-image: var(--jp-icon-vega);
}
.jp-YamlIcon {
  background-image: var(--jp-icon-yaml);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * (DEPRECATED) Support for consuming icons as CSS background images
 */

.jp-Icon,
.jp-MaterialIcon {
  background-position: center;
  background-repeat: no-repeat;
  background-size: 16px;
  min-width: 16px;
  min-height: 16px;
}

.jp-Icon-cover {
  background-position: center;
  background-repeat: no-repeat;
  background-size: cover;
}

/**
 * (DEPRECATED) Support for specific CSS icon sizes
 */

.jp-Icon-16 {
  background-size: 16px;
  min-width: 16px;
  min-height: 16px;
}

.jp-Icon-18 {
  background-size: 18px;
  min-width: 18px;
  min-height: 18px;
}

.jp-Icon-20 {
  background-size: 20px;
  min-width: 20px;
  min-height: 20px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * Support for icons as inline SVG HTMLElements
 */

/* recolor the primary elements of an icon */
.jp-icon0[fill] {
  fill: var(--jp-inverse-layout-color0);
}
.jp-icon1[fill] {
  fill: var(--jp-inverse-layout-color1);
}
.jp-icon2[fill] {
  fill: var(--jp-inverse-layout-color2);
}
.jp-icon3[fill] {
  fill: var(--jp-inverse-layout-color3);
}
.jp-icon4[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon0[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}
.jp-icon1[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}
.jp-icon2[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}
.jp-icon3[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}
.jp-icon4[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}
/* recolor the accent elements of an icon */
.jp-icon-accent0[fill] {
  fill: var(--jp-layout-color0);
}
.jp-icon-accent1[fill] {
  fill: var(--jp-layout-color1);
}
.jp-icon-accent2[fill] {
  fill: var(--jp-layout-color2);
}
.jp-icon-accent3[fill] {
  fill: var(--jp-layout-color3);
}
.jp-icon-accent4[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-accent0[stroke] {
  stroke: var(--jp-layout-color0);
}
.jp-icon-accent1[stroke] {
  stroke: var(--jp-layout-color1);
}
.jp-icon-accent2[stroke] {
  stroke: var(--jp-layout-color2);
}
.jp-icon-accent3[stroke] {
  stroke: var(--jp-layout-color3);
}
.jp-icon-accent4[stroke] {
  stroke: var(--jp-layout-color4);
}
/* set the color of an icon to transparent */
.jp-icon-none[fill] {
  fill: none;
}

.jp-icon-none[stroke] {
  stroke: none;
}
/* brand icon colors. Same for light and dark */
.jp-icon-brand0[fill] {
  fill: var(--jp-brand-color0);
}
.jp-icon-brand1[fill] {
  fill: var(--jp-brand-color1);
}
.jp-icon-brand2[fill] {
  fill: var(--jp-brand-color2);
}
.jp-icon-brand3[fill] {
  fill: var(--jp-brand-color3);
}
.jp-icon-brand4[fill] {
  fill: var(--jp-brand-color4);
}

.jp-icon-brand0[stroke] {
  stroke: var(--jp-brand-color0);
}
.jp-icon-brand1[stroke] {
  stroke: var(--jp-brand-color1);
}
.jp-icon-brand2[stroke] {
  stroke: var(--jp-brand-color2);
}
.jp-icon-brand3[stroke] {
  stroke: var(--jp-brand-color3);
}
.jp-icon-brand4[stroke] {
  stroke: var(--jp-brand-color4);
}
/* warn icon colors. Same for light and dark */
.jp-icon-warn0[fill] {
  fill: var(--jp-warn-color0);
}
.jp-icon-warn1[fill] {
  fill: var(--jp-warn-color1);
}
.jp-icon-warn2[fill] {
  fill: var(--jp-warn-color2);
}
.jp-icon-warn3[fill] {
  fill: var(--jp-warn-color3);
}

.jp-icon-warn0[stroke] {
  stroke: var(--jp-warn-color0);
}
.jp-icon-warn1[stroke] {
  stroke: var(--jp-warn-color1);
}
.jp-icon-warn2[stroke] {
  stroke: var(--jp-warn-color2);
}
.jp-icon-warn3[stroke] {
  stroke: var(--jp-warn-color3);
}
/* icon colors that contrast well with each other and most backgrounds */
.jp-icon-contrast0[fill] {
  fill: var(--jp-icon-contrast-color0);
}
.jp-icon-contrast1[fill] {
  fill: var(--jp-icon-contrast-color1);
}
.jp-icon-contrast2[fill] {
  fill: var(--jp-icon-contrast-color2);
}
.jp-icon-contrast3[fill] {
  fill: var(--jp-icon-contrast-color3);
}

.jp-icon-contrast0[stroke] {
  stroke: var(--jp-icon-contrast-color0);
}
.jp-icon-contrast1[stroke] {
  stroke: var(--jp-icon-contrast-color1);
}
.jp-icon-contrast2[stroke] {
  stroke: var(--jp-icon-contrast-color2);
}
.jp-icon-contrast3[stroke] {
  stroke: var(--jp-icon-contrast-color3);
}

/* CSS for icons in selected items in the settings editor */
#setting-editor .jp-PluginList .jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}
#setting-editor
  .jp-PluginList
  .jp-mod-selected
  .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}

/* CSS for icons in selected filebrowser listing items */
.jp-DirListing-item.jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}
.jp-DirListing-item.jp-mod-selected .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}

/* CSS for icons in selected tabs in the sidebar tab manager */
#tab-manager .lm-TabBar-tab.jp-mod-active .jp-icon-selectable[fill] {
  fill: #fff;
}

#tab-manager .lm-TabBar-tab.jp-mod-active .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}
#tab-manager
  .lm-TabBar-tab.jp-mod-active
  .jp-icon-hover
  :hover
  .jp-icon-selectable[fill] {
  fill: var(--jp-brand-color1);
}

#tab-manager
  .lm-TabBar-tab.jp-mod-active
  .jp-icon-hover
  :hover
  .jp-icon-selectable-inverse[fill] {
  fill: #fff;
}

/**
 * TODO: come up with non css-hack solution for showing the busy icon on top
 *  of the close icon
 * CSS for complex behavior of close icon of tabs in the sidebar tab manager
 */
#tab-manager
  .lm-TabBar-tab.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon3[fill] {
  fill: none;
}
#tab-manager
  .lm-TabBar-tab.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon-busy[fill] {
  fill: var(--jp-inverse-layout-color3);
}

#tab-manager
  .lm-TabBar-tab.jp-mod-dirty.jp-mod-active
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon-busy[fill] {
  fill: #fff;
}

/**
* TODO: come up with non css-hack solution for showing the busy icon on top
*  of the close icon
* CSS for complex behavior of close icon of tabs in the main area tabbar
*/
.lm-DockPanel-tabBar
  .lm-TabBar-tab.lm-mod-closable.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon3[fill] {
  fill: none;
}
.lm-DockPanel-tabBar
  .lm-TabBar-tab.lm-mod-closable.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon-busy[fill] {
  fill: var(--jp-inverse-layout-color3);
}

/* CSS for icons in status bar */
#jp-main-statusbar .jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}

#jp-main-statusbar .jp-mod-selected .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}
/* special handling for splash icon CSS. While the theme CSS reloads during
   splash, the splash icon can loose theming. To prevent that, we set a
   default for its color variable */
:root {
  --jp-warn-color0: var(--md-orange-700);
}

/* not sure what to do with this one, used in filebrowser listing */
.jp-DragIcon {
  margin-right: 4px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * Support for alt colors for icons as inline SVG HTMLElements
 */

/* alt recolor the primary elements of an icon */
.jp-icon-alt .jp-icon0[fill] {
  fill: var(--jp-layout-color0);
}
.jp-icon-alt .jp-icon1[fill] {
  fill: var(--jp-layout-color1);
}
.jp-icon-alt .jp-icon2[fill] {
  fill: var(--jp-layout-color2);
}
.jp-icon-alt .jp-icon3[fill] {
  fill: var(--jp-layout-color3);
}
.jp-icon-alt .jp-icon4[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-alt .jp-icon0[stroke] {
  stroke: var(--jp-layout-color0);
}
.jp-icon-alt .jp-icon1[stroke] {
  stroke: var(--jp-layout-color1);
}
.jp-icon-alt .jp-icon2[stroke] {
  stroke: var(--jp-layout-color2);
}
.jp-icon-alt .jp-icon3[stroke] {
  stroke: var(--jp-layout-color3);
}
.jp-icon-alt .jp-icon4[stroke] {
  stroke: var(--jp-layout-color4);
}

/* alt recolor the accent elements of an icon */
.jp-icon-alt .jp-icon-accent0[fill] {
  fill: var(--jp-inverse-layout-color0);
}
.jp-icon-alt .jp-icon-accent1[fill] {
  fill: var(--jp-inverse-layout-color1);
}
.jp-icon-alt .jp-icon-accent2[fill] {
  fill: var(--jp-inverse-layout-color2);
}
.jp-icon-alt .jp-icon-accent3[fill] {
  fill: var(--jp-inverse-layout-color3);
}
.jp-icon-alt .jp-icon-accent4[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-alt .jp-icon-accent0[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}
.jp-icon-alt .jp-icon-accent1[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}
.jp-icon-alt .jp-icon-accent2[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}
.jp-icon-alt .jp-icon-accent3[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}
.jp-icon-alt .jp-icon-accent4[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-icon-hoverShow:not(:hover) svg {
  display: none !important;
}

/**
 * Support for hover colors for icons as inline SVG HTMLElements
 */

/**
 * regular colors
 */

/* recolor the primary elements of an icon */
.jp-icon-hover :hover .jp-icon0-hover[fill] {
  fill: var(--jp-inverse-layout-color0);
}
.jp-icon-hover :hover .jp-icon1-hover[fill] {
  fill: var(--jp-inverse-layout-color1);
}
.jp-icon-hover :hover .jp-icon2-hover[fill] {
  fill: var(--jp-inverse-layout-color2);
}
.jp-icon-hover :hover .jp-icon3-hover[fill] {
  fill: var(--jp-inverse-layout-color3);
}
.jp-icon-hover :hover .jp-icon4-hover[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-hover :hover .jp-icon0-hover[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}
.jp-icon-hover :hover .jp-icon1-hover[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}
.jp-icon-hover :hover .jp-icon2-hover[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}
.jp-icon-hover :hover .jp-icon3-hover[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}
.jp-icon-hover :hover .jp-icon4-hover[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/* recolor the accent elements of an icon */
.jp-icon-hover :hover .jp-icon-accent0-hover[fill] {
  fill: var(--jp-layout-color0);
}
.jp-icon-hover :hover .jp-icon-accent1-hover[fill] {
  fill: var(--jp-layout-color1);
}
.jp-icon-hover :hover .jp-icon-accent2-hover[fill] {
  fill: var(--jp-layout-color2);
}
.jp-icon-hover :hover .jp-icon-accent3-hover[fill] {
  fill: var(--jp-layout-color3);
}
.jp-icon-hover :hover .jp-icon-accent4-hover[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-hover :hover .jp-icon-accent0-hover[stroke] {
  stroke: var(--jp-layout-color0);
}
.jp-icon-hover :hover .jp-icon-accent1-hover[stroke] {
  stroke: var(--jp-layout-color1);
}
.jp-icon-hover :hover .jp-icon-accent2-hover[stroke] {
  stroke: var(--jp-layout-color2);
}
.jp-icon-hover :hover .jp-icon-accent3-hover[stroke] {
  stroke: var(--jp-layout-color3);
}
.jp-icon-hover :hover .jp-icon-accent4-hover[stroke] {
  stroke: var(--jp-layout-color4);
}

/* set the color of an icon to transparent */
.jp-icon-hover :hover .jp-icon-none-hover[fill] {
  fill: none;
}

.jp-icon-hover :hover .jp-icon-none-hover[stroke] {
  stroke: none;
}

/**
 * inverse colors
 */

/* inverse recolor the primary elements of an icon */
.jp-icon-hover.jp-icon-alt :hover .jp-icon0-hover[fill] {
  fill: var(--jp-layout-color0);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon1-hover[fill] {
  fill: var(--jp-layout-color1);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon2-hover[fill] {
  fill: var(--jp-layout-color2);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon3-hover[fill] {
  fill: var(--jp-layout-color3);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon4-hover[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon0-hover[stroke] {
  stroke: var(--jp-layout-color0);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon1-hover[stroke] {
  stroke: var(--jp-layout-color1);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon2-hover[stroke] {
  stroke: var(--jp-layout-color2);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon3-hover[stroke] {
  stroke: var(--jp-layout-color3);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon4-hover[stroke] {
  stroke: var(--jp-layout-color4);
}

/* inverse recolor the accent elements of an icon */
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent0-hover[fill] {
  fill: var(--jp-inverse-layout-color0);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent1-hover[fill] {
  fill: var(--jp-inverse-layout-color1);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent2-hover[fill] {
  fill: var(--jp-inverse-layout-color2);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent3-hover[fill] {
  fill: var(--jp-inverse-layout-color3);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent4-hover[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent0-hover[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent1-hover[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent2-hover[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent3-hover[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent4-hover[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-switch {
  display: flex;
  align-items: center;
  padding-left: 4px;
  padding-right: 4px;
  font-size: var(--jp-ui-font-size1);
  background-color: transparent;
  color: var(--jp-ui-font-color1);
  border: none;
  height: 20px;
}

.jp-switch:hover {
  background-color: var(--jp-layout-color2);
}

.jp-switch-label {
  margin-right: 5px;
}

.jp-switch-track {
  cursor: pointer;
  background-color: var(--jp-border-color1);
  -webkit-transition: 0.4s;
  transition: 0.4s;
  border-radius: 34px;
  height: 16px;
  width: 35px;
  position: relative;
}

.jp-switch-track::before {
  content: '';
  position: absolute;
  height: 10px;
  width: 10px;
  margin: 3px;
  left: 0px;
  background-color: var(--jp-ui-inverse-font-color1);
  -webkit-transition: 0.4s;
  transition: 0.4s;
  border-radius: 50%;
}

.jp-switch[aria-checked='true'] .jp-switch-track {
  background-color: var(--jp-warn-color0);
}

.jp-switch[aria-checked='true'] .jp-switch-track::before {
  /* track width (35) - margins (3 + 3) - thumb width (10) */
  left: 19px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/* Sibling imports */

/* Override Blueprint's _reset.scss styles */
html {
  box-sizing: unset;
}

*,
*::before,
*::after {
  box-sizing: unset;
}

body {
  color: unset;
  font-family: var(--jp-ui-font-family);
}

p {
  margin-top: unset;
  margin-bottom: unset;
}

small {
  font-size: unset;
}

strong {
  font-weight: unset;
}

/* Override Blueprint's _typography.scss styles */
a {
  text-decoration: unset;
  color: unset;
}
a:hover {
  text-decoration: unset;
  color: unset;
}

/* Override Blueprint's _accessibility.scss styles */
:focus {
  outline: unset;
  outline-offset: unset;
  -moz-outline-radius: unset;
}

/* Styles for ui-components */
.jp-Button {
  border-radius: var(--jp-border-radius);
  padding: 0px 12px;
  font-size: var(--jp-ui-font-size1);
}

/* Use our own theme for hover styles */
button.jp-Button.bp3-button.bp3-minimal:hover {
  background-color: var(--jp-layout-color2);
}
.jp-Button.minimal {
  color: unset !important;
}

.jp-Button.jp-ToolbarButtonComponent {
  text-transform: none;
}

.jp-InputGroup input {
  box-sizing: border-box;
  border-radius: 0;
  background-color: transparent;
  color: var(--jp-ui-font-color0);
  box-shadow: inset 0 0 0 var(--jp-border-width) var(--jp-input-border-color);
}

.jp-InputGroup input:focus {
  box-shadow: inset 0 0 0 var(--jp-border-width)
      var(--jp-input-active-box-shadow-color),
    inset 0 0 0 3px var(--jp-input-active-box-shadow-color);
}

.jp-InputGroup input::placeholder,
input::placeholder {
  color: var(--jp-ui-font-color3);
}

.jp-BPIcon {
  display: inline-block;
  vertical-align: middle;
  margin: auto;
}

/* Stop blueprint futzing with our icon fills */
.bp3-icon.jp-BPIcon > svg:not([fill]) {
  fill: var(--jp-inverse-layout-color3);
}

.jp-InputGroupAction {
  padding: 6px;
}

.jp-HTMLSelect.jp-DefaultStyle select {
  background-color: initial;
  border: none;
  border-radius: 0;
  box-shadow: none;
  color: var(--jp-ui-font-color0);
  display: block;
  font-size: var(--jp-ui-font-size1);
  height: 24px;
  line-height: 14px;
  padding: 0 25px 0 10px;
  text-align: left;
  -moz-appearance: none;
  -webkit-appearance: none;
}

/* Use our own theme for hover and option styles */
.jp-HTMLSelect.jp-DefaultStyle select:hover,
.jp-HTMLSelect.jp-DefaultStyle select > option {
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color0);
}
select {
  box-sizing: border-box;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Collapse {
  display: flex;
  flex-direction: column;
  align-items: stretch;
  border-top: 1px solid var(--jp-border-color2);
  border-bottom: 1px solid var(--jp-border-color2);
}

.jp-Collapse-header {
  padding: 1px 12px;
  color: var(--jp-ui-font-color1);
  background-color: var(--jp-layout-color1);
  font-size: var(--jp-ui-font-size2);
}

.jp-Collapse-header:hover {
  background-color: var(--jp-layout-color2);
}

.jp-Collapse-contents {
  padding: 0px 12px 0px 12px;
  background-color: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  overflow: auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-commandpalette-search-height: 28px;
}

/*-----------------------------------------------------------------------------
| Overall styles
|----------------------------------------------------------------------------*/

.lm-CommandPalette {
  padding-bottom: 0px;
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);
  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
}

/*-----------------------------------------------------------------------------
| Modal variant
|----------------------------------------------------------------------------*/

.jp-ModalCommandPalette {
  position: absolute;
  z-index: 10000;
  top: 38px;
  left: 30%;
  margin: 0;
  padding: 4px;
  width: 40%;
  box-shadow: var(--jp-elevation-z4);
  border-radius: 4px;
  background: var(--jp-layout-color0);
}

.jp-ModalCommandPalette .lm-CommandPalette {
  max-height: 40vh;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-close-icon::after {
  display: none;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-CommandPalette-header {
  display: none;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-CommandPalette-item {
  margin-left: 4px;
  margin-right: 4px;
}

.jp-ModalCommandPalette
  .lm-CommandPalette
  .lm-CommandPalette-item.lm-mod-disabled {
  display: none;
}

/*-----------------------------------------------------------------------------
| Search
|----------------------------------------------------------------------------*/

.lm-CommandPalette-search {
  padding: 4px;
  background-color: var(--jp-layout-color1);
  z-index: 2;
}

.lm-CommandPalette-wrapper {
  overflow: overlay;
  padding: 0px 9px;
  background-color: var(--jp-input-active-background);
  height: 30px;
  box-shadow: inset 0 0 0 var(--jp-border-width) var(--jp-input-border-color);
}

.lm-CommandPalette.lm-mod-focused .lm-CommandPalette-wrapper {
  box-shadow: inset 0 0 0 1px var(--jp-input-active-box-shadow-color),
    inset 0 0 0 3px var(--jp-input-active-box-shadow-color);
}

.jp-SearchIconGroup {
  color: white;
  background-color: var(--jp-brand-color1);
  position: absolute;
  top: 4px;
  right: 4px;
  padding: 5px 5px 1px 5px;
}

.jp-SearchIconGroup svg {
  height: 20px;
  width: 20px;
}

.jp-SearchIconGroup .jp-icon3[fill] {
  fill: var(--jp-layout-color0);
}

.lm-CommandPalette-input {
  background: transparent;
  width: calc(100% - 18px);
  float: left;
  border: none;
  outline: none;
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  line-height: var(--jp-private-commandpalette-search-height);
}

.lm-CommandPalette-input::-webkit-input-placeholder,
.lm-CommandPalette-input::-moz-placeholder,
.lm-CommandPalette-input:-ms-input-placeholder {
  color: var(--jp-ui-font-color2);
  font-size: var(--jp-ui-font-size1);
}

/*-----------------------------------------------------------------------------
| Results
|----------------------------------------------------------------------------*/

.lm-CommandPalette-header:first-child {
  margin-top: 0px;
}

.lm-CommandPalette-header {
  border-bottom: solid var(--jp-border-width) var(--jp-border-color2);
  color: var(--jp-ui-font-color1);
  cursor: pointer;
  display: flex;
  font-size: var(--jp-ui-font-size0);
  font-weight: 600;
  letter-spacing: 1px;
  margin-top: 8px;
  padding: 8px 0 8px 12px;
  text-transform: uppercase;
}

.lm-CommandPalette-header.lm-mod-active {
  background: var(--jp-layout-color2);
}

.lm-CommandPalette-header > mark {
  background-color: transparent;
  font-weight: bold;
  color: var(--jp-ui-font-color1);
}

.lm-CommandPalette-item {
  padding: 4px 12px 4px 4px;
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  font-weight: 400;
  display: flex;
}

.lm-CommandPalette-item.lm-mod-disabled {
  color: var(--jp-ui-font-color2);
}

.lm-CommandPalette-item.lm-mod-active {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.lm-CommandPalette-item.lm-mod-active .lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-inverse-font-color0);
}

.lm-CommandPalette-item.lm-mod-active .jp-icon-selectable[fill] {
  fill: var(--jp-layout-color0);
}

.lm-CommandPalette-item.lm-mod-active .lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-inverse-font-color0);
}

.lm-CommandPalette-item.lm-mod-active:hover:not(.lm-mod-disabled) {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.lm-CommandPalette-item:hover:not(.lm-mod-active):not(.lm-mod-disabled) {
  background: var(--jp-layout-color2);
}

.lm-CommandPalette-itemContent {
  overflow: hidden;
}

.lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-font-color0);
  background-color: transparent;
  font-weight: bold;
}

.lm-CommandPalette-item.lm-mod-disabled mark {
  color: var(--jp-ui-font-color2);
}

.lm-CommandPalette-item .lm-CommandPalette-itemIcon {
  margin: 0 4px 0 0;
  position: relative;
  width: 16px;
  top: 2px;
  flex: 0 0 auto;
}

.lm-CommandPalette-item.lm-mod-disabled .lm-CommandPalette-itemIcon {
  opacity: 0.6;
}

.lm-CommandPalette-item .lm-CommandPalette-itemShortcut {
  flex: 0 0 auto;
}

.lm-CommandPalette-itemCaption {
  display: none;
}

.lm-CommandPalette-content {
  background-color: var(--jp-layout-color1);
}

.lm-CommandPalette-content:empty:after {
  content: 'No results';
  margin: auto;
  margin-top: 20px;
  width: 100px;
  display: block;
  font-size: var(--jp-ui-font-size2);
  font-family: var(--jp-ui-font-family);
  font-weight: lighter;
}

.lm-CommandPalette-emptyMessage {
  text-align: center;
  margin-top: 24px;
  line-height: 1.32;
  padding: 0px 8px;
  color: var(--jp-content-font-color3);
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Dialog {
  position: absolute;
  z-index: 10000;
  display: flex;
  flex-direction: column;
  align-items: center;
  justify-content: center;
  top: 0px;
  left: 0px;
  margin: 0;
  padding: 0;
  width: 100%;
  height: 100%;
  background: var(--jp-dialog-background);
}

.jp-Dialog-content {
  display: flex;
  flex-direction: column;
  margin-left: auto;
  margin-right: auto;
  background: var(--jp-layout-color1);
  padding: 24px;
  padding-bottom: 12px;
  min-width: 300px;
  min-height: 150px;
  max-width: 1000px;
  max-height: 500px;
  box-sizing: border-box;
  box-shadow: var(--jp-elevation-z20);
  word-wrap: break-word;
  border-radius: var(--jp-border-radius);
  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color1);
  resize: both;
}

.jp-Dialog-button {
  overflow: visible;
}

button.jp-Dialog-button:focus {
  outline: 1px solid var(--jp-brand-color1);
  outline-offset: 4px;
  -moz-outline-radius: 0px;
}

button.jp-Dialog-button:focus::-moz-focus-inner {
  border: 0;
}

button.jp-Dialog-close-button {
  padding: 0;
  height: 100%;
  min-width: unset;
  min-height: unset;
}

.jp-Dialog-header {
  display: flex;
  justify-content: space-between;
  flex: 0 0 auto;
  padding-bottom: 12px;
  font-size: var(--jp-ui-font-size3);
  font-weight: 400;
  color: var(--jp-ui-font-color0);
}

.jp-Dialog-body {
  display: flex;
  flex-direction: column;
  flex: 1 1 auto;
  font-size: var(--jp-ui-font-size1);
  background: var(--jp-layout-color1);
  overflow: auto;
}

.jp-Dialog-footer {
  display: flex;
  flex-direction: row;
  justify-content: flex-end;
  flex: 0 0 auto;
  margin-left: -12px;
  margin-right: -12px;
  padding: 12px;
}

.jp-Dialog-title {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.jp-Dialog-body > .jp-select-wrapper {
  width: 100%;
}

.jp-Dialog-body > button {
  padding: 0px 16px;
}

.jp-Dialog-body > label {
  line-height: 1.4;
  color: var(--jp-ui-font-color0);
}

.jp-Dialog-button.jp-mod-styled:not(:last-child) {
  margin-right: 12px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-HoverBox {
  position: fixed;
}

.jp-HoverBox.jp-mod-outofview {
  display: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-IFrame {
  width: 100%;
  height: 100%;
}

.jp-IFrame > iframe {
  border: none;
}

/*
When drag events occur, `p-mod-override-cursor` is added to the body.
Because iframes steal all cursor events, the following two rules are necessary
to suppress pointer events while resize drags are occurring. There may be a
better solution to this problem.
*/
body.lm-mod-override-cursor .jp-IFrame {
  position: relative;
}

body.lm-mod-override-cursor .jp-IFrame:before {
  content: '';
  position: absolute;
  top: 0;
  left: 0;
  right: 0;
  bottom: 0;
  background: transparent;
}

.jp-Input-Boolean-Dialog {
  flex-direction: row-reverse;
  align-items: end;
  width: 100%;
}

.jp-Input-Boolean-Dialog > label {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-MainAreaWidget > :focus {
  outline: none;
}

/**
 * google-material-color v1.2.6
 * https://github.com/danlevan/google-material-color
 */
:root {
  --md-red-50: #ffebee;
  --md-red-100: #ffcdd2;
  --md-red-200: #ef9a9a;
  --md-red-300: #e57373;
  --md-red-400: #ef5350;
  --md-red-500: #f44336;
  --md-red-600: #e53935;
  --md-red-700: #d32f2f;
  --md-red-800: #c62828;
  --md-red-900: #b71c1c;
  --md-red-A100: #ff8a80;
  --md-red-A200: #ff5252;
  --md-red-A400: #ff1744;
  --md-red-A700: #d50000;

  --md-pink-50: #fce4ec;
  --md-pink-100: #f8bbd0;
  --md-pink-200: #f48fb1;
  --md-pink-300: #f06292;
  --md-pink-400: #ec407a;
  --md-pink-500: #e91e63;
  --md-pink-600: #d81b60;
  --md-pink-700: #c2185b;
  --md-pink-800: #ad1457;
  --md-pink-900: #880e4f;
  --md-pink-A100: #ff80ab;
  --md-pink-A200: #ff4081;
  --md-pink-A400: #f50057;
  --md-pink-A700: #c51162;

  --md-purple-50: #f3e5f5;
  --md-purple-100: #e1bee7;
  --md-purple-200: #ce93d8;
  --md-purple-300: #ba68c8;
  --md-purple-400: #ab47bc;
  --md-purple-500: #9c27b0;
  --md-purple-600: #8e24aa;
  --md-purple-700: #7b1fa2;
  --md-purple-800: #6a1b9a;
  --md-purple-900: #4a148c;
  --md-purple-A100: #ea80fc;
  --md-purple-A200: #e040fb;
  --md-purple-A400: #d500f9;
  --md-purple-A700: #aa00ff;

  --md-deep-purple-50: #ede7f6;
  --md-deep-purple-100: #d1c4e9;
  --md-deep-purple-200: #b39ddb;
  --md-deep-purple-300: #9575cd;
  --md-deep-purple-400: #7e57c2;
  --md-deep-purple-500: #673ab7;
  --md-deep-purple-600: #5e35b1;
  --md-deep-purple-700: #512da8;
  --md-deep-purple-800: #4527a0;
  --md-deep-purple-900: #311b92;
  --md-deep-purple-A100: #b388ff;
  --md-deep-purple-A200: #7c4dff;
  --md-deep-purple-A400: #651fff;
  --md-deep-purple-A700: #6200ea;

  --md-indigo-50: #e8eaf6;
  --md-indigo-100: #c5cae9;
  --md-indigo-200: #9fa8da;
  --md-indigo-300: #7986cb;
  --md-indigo-400: #5c6bc0;
  --md-indigo-500: #3f51b5;
  --md-indigo-600: #3949ab;
  --md-indigo-700: #303f9f;
  --md-indigo-800: #283593;
  --md-indigo-900: #1a237e;
  --md-indigo-A100: #8c9eff;
  --md-indigo-A200: #536dfe;
  --md-indigo-A400: #3d5afe;
  --md-indigo-A700: #304ffe;

  --md-blue-50: #e3f2fd;
  --md-blue-100: #bbdefb;
  --md-blue-200: #90caf9;
  --md-blue-300: #64b5f6;
  --md-blue-400: #42a5f5;
  --md-blue-500: #2196f3;
  --md-blue-600: #1e88e5;
  --md-blue-700: #1976d2;
  --md-blue-800: #1565c0;
  --md-blue-900: #0d47a1;
  --md-blue-A100: #82b1ff;
  --md-blue-A200: #448aff;
  --md-blue-A400: #2979ff;
  --md-blue-A700: #2962ff;

  --md-light-blue-50: #e1f5fe;
  --md-light-blue-100: #b3e5fc;
  --md-light-blue-200: #81d4fa;
  --md-light-blue-300: #4fc3f7;
  --md-light-blue-400: #29b6f6;
  --md-light-blue-500: #03a9f4;
  --md-light-blue-600: #039be5;
  --md-light-blue-700: #0288d1;
  --md-light-blue-800: #0277bd;
  --md-light-blue-900: #01579b;
  --md-light-blue-A100: #80d8ff;
  --md-light-blue-A200: #40c4ff;
  --md-light-blue-A400: #00b0ff;
  --md-light-blue-A700: #0091ea;

  --md-cyan-50: #e0f7fa;
  --md-cyan-100: #b2ebf2;
  --md-cyan-200: #80deea;
  --md-cyan-300: #4dd0e1;
  --md-cyan-400: #26c6da;
  --md-cyan-500: #00bcd4;
  --md-cyan-600: #00acc1;
  --md-cyan-700: #0097a7;
  --md-cyan-800: #00838f;
  --md-cyan-900: #006064;
  --md-cyan-A100: #84ffff;
  --md-cyan-A200: #18ffff;
  --md-cyan-A400: #00e5ff;
  --md-cyan-A700: #00b8d4;

  --md-teal-50: #e0f2f1;
  --md-teal-100: #b2dfdb;
  --md-teal-200: #80cbc4;
  --md-teal-300: #4db6ac;
  --md-teal-400: #26a69a;
  --md-teal-500: #009688;
  --md-teal-600: #00897b;
  --md-teal-700: #00796b;
  --md-teal-800: #00695c;
  --md-teal-900: #004d40;
  --md-teal-A100: #a7ffeb;
  --md-teal-A200: #64ffda;
  --md-teal-A400: #1de9b6;
  --md-teal-A700: #00bfa5;

  --md-green-50: #e8f5e9;
  --md-green-100: #c8e6c9;
  --md-green-200: #a5d6a7;
  --md-green-300: #81c784;
  --md-green-400: #66bb6a;
  --md-green-500: #4caf50;
  --md-green-600: #43a047;
  --md-green-700: #388e3c;
  --md-green-800: #2e7d32;
  --md-green-900: #1b5e20;
  --md-green-A100: #b9f6ca;
  --md-green-A200: #69f0ae;
  --md-green-A400: #00e676;
  --md-green-A700: #00c853;

  --md-light-green-50: #f1f8e9;
  --md-light-green-100: #dcedc8;
  --md-light-green-200: #c5e1a5;
  --md-light-green-300: #aed581;
  --md-light-green-400: #9ccc65;
  --md-light-green-500: #8bc34a;
  --md-light-green-600: #7cb342;
  --md-light-green-700: #689f38;
  --md-light-green-800: #558b2f;
  --md-light-green-900: #33691e;
  --md-light-green-A100: #ccff90;
  --md-light-green-A200: #b2ff59;
  --md-light-green-A400: #76ff03;
  --md-light-green-A700: #64dd17;

  --md-lime-50: #f9fbe7;
  --md-lime-100: #f0f4c3;
  --md-lime-200: #e6ee9c;
  --md-lime-300: #dce775;
  --md-lime-400: #d4e157;
  --md-lime-500: #cddc39;
  --md-lime-600: #c0ca33;
  --md-lime-700: #afb42b;
  --md-lime-800: #9e9d24;
  --md-lime-900: #827717;
  --md-lime-A100: #f4ff81;
  --md-lime-A200: #eeff41;
  --md-lime-A400: #c6ff00;
  --md-lime-A700: #aeea00;

  --md-yellow-50: #fffde7;
  --md-yellow-100: #fff9c4;
  --md-yellow-200: #fff59d;
  --md-yellow-300: #fff176;
  --md-yellow-400: #ffee58;
  --md-yellow-500: #ffeb3b;
  --md-yellow-600: #fdd835;
  --md-yellow-700: #fbc02d;
  --md-yellow-800: #f9a825;
  --md-yellow-900: #f57f17;
  --md-yellow-A100: #ffff8d;
  --md-yellow-A200: #ffff00;
  --md-yellow-A400: #ffea00;
  --md-yellow-A700: #ffd600;

  --md-amber-50: #fff8e1;
  --md-amber-100: #ffecb3;
  --md-amber-200: #ffe082;
  --md-amber-300: #ffd54f;
  --md-amber-400: #ffca28;
  --md-amber-500: #ffc107;
  --md-amber-600: #ffb300;
  --md-amber-700: #ffa000;
  --md-amber-800: #ff8f00;
  --md-amber-900: #ff6f00;
  --md-amber-A100: #ffe57f;
  --md-amber-A200: #ffd740;
  --md-amber-A400: #ffc400;
  --md-amber-A700: #ffab00;

  --md-orange-50: #fff3e0;
  --md-orange-100: #ffe0b2;
  --md-orange-200: #ffcc80;
  --md-orange-300: #ffb74d;
  --md-orange-400: #ffa726;
  --md-orange-500: #ff9800;
  --md-orange-600: #fb8c00;
  --md-orange-700: #f57c00;
  --md-orange-800: #ef6c00;
  --md-orange-900: #e65100;
  --md-orange-A100: #ffd180;
  --md-orange-A200: #ffab40;
  --md-orange-A400: #ff9100;
  --md-orange-A700: #ff6d00;

  --md-deep-orange-50: #fbe9e7;
  --md-deep-orange-100: #ffccbc;
  --md-deep-orange-200: #ffab91;
  --md-deep-orange-300: #ff8a65;
  --md-deep-orange-400: #ff7043;
  --md-deep-orange-500: #ff5722;
  --md-deep-orange-600: #f4511e;
  --md-deep-orange-700: #e64a19;
  --md-deep-orange-800: #d84315;
  --md-deep-orange-900: #bf360c;
  --md-deep-orange-A100: #ff9e80;
  --md-deep-orange-A200: #ff6e40;
  --md-deep-orange-A400: #ff3d00;
  --md-deep-orange-A700: #dd2c00;

  --md-brown-50: #efebe9;
  --md-brown-100: #d7ccc8;
  --md-brown-200: #bcaaa4;
  --md-brown-300: #a1887f;
  --md-brown-400: #8d6e63;
  --md-brown-500: #795548;
  --md-brown-600: #6d4c41;
  --md-brown-700: #5d4037;
  --md-brown-800: #4e342e;
  --md-brown-900: #3e2723;

  --md-grey-50: #fafafa;
  --md-grey-100: #f5f5f5;
  --md-grey-200: #eeeeee;
  --md-grey-300: #e0e0e0;
  --md-grey-400: #bdbdbd;
  --md-grey-500: #9e9e9e;
  --md-grey-600: #757575;
  --md-grey-700: #616161;
  --md-grey-800: #424242;
  --md-grey-900: #212121;

  --md-blue-grey-50: #eceff1;
  --md-blue-grey-100: #cfd8dc;
  --md-blue-grey-200: #b0bec5;
  --md-blue-grey-300: #90a4ae;
  --md-blue-grey-400: #78909c;
  --md-blue-grey-500: #607d8b;
  --md-blue-grey-600: #546e7a;
  --md-blue-grey-700: #455a64;
  --md-blue-grey-800: #37474f;
  --md-blue-grey-900: #263238;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Spinner {
  position: absolute;
  display: flex;
  justify-content: center;
  align-items: center;
  z-index: 10;
  left: 0;
  top: 0;
  width: 100%;
  height: 100%;
  background: var(--jp-layout-color0);
  outline: none;
}

.jp-SpinnerContent {
  font-size: 10px;
  margin: 50px auto;
  text-indent: -9999em;
  width: 3em;
  height: 3em;
  border-radius: 50%;
  background: var(--jp-brand-color3);
  background: linear-gradient(
    to right,
    #f37626 10%,
    rgba(255, 255, 255, 0) 42%
  );
  position: relative;
  animation: load3 1s infinite linear, fadeIn 1s;
}

.jp-SpinnerContent:before {
  width: 50%;
  height: 50%;
  background: #f37626;
  border-radius: 100% 0 0 0;
  position: absolute;
  top: 0;
  left: 0;
  content: '';
}

.jp-SpinnerContent:after {
  background: var(--jp-layout-color0);
  width: 75%;
  height: 75%;
  border-radius: 50%;
  content: '';
  margin: auto;
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  right: 0;
}

@keyframes fadeIn {
  0% {
    opacity: 0;
  }
  100% {
    opacity: 1;
  }
}

@keyframes load3 {
  0% {
    transform: rotate(0deg);
  }
  100% {
    transform: rotate(360deg);
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

button.jp-mod-styled {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  border: none;
  box-sizing: border-box;
  text-align: center;
  line-height: 32px;
  height: 32px;
  padding: 0px 12px;
  letter-spacing: 0.8px;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

input.jp-mod-styled {
  background: var(--jp-input-background);
  height: 28px;
  box-sizing: border-box;
  border: var(--jp-border-width) solid var(--jp-border-color1);
  padding-left: 7px;
  padding-right: 7px;
  font-size: var(--jp-ui-font-size2);
  color: var(--jp-ui-font-color0);
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

input[type='checkbox'].jp-mod-styled {
  appearance: checkbox;
  -webkit-appearance: checkbox;
  -moz-appearance: checkbox;
  height: auto;
}

input.jp-mod-styled:focus {
  border: var(--jp-border-width) solid var(--md-blue-500);
  box-shadow: inset 0 0 4px var(--md-blue-300);
}

.jp-FileDialog-Checkbox {
  margin-top: 35px;
  display: flex;
  flex-direction: row;
  align-items: end;
  width: 100%;
}

.jp-FileDialog-Checkbox > label {
  flex: 1 1 auto;
}

.jp-select-wrapper {
  display: flex;
  position: relative;
  flex-direction: column;
  padding: 1px;
  background-color: var(--jp-layout-color1);
  height: 28px;
  box-sizing: border-box;
  margin-bottom: 12px;
}

.jp-select-wrapper.jp-mod-focused select.jp-mod-styled {
  border: var(--jp-border-width) solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
  background-color: var(--jp-input-active-background);
}

select.jp-mod-styled:hover {
  background-color: var(--jp-layout-color1);
  cursor: pointer;
  color: var(--jp-ui-font-color0);
  background-color: var(--jp-input-hover-background);
  box-shadow: inset 0 0px 1px rgba(0, 0, 0, 0.5);
}

select.jp-mod-styled {
  flex: 1 1 auto;
  height: 32px;
  width: 100%;
  font-size: var(--jp-ui-font-size2);
  background: var(--jp-input-background);
  color: var(--jp-ui-font-color0);
  padding: 0 25px 0 8px;
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  border-radius: 0px;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

:root {
  --jp-private-toolbar-height: calc(
    28px + var(--jp-border-width)
  ); /* leave 28px for content */
}

.jp-Toolbar {
  color: var(--jp-ui-font-color1);
  flex: 0 0 auto;
  display: flex;
  flex-direction: row;
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  box-shadow: var(--jp-toolbar-box-shadow);
  background: var(--jp-toolbar-background);
  min-height: var(--jp-toolbar-micro-height);
  padding: 2px;
  z-index: 1;
  overflow-x: auto;
}

/* Toolbar items */

.jp-Toolbar > .jp-Toolbar-item.jp-Toolbar-spacer {
  flex-grow: 1;
  flex-shrink: 1;
}

.jp-Toolbar-item.jp-Toolbar-kernelStatus {
  display: inline-block;
  width: 32px;
  background-repeat: no-repeat;
  background-position: center;
  background-size: 16px;
}

.jp-Toolbar > .jp-Toolbar-item {
  flex: 0 0 auto;
  display: flex;
  padding-left: 1px;
  padding-right: 1px;
  font-size: var(--jp-ui-font-size1);
  line-height: var(--jp-private-toolbar-height);
  height: 100%;
}

/* Toolbar buttons */

/* This is the div we use to wrap the react component into a Widget */
div.jp-ToolbarButton {
  color: transparent;
  border: none;
  box-sizing: border-box;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
  padding: 0px;
  margin: 0px;
}

button.jp-ToolbarButtonComponent {
  background: var(--jp-layout-color1);
  border: none;
  box-sizing: border-box;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
  padding: 0px 6px;
  margin: 0px;
  height: 24px;
  border-radius: var(--jp-border-radius);
  display: flex;
  align-items: center;
  text-align: center;
  font-size: 14px;
  min-width: unset;
  min-height: unset;
}

button.jp-ToolbarButtonComponent:disabled {
  opacity: 0.4;
}

button.jp-ToolbarButtonComponent span {
  padding: 0px;
  flex: 0 0 auto;
}

button.jp-ToolbarButtonComponent .jp-ToolbarButtonComponent-label {
  font-size: var(--jp-ui-font-size1);
  line-height: 100%;
  padding-left: 2px;
  color: var(--jp-ui-font-color1);
}

#jp-main-dock-panel[data-mode='single-document']
  .jp-MainAreaWidget
  > .jp-Toolbar.jp-Toolbar-micro {
  padding: 0;
  min-height: 0;
}

#jp-main-dock-panel[data-mode='single-document']
  .jp-MainAreaWidget
  > .jp-Toolbar {
  border: none;
  box-shadow: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/


/* <DEPRECATED> */ body.p-mod-override-cursor *, /* </DEPRECATED> */
body.lm-mod-override-cursor * {
  cursor: inherit !important;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-JSONEditor {
  display: flex;
  flex-direction: column;
  width: 100%;
}

.jp-JSONEditor-host {
  flex: 1 1 auto;
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  border-radius: 0px;
  background: var(--jp-layout-color0);
  min-height: 50px;
  padding: 1px;
}

.jp-JSONEditor.jp-mod-error .jp-JSONEditor-host {
  border-color: red;
  outline-color: red;
}

.jp-JSONEditor-header {
  display: flex;
  flex: 1 0 auto;
  padding: 0 0 0 12px;
}

.jp-JSONEditor-header label {
  flex: 0 0 auto;
}

.jp-JSONEditor-commitButton {
  height: 16px;
  width: 16px;
  background-size: 18px;
  background-repeat: no-repeat;
  background-position: center;
}

.jp-JSONEditor-host.jp-mod-focused {
  background-color: var(--jp-input-active-background);
  border: 1px solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
}

.jp-Editor.jp-mod-dropTarget {
  border: var(--jp-border-width) solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
}

/* BASICS */

.CodeMirror {
  /* Set height, width, borders, and global font properties here */
  font-family: monospace;
  height: 300px;
  color: black;
  direction: ltr;
}

/* PADDING */

.CodeMirror-lines {
  padding: 4px 0; /* Vertical padding around content */
}
.CodeMirror pre.CodeMirror-line,
.CodeMirror pre.CodeMirror-line-like {
  padding: 0 4px; /* Horizontal padding of content */
}

.CodeMirror-scrollbar-filler, .CodeMirror-gutter-filler {
  background-color: white; /* The little square between H and V scrollbars */
}

/* GUTTER */

.CodeMirror-gutters {
  border-right: 1px solid #ddd;
  background-color: #f7f7f7;
  white-space: nowrap;
}
.CodeMirror-linenumbers {}
.CodeMirror-linenumber {
  padding: 0 3px 0 5px;
  min-width: 20px;
  text-align: right;
  color: #999;
  white-space: nowrap;
}

.CodeMirror-guttermarker { color: black; }
.CodeMirror-guttermarker-subtle { color: #999; }

/* CURSOR */

.CodeMirror-cursor {
  border-left: 1px solid black;
  border-right: none;
  width: 0;
}
/* Shown when moving in bi-directional text */
.CodeMirror div.CodeMirror-secondarycursor {
  border-left: 1px solid silver;
}
.cm-fat-cursor .CodeMirror-cursor {
  width: auto;
  border: 0 !important;
  background: #7e7;
}
.cm-fat-cursor div.CodeMirror-cursors {
  z-index: 1;
}
.cm-fat-cursor-mark {
  background-color: rgba(20, 255, 20, 0.5);
  -webkit-animation: blink 1.06s steps(1) infinite;
  -moz-animation: blink 1.06s steps(1) infinite;
  animation: blink 1.06s steps(1) infinite;
}
.cm-animate-fat-cursor {
  width: auto;
  border: 0;
  -webkit-animation: blink 1.06s steps(1) infinite;
  -moz-animation: blink 1.06s steps(1) infinite;
  animation: blink 1.06s steps(1) infinite;
  background-color: #7e7;
}
@-moz-keyframes blink {
  0% {}
  50% { background-color: transparent; }
  100% {}
}
@-webkit-keyframes blink {
  0% {}
  50% { background-color: transparent; }
  100% {}
}
@keyframes blink {
  0% {}
  50% { background-color: transparent; }
  100% {}
}

/* Can style cursor different in overwrite (non-insert) mode */
.CodeMirror-overwrite .CodeMirror-cursor {}

.cm-tab { display: inline-block; text-decoration: inherit; }

.CodeMirror-rulers {
  position: absolute;
  left: 0; right: 0; top: -50px; bottom: 0;
  overflow: hidden;
}
.CodeMirror-ruler {
  border-left: 1px solid #ccc;
  top: 0; bottom: 0;
  position: absolute;
}

/* DEFAULT THEME */

.cm-s-default .cm-header {color: blue;}
.cm-s-default .cm-quote {color: #090;}
.cm-negative {color: #d44;}
.cm-positive {color: #292;}
.cm-header, .cm-strong {font-weight: bold;}
.cm-em {font-style: italic;}
.cm-link {text-decoration: underline;}
.cm-strikethrough {text-decoration: line-through;}

.cm-s-default .cm-keyword {color: #708;}
.cm-s-default .cm-atom {color: #219;}
.cm-s-default .cm-number {color: #164;}
.cm-s-default .cm-def {color: #00f;}
.cm-s-default .cm-variable,
.cm-s-default .cm-punctuation,
.cm-s-default .cm-property,
.cm-s-default .cm-operator {}
.cm-s-default .cm-variable-2 {color: #05a;}
.cm-s-default .cm-variable-3, .cm-s-default .cm-type {color: #085;}
.cm-s-default .cm-comment {color: #a50;}
.cm-s-default .cm-string {color: #a11;}
.cm-s-default .cm-string-2 {color: #f50;}
.cm-s-default .cm-meta {color: #555;}
.cm-s-default .cm-qualifier {color: #555;}
.cm-s-default .cm-builtin {color: #30a;}
.cm-s-default .cm-bracket {color: #997;}
.cm-s-default .cm-tag {color: #170;}
.cm-s-default .cm-attribute {color: #00c;}
.cm-s-default .cm-hr {color: #999;}
.cm-s-default .cm-link {color: #00c;}

.cm-s-default .cm-error {color: #f00;}
.cm-invalidchar {color: #f00;}

.CodeMirror-composing { border-bottom: 2px solid; }

/* Default styles for common addons */

div.CodeMirror span.CodeMirror-matchingbracket {color: #0b0;}
div.CodeMirror span.CodeMirror-nonmatchingbracket {color: #a22;}
.CodeMirror-matchingtag { background: rgba(255, 150, 0, .3); }
.CodeMirror-activeline-background {background: #e8f2ff;}

/* STOP */

/* The rest of this file contains styles related to the mechanics of
   the editor. You probably shouldn't touch them. */

.CodeMirror {
  position: relative;
  overflow: hidden;
  background: white;
}

.CodeMirror-scroll {
  overflow: scroll !important; /* Things will break if this is overridden */
  /* 50px is the magic margin used to hide the element's real scrollbars */
  /* See overflow: hidden in .CodeMirror */
  margin-bottom: -50px; margin-right: -50px;
  padding-bottom: 50px;
  height: 100%;
  outline: none; /* Prevent dragging from highlighting the element */
  position: relative;
}
.CodeMirror-sizer {
  position: relative;
  border-right: 50px solid transparent;
}

/* The fake, visible scrollbars. Used to force redraw during scrolling
   before actual scrolling happens, thus preventing shaking and
   flickering artifacts. */
.CodeMirror-vscrollbar, .CodeMirror-hscrollbar, .CodeMirror-scrollbar-filler, .CodeMirror-gutter-filler {
  position: absolute;
  z-index: 6;
  display: none;
  outline: none;
}
.CodeMirror-vscrollbar {
  right: 0; top: 0;
  overflow-x: hidden;
  overflow-y: scroll;
}
.CodeMirror-hscrollbar {
  bottom: 0; left: 0;
  overflow-y: hidden;
  overflow-x: scroll;
}
.CodeMirror-scrollbar-filler {
  right: 0; bottom: 0;
}
.CodeMirror-gutter-filler {
  left: 0; bottom: 0;
}

.CodeMirror-gutters {
  position: absolute; left: 0; top: 0;
  min-height: 100%;
  z-index: 3;
}
.CodeMirror-gutter {
  white-space: normal;
  height: 100%;
  display: inline-block;
  vertical-align: top;
  margin-bottom: -50px;
}
.CodeMirror-gutter-wrapper {
  position: absolute;
  z-index: 4;
  background: none !important;
  border: none !important;
}
.CodeMirror-gutter-background {
  position: absolute;
  top: 0; bottom: 0;
  z-index: 4;
}
.CodeMirror-gutter-elt {
  position: absolute;
  cursor: default;
  z-index: 4;
}
.CodeMirror-gutter-wrapper ::selection { background-color: transparent }
.CodeMirror-gutter-wrapper ::-moz-selection { background-color: transparent }

.CodeMirror-lines {
  cursor: text;
  min-height: 1px; /* prevents collapsing before first draw */
}
.CodeMirror pre.CodeMirror-line,
.CodeMirror pre.CodeMirror-line-like {
  /* Reset some styles that the rest of the page might have set */
  -moz-border-radius: 0; -webkit-border-radius: 0; border-radius: 0;
  border-width: 0;
  background: transparent;
  font-family: inherit;
  font-size: inherit;
  margin: 0;
  white-space: pre;
  word-wrap: normal;
  line-height: inherit;
  color: inherit;
  z-index: 2;
  position: relative;
  overflow: visible;
  -webkit-tap-highlight-color: transparent;
  -webkit-font-variant-ligatures: contextual;
  font-variant-ligatures: contextual;
}
.CodeMirror-wrap pre.CodeMirror-line,
.CodeMirror-wrap pre.CodeMirror-line-like {
  word-wrap: break-word;
  white-space: pre-wrap;
  word-break: normal;
}

.CodeMirror-linebackground {
  position: absolute;
  left: 0; right: 0; top: 0; bottom: 0;
  z-index: 0;
}

.CodeMirror-linewidget {
  position: relative;
  z-index: 2;
  padding: 0.1px; /* Force widget margins to stay inside of the container */
}

.CodeMirror-widget {}

.CodeMirror-rtl pre { direction: rtl; }

.CodeMirror-code {
  outline: none;
}

/* Force content-box sizing for the elements where we expect it */
.CodeMirror-scroll,
.CodeMirror-sizer,
.CodeMirror-gutter,
.CodeMirror-gutters,
.CodeMirror-linenumber {
  -moz-box-sizing: content-box;
  box-sizing: content-box;
}

.CodeMirror-measure {
  position: absolute;
  width: 100%;
  height: 0;
  overflow: hidden;
  visibility: hidden;
}

.CodeMirror-cursor {
  position: absolute;
  pointer-events: none;
}
.CodeMirror-measure pre { position: static; }

div.CodeMirror-cursors {
  visibility: hidden;
  position: relative;
  z-index: 3;
}
div.CodeMirror-dragcursors {
  visibility: visible;
}

.CodeMirror-focused div.CodeMirror-cursors {
  visibility: visible;
}

.CodeMirror-selected { background: #d9d9d9; }
.CodeMirror-focused .CodeMirror-selected { background: #d7d4f0; }
.CodeMirror-crosshair { cursor: crosshair; }
.CodeMirror-line::selection, .CodeMirror-line > span::selection, .CodeMirror-line > span > span::selection { background: #d7d4f0; }
.CodeMirror-line::-moz-selection, .CodeMirror-line > span::-moz-selection, .CodeMirror-line > span > span::-moz-selection { background: #d7d4f0; }

.cm-searching {
  background-color: #ffa;
  background-color: rgba(255, 255, 0, .4);
}

/* Used to force a border model for a node */
.cm-force-border { padding-right: .1px; }

@media print {
  /* Hide the cursor when printing */
  .CodeMirror div.CodeMirror-cursors {
    visibility: hidden;
  }
}

/* See issue #2901 */
.cm-tab-wrap-hack:after { content: ''; }

/* Help users use markselection to safely style text background */
span.CodeMirror-selectedtext { background: none; }

.CodeMirror-dialog {
  position: absolute;
  left: 0; right: 0;
  background: inherit;
  z-index: 15;
  padding: .1em .8em;
  overflow: hidden;
  color: inherit;
}

.CodeMirror-dialog-top {
  border-bottom: 1px solid #eee;
  top: 0;
}

.CodeMirror-dialog-bottom {
  border-top: 1px solid #eee;
  bottom: 0;
}

.CodeMirror-dialog input {
  border: none;
  outline: none;
  background: transparent;
  width: 20em;
  color: inherit;
  font-family: monospace;
}

.CodeMirror-dialog button {
  font-size: 70%;
}

.CodeMirror-foldmarker {
  color: blue;
  text-shadow: #b9f 1px 1px 2px, #b9f -1px -1px 2px, #b9f 1px -1px 2px, #b9f -1px 1px 2px;
  font-family: arial;
  line-height: .3;
  cursor: pointer;
}
.CodeMirror-foldgutter {
  width: .7em;
}
.CodeMirror-foldgutter-open,
.CodeMirror-foldgutter-folded {
  cursor: pointer;
}
.CodeMirror-foldgutter-open:after {
  content: "\25BE";
}
.CodeMirror-foldgutter-folded:after {
  content: "\25B8";
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.CodeMirror {
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  font-family: var(--jp-code-font-family);
  border: 0;
  border-radius: 0;
  height: auto;
  /* Changed to auto to autogrow */
}

.CodeMirror pre {
  padding: 0 var(--jp-code-padding);
}

.jp-CodeMirrorEditor[data-type='inline'] .CodeMirror-dialog {
  background-color: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
}

/* This causes https://github.com/jupyter/jupyterlab/issues/522 */
/* May not cause it not because we changed it! */
.CodeMirror-lines {
  padding: var(--jp-code-padding) 0;
}

.CodeMirror-linenumber {
  padding: 0 8px;
}

.jp-CodeMirrorEditor {
  cursor: text;
}

.jp-CodeMirrorEditor[data-type='inline'] .CodeMirror-cursor {
  border-left: var(--jp-code-cursor-width0) solid var(--jp-editor-cursor-color);
}

/* When zoomed out 67% and 33% on a screen of 1440 width x 900 height */
@media screen and (min-width: 2138px) and (max-width: 4319px) {
  .jp-CodeMirrorEditor[data-type='inline'] .CodeMirror-cursor {
    border-left: var(--jp-code-cursor-width1) solid
      var(--jp-editor-cursor-color);
  }
}

/* When zoomed out less than 33% */
@media screen and (min-width: 4320px) {
  .jp-CodeMirrorEditor[data-type='inline'] .CodeMirror-cursor {
    border-left: var(--jp-code-cursor-width2) solid
      var(--jp-editor-cursor-color);
  }
}

.CodeMirror.jp-mod-readOnly .CodeMirror-cursor {
  display: none;
}

.CodeMirror-gutters {
  border-right: 1px solid var(--jp-border-color2);
  background-color: var(--jp-layout-color0);
}

.jp-CollaboratorCursor {
  border-left: 5px solid transparent;
  border-right: 5px solid transparent;
  border-top: none;
  border-bottom: 3px solid;
  background-clip: content-box;
  margin-left: -5px;
  margin-right: -5px;
}

.CodeMirror-selectedtext.cm-searching {
  background-color: var(--jp-search-selected-match-background-color) !important;
  color: var(--jp-search-selected-match-color) !important;
}

.cm-searching {
  background-color: var(
    --jp-search-unselected-match-background-color
  ) !important;
  color: var(--jp-search-unselected-match-color) !important;
}

.CodeMirror-focused .CodeMirror-selected {
  background-color: var(--jp-editor-selected-focused-background);
}

.CodeMirror-selected {
  background-color: var(--jp-editor-selected-background);
}

.jp-CollaboratorCursor-hover {
  position: absolute;
  z-index: 1;
  transform: translateX(-50%);
  color: white;
  border-radius: 3px;
  padding-left: 4px;
  padding-right: 4px;
  padding-top: 1px;
  padding-bottom: 1px;
  text-align: center;
  font-size: var(--jp-ui-font-size1);
  white-space: nowrap;
}

.jp-CodeMirror-ruler {
  border-left: 1px dashed var(--jp-border-color2);
}

/**
 * Here is our jupyter theme for CodeMirror syntax highlighting
 * This is used in our marked.js syntax highlighting and CodeMirror itself
 * The string "jupyter" is set in ../codemirror/widget.DEFAULT_CODEMIRROR_THEME
 * This came from the classic notebook, which came form highlight.js/GitHub
 */

/**
 * CodeMirror themes are handling the background/color in this way. This works
 * fine for CodeMirror editors outside the notebook, but the notebook styles
 * these things differently.
 */
.CodeMirror.cm-s-jupyter {
  background: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
}

/* In the notebook, we want this styling to be handled by its container */
.jp-CodeConsole .CodeMirror.cm-s-jupyter,
.jp-Notebook .CodeMirror.cm-s-jupyter {
  background: transparent;
}

.cm-s-jupyter .CodeMirror-cursor {
  border-left: var(--jp-code-cursor-width0) solid var(--jp-editor-cursor-color);
}
.cm-s-jupyter span.cm-keyword {
  color: var(--jp-mirror-editor-keyword-color);
  font-weight: bold;
}
.cm-s-jupyter span.cm-atom {
  color: var(--jp-mirror-editor-atom-color);
}
.cm-s-jupyter span.cm-number {
  color: var(--jp-mirror-editor-number-color);
}
.cm-s-jupyter span.cm-def {
  color: var(--jp-mirror-editor-def-color);
}
.cm-s-jupyter span.cm-variable {
  color: var(--jp-mirror-editor-variable-color);
}
.cm-s-jupyter span.cm-variable-2 {
  color: var(--jp-mirror-editor-variable-2-color);
}
.cm-s-jupyter span.cm-variable-3 {
  color: var(--jp-mirror-editor-variable-3-color);
}
.cm-s-jupyter span.cm-punctuation {
  color: var(--jp-mirror-editor-punctuation-color);
}
.cm-s-jupyter span.cm-property {
  color: var(--jp-mirror-editor-property-color);
}
.cm-s-jupyter span.cm-operator {
  color: var(--jp-mirror-editor-operator-color);
  font-weight: bold;
}
.cm-s-jupyter span.cm-comment {
  color: var(--jp-mirror-editor-comment-color);
  font-style: italic;
}
.cm-s-jupyter span.cm-string {
  color: var(--jp-mirror-editor-string-color);
}
.cm-s-jupyter span.cm-string-2 {
  color: var(--jp-mirror-editor-string-2-color);
}
.cm-s-jupyter span.cm-meta {
  color: var(--jp-mirror-editor-meta-color);
}
.cm-s-jupyter span.cm-qualifier {
  color: var(--jp-mirror-editor-qualifier-color);
}
.cm-s-jupyter span.cm-builtin {
  color: var(--jp-mirror-editor-builtin-color);
}
.cm-s-jupyter span.cm-bracket {
  color: var(--jp-mirror-editor-bracket-color);
}
.cm-s-jupyter span.cm-tag {
  color: var(--jp-mirror-editor-tag-color);
}
.cm-s-jupyter span.cm-attribute {
  color: var(--jp-mirror-editor-attribute-color);
}
.cm-s-jupyter span.cm-header {
  color: var(--jp-mirror-editor-header-color);
}
.cm-s-jupyter span.cm-quote {
  color: var(--jp-mirror-editor-quote-color);
}
.cm-s-jupyter span.cm-link {
  color: var(--jp-mirror-editor-link-color);
}
.cm-s-jupyter span.cm-error {
  color: var(--jp-mirror-editor-error-color);
}
.cm-s-jupyter span.cm-hr {
  color: #999;
}

.cm-s-jupyter span.cm-tab {
  background: url(data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAADAAAAAMCAYAAAAkuj5RAAAAAXNSR0IArs4c6QAAAGFJREFUSMft1LsRQFAQheHPowAKoACx3IgEKtaEHujDjORSgWTH/ZOdnZOcM/sgk/kFFWY0qV8foQwS4MKBCS3qR6ixBJvElOobYAtivseIE120FaowJPN75GMu8j/LfMwNjh4HUpwg4LUAAAAASUVORK5CYII=);
  background-position: right;
  background-repeat: no-repeat;
}

.cm-s-jupyter .CodeMirror-activeline-background,
.cm-s-jupyter .CodeMirror-gutter {
  background-color: var(--jp-layout-color2);
}

/* Styles for shared cursors (remote cursor locations and selected ranges) */
.jp-CodeMirrorEditor .remote-caret {
  position: relative;
  border-left: 2px solid black;
  margin-left: -1px;
  margin-right: -1px;
  box-sizing: border-box;
}

.jp-CodeMirrorEditor .remote-caret > div {
  white-space: nowrap;
  position: absolute;
  top: -1.15em;
  padding-bottom: 0.05em;
  left: -2px;
  font-size: 0.95em;
  background-color: rgb(250, 129, 0);
  font-family: var(--jp-ui-font-family);
  font-weight: bold;
  line-height: normal;
  user-select: none;
  color: white;
  padding-left: 2px;
  padding-right: 2px;
  z-index: 3;
  transition: opacity 0.3s ease-in-out;
}

.jp-CodeMirrorEditor .remote-caret.hide-name > div {
  transition-delay: 0.7s;
  opacity: 0;
}

.jp-CodeMirrorEditor .remote-caret:hover > div {
  opacity: 1;
  transition-delay: 0s;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| RenderedText
|----------------------------------------------------------------------------*/

:root {
  /* This is the padding value to fill the gaps between lines containing spans with background color. */
  --jp-private-code-span-padding: calc(
    (var(--jp-code-line-height) - 1) * var(--jp-code-font-size) / 2
  );
}

.jp-RenderedText {
  text-align: left;
  padding-left: var(--jp-code-padding);
  line-height: var(--jp-code-line-height);
  font-family: var(--jp-code-font-family);
}

.jp-RenderedText pre,
.jp-RenderedJavaScript pre,
.jp-RenderedHTMLCommon pre {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-code-font-size);
  border: none;
  margin: 0px;
  padding: 0px;
}

.jp-RenderedText pre a:link {
  text-decoration: none;
  color: var(--jp-content-link-color);
}
.jp-RenderedText pre a:hover {
  text-decoration: underline;
  color: var(--jp-content-link-color);
}
.jp-RenderedText pre a:visited {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

/* console foregrounds and backgrounds */
.jp-RenderedText pre .ansi-black-fg {
  color: #3e424d;
}
.jp-RenderedText pre .ansi-red-fg {
  color: #e75c58;
}
.jp-RenderedText pre .ansi-green-fg {
  color: #00a250;
}
.jp-RenderedText pre .ansi-yellow-fg {
  color: #ddb62b;
}
.jp-RenderedText pre .ansi-blue-fg {
  color: #208ffb;
}
.jp-RenderedText pre .ansi-magenta-fg {
  color: #d160c4;
}
.jp-RenderedText pre .ansi-cyan-fg {
  color: #60c6c8;
}
.jp-RenderedText pre .ansi-white-fg {
  color: #c5c1b4;
}

.jp-RenderedText pre .ansi-black-bg {
  background-color: #3e424d;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-red-bg {
  background-color: #e75c58;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-green-bg {
  background-color: #00a250;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-yellow-bg {
  background-color: #ddb62b;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-blue-bg {
  background-color: #208ffb;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-magenta-bg {
  background-color: #d160c4;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-cyan-bg {
  background-color: #60c6c8;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-white-bg {
  background-color: #c5c1b4;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-black-intense-fg {
  color: #282c36;
}
.jp-RenderedText pre .ansi-red-intense-fg {
  color: #b22b31;
}
.jp-RenderedText pre .ansi-green-intense-fg {
  color: #007427;
}
.jp-RenderedText pre .ansi-yellow-intense-fg {
  color: #b27d12;
}
.jp-RenderedText pre .ansi-blue-intense-fg {
  color: #0065ca;
}
.jp-RenderedText pre .ansi-magenta-intense-fg {
  color: #a03196;
}
.jp-RenderedText pre .ansi-cyan-intense-fg {
  color: #258f8f;
}
.jp-RenderedText pre .ansi-white-intense-fg {
  color: #a1a6b2;
}

.jp-RenderedText pre .ansi-black-intense-bg {
  background-color: #282c36;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-red-intense-bg {
  background-color: #b22b31;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-green-intense-bg {
  background-color: #007427;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-yellow-intense-bg {
  background-color: #b27d12;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-blue-intense-bg {
  background-color: #0065ca;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-magenta-intense-bg {
  background-color: #a03196;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-cyan-intense-bg {
  background-color: #258f8f;
  padding: var(--jp-private-code-span-padding) 0;
}
.jp-RenderedText pre .ansi-white-intense-bg {
  background-color: #a1a6b2;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-default-inverse-fg {
  color: var(--jp-ui-inverse-font-color0);
}
.jp-RenderedText pre .ansi-default-inverse-bg {
  background-color: var(--jp-inverse-layout-color0);
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-bold {
  font-weight: bold;
}
.jp-RenderedText pre .ansi-underline {
  text-decoration: underline;
}

.jp-RenderedText[data-mime-type='application/vnd.jupyter.stderr'] {
  background: var(--jp-rendermime-error-background);
  padding-top: var(--jp-code-padding);
}

/*-----------------------------------------------------------------------------
| RenderedLatex
|----------------------------------------------------------------------------*/

.jp-RenderedLatex {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-content-font-size1);
  line-height: var(--jp-content-line-height);
}

/* Left-justify outputs.*/
.jp-OutputArea-output.jp-RenderedLatex {
  padding: var(--jp-code-padding);
  text-align: left;
}

/*-----------------------------------------------------------------------------
| RenderedHTML
|----------------------------------------------------------------------------*/

.jp-RenderedHTMLCommon {
  color: var(--jp-content-font-color1);
  font-family: var(--jp-content-font-family);
  font-size: var(--jp-content-font-size1);
  line-height: var(--jp-content-line-height);
  /* Give a bit more R padding on Markdown text to keep line lengths reasonable */
  padding-right: 20px;
}

.jp-RenderedHTMLCommon em {
  font-style: italic;
}

.jp-RenderedHTMLCommon strong {
  font-weight: bold;
}

.jp-RenderedHTMLCommon u {
  text-decoration: underline;
}

.jp-RenderedHTMLCommon a:link {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

.jp-RenderedHTMLCommon a:hover {
  text-decoration: underline;
  color: var(--jp-content-link-color);
}

.jp-RenderedHTMLCommon a:visited {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

/* Headings */

.jp-RenderedHTMLCommon h1,
.jp-RenderedHTMLCommon h2,
.jp-RenderedHTMLCommon h3,
.jp-RenderedHTMLCommon h4,
.jp-RenderedHTMLCommon h5,
.jp-RenderedHTMLCommon h6 {
  line-height: var(--jp-content-heading-line-height);
  font-weight: var(--jp-content-heading-font-weight);
  font-style: normal;
  margin: var(--jp-content-heading-margin-top) 0
    var(--jp-content-heading-margin-bottom) 0;
}

.jp-RenderedHTMLCommon h1:first-child,
.jp-RenderedHTMLCommon h2:first-child,
.jp-RenderedHTMLCommon h3:first-child,
.jp-RenderedHTMLCommon h4:first-child,
.jp-RenderedHTMLCommon h5:first-child,
.jp-RenderedHTMLCommon h6:first-child {
  margin-top: calc(0.5 * var(--jp-content-heading-margin-top));
}

.jp-RenderedHTMLCommon h1:last-child,
.jp-RenderedHTMLCommon h2:last-child,
.jp-RenderedHTMLCommon h3:last-child,
.jp-RenderedHTMLCommon h4:last-child,
.jp-RenderedHTMLCommon h5:last-child,
.jp-RenderedHTMLCommon h6:last-child {
  margin-bottom: calc(0.5 * var(--jp-content-heading-margin-bottom));
}

.jp-RenderedHTMLCommon h1 {
  font-size: var(--jp-content-font-size5);
}

.jp-RenderedHTMLCommon h2 {
  font-size: var(--jp-content-font-size4);
}

.jp-RenderedHTMLCommon h3 {
  font-size: var(--jp-content-font-size3);
}

.jp-RenderedHTMLCommon h4 {
  font-size: var(--jp-content-font-size2);
}

.jp-RenderedHTMLCommon h5 {
  font-size: var(--jp-content-font-size1);
}

.jp-RenderedHTMLCommon h6 {
  font-size: var(--jp-content-font-size0);
}

/* Lists */

.jp-RenderedHTMLCommon ul:not(.list-inline),
.jp-RenderedHTMLCommon ol:not(.list-inline) {
  padding-left: 2em;
}

.jp-RenderedHTMLCommon ul {
  list-style: disc;
}

.jp-RenderedHTMLCommon ul ul {
  list-style: square;
}

.jp-RenderedHTMLCommon ul ul ul {
  list-style: circle;
}

.jp-RenderedHTMLCommon ol {
  list-style: decimal;
}

.jp-RenderedHTMLCommon ol ol {
  list-style: upper-alpha;
}

.jp-RenderedHTMLCommon ol ol ol {
  list-style: lower-alpha;
}

.jp-RenderedHTMLCommon ol ol ol ol {
  list-style: lower-roman;
}

.jp-RenderedHTMLCommon ol ol ol ol ol {
  list-style: decimal;
}

.jp-RenderedHTMLCommon ol,
.jp-RenderedHTMLCommon ul {
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon ul ul,
.jp-RenderedHTMLCommon ul ol,
.jp-RenderedHTMLCommon ol ul,
.jp-RenderedHTMLCommon ol ol {
  margin-bottom: 0em;
}

.jp-RenderedHTMLCommon hr {
  color: var(--jp-border-color2);
  background-color: var(--jp-border-color1);
  margin-top: 1em;
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon > pre {
  margin: 1.5em 2em;
}

.jp-RenderedHTMLCommon pre,
.jp-RenderedHTMLCommon code {
  border: 0;
  background-color: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
  font-family: var(--jp-code-font-family);
  font-size: inherit;
  line-height: var(--jp-code-line-height);
  padding: 0;
  white-space: pre-wrap;
}

.jp-RenderedHTMLCommon :not(pre) > code {
  background-color: var(--jp-layout-color2);
  padding: 1px 5px;
}

/* Tables */

.jp-RenderedHTMLCommon table {
  border-collapse: collapse;
  border-spacing: 0;
  border: none;
  color: var(--jp-ui-font-color1);
  font-size: 12px;
  table-layout: fixed;
  margin-left: auto;
  margin-right: auto;
}

.jp-RenderedHTMLCommon thead {
  border-bottom: var(--jp-border-width) solid var(--jp-border-color1);
  vertical-align: bottom;
}

.jp-RenderedHTMLCommon td,
.jp-RenderedHTMLCommon th,
.jp-RenderedHTMLCommon tr {
  vertical-align: middle;
  padding: 0.5em 0.5em;
  line-height: normal;
  white-space: normal;
  max-width: none;
  border: none;
}

.jp-RenderedMarkdown.jp-RenderedHTMLCommon td,
.jp-RenderedMarkdown.jp-RenderedHTMLCommon th {
  max-width: none;
}

:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon td,
:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon th,
:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon tr {
  text-align: right;
}

.jp-RenderedHTMLCommon th {
  font-weight: bold;
}

.jp-RenderedHTMLCommon tbody tr:nth-child(odd) {
  background: var(--jp-layout-color0);
}

.jp-RenderedHTMLCommon tbody tr:nth-child(even) {
  background: var(--jp-rendermime-table-row-background);
}

.jp-RenderedHTMLCommon tbody tr:hover {
  background: var(--jp-rendermime-table-row-hover-background);
}

.jp-RenderedHTMLCommon table {
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon p {
  text-align: left;
  margin: 0px;
}

.jp-RenderedHTMLCommon p {
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon img {
  -moz-force-broken-image-icon: 1;
}

/* Restrict to direct children as other images could be nested in other content. */
.jp-RenderedHTMLCommon > img {
  display: block;
  margin-left: 0;
  margin-right: 0;
  margin-bottom: 1em;
}

/* Change color behind transparent images if they need it... */
[data-jp-theme-light='false'] .jp-RenderedImage img.jp-needs-light-background {
  background-color: var(--jp-inverse-layout-color1);
}
[data-jp-theme-light='true'] .jp-RenderedImage img.jp-needs-dark-background {
  background-color: var(--jp-inverse-layout-color1);
}
/* ...or leave it untouched if they don't */
[data-jp-theme-light='false'] .jp-RenderedImage img.jp-needs-dark-background {
}
[data-jp-theme-light='true'] .jp-RenderedImage img.jp-needs-light-background {
}

.jp-RenderedHTMLCommon img,
.jp-RenderedImage img,
.jp-RenderedHTMLCommon svg,
.jp-RenderedSVG svg {
  max-width: 100%;
  height: auto;
}

.jp-RenderedHTMLCommon img.jp-mod-unconfined,
.jp-RenderedImage img.jp-mod-unconfined,
.jp-RenderedHTMLCommon svg.jp-mod-unconfined,
.jp-RenderedSVG svg.jp-mod-unconfined {
  max-width: none;
}

.jp-RenderedHTMLCommon .alert {
  padding: var(--jp-notebook-padding);
  border: var(--jp-border-width) solid transparent;
  border-radius: var(--jp-border-radius);
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon .alert-info {
  color: var(--jp-info-color0);
  background-color: var(--jp-info-color3);
  border-color: var(--jp-info-color2);
}
.jp-RenderedHTMLCommon .alert-info hr {
  border-color: var(--jp-info-color3);
}
.jp-RenderedHTMLCommon .alert-info > p:last-child,
.jp-RenderedHTMLCommon .alert-info > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-warning {
  color: var(--jp-warn-color0);
  background-color: var(--jp-warn-color3);
  border-color: var(--jp-warn-color2);
}
.jp-RenderedHTMLCommon .alert-warning hr {
  border-color: var(--jp-warn-color3);
}
.jp-RenderedHTMLCommon .alert-warning > p:last-child,
.jp-RenderedHTMLCommon .alert-warning > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-success {
  color: var(--jp-success-color0);
  background-color: var(--jp-success-color3);
  border-color: var(--jp-success-color2);
}
.jp-RenderedHTMLCommon .alert-success hr {
  border-color: var(--jp-success-color3);
}
.jp-RenderedHTMLCommon .alert-success > p:last-child,
.jp-RenderedHTMLCommon .alert-success > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-danger {
  color: var(--jp-error-color0);
  background-color: var(--jp-error-color3);
  border-color: var(--jp-error-color2);
}
.jp-RenderedHTMLCommon .alert-danger hr {
  border-color: var(--jp-error-color3);
}
.jp-RenderedHTMLCommon .alert-danger > p:last-child,
.jp-RenderedHTMLCommon .alert-danger > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon blockquote {
  margin: 1em 2em;
  padding: 0 1em;
  border-left: 5px solid var(--jp-border-color2);
}

a.jp-InternalAnchorLink {
  visibility: hidden;
  margin-left: 8px;
  color: var(--md-blue-800);
}

h1:hover .jp-InternalAnchorLink,
h2:hover .jp-InternalAnchorLink,
h3:hover .jp-InternalAnchorLink,
h4:hover .jp-InternalAnchorLink,
h5:hover .jp-InternalAnchorLink,
h6:hover .jp-InternalAnchorLink {
  visibility: visible;
}

.jp-RenderedHTMLCommon kbd {
  background-color: var(--jp-rendermime-table-row-background);
  border: 1px solid var(--jp-border-color0);
  border-bottom-color: var(--jp-border-color2);
  border-radius: 3px;
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.25);
  display: inline-block;
  font-size: 0.8em;
  line-height: 1em;
  padding: 0.2em 0.5em;
}

/* Most direct children of .jp-RenderedHTMLCommon have a margin-bottom of 1.0.
 * At the bottom of cells this is a bit too much as there is also spacing
 * between cells. Going all the way to 0 gets too tight between markdown and
 * code cells.
 */
.jp-RenderedHTMLCommon > *:last-child {
  margin-bottom: 0.5em;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-MimeDocument {
  outline: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-filebrowser-button-height: 28px;
  --jp-private-filebrowser-button-width: 48px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-FileBrowser {
  display: flex;
  flex-direction: column;
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);
  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
}

.jp-FileBrowser-toolbar.jp-Toolbar {
  border-bottom: none;
  height: auto;
  margin: var(--jp-toolbar-header-margin);
  box-shadow: none;
}

.jp-BreadCrumbs {
  flex: 0 0 auto;
  margin: 8px 12px 8px 12px;
}

.jp-BreadCrumbs-item {
  margin: 0px 2px;
  padding: 0px 2px;
  border-radius: var(--jp-border-radius);
  cursor: pointer;
}

.jp-BreadCrumbs-item:hover {
  background-color: var(--jp-layout-color2);
}

.jp-BreadCrumbs-item:first-child {
  margin-left: 0px;
}

.jp-BreadCrumbs-item.jp-mod-dropTarget {
  background-color: var(--jp-brand-color2);
  opacity: 0.7;
}

/*-----------------------------------------------------------------------------
| Buttons
|----------------------------------------------------------------------------*/

.jp-FileBrowser-toolbar.jp-Toolbar {
  padding: 0px;
  margin: 8px 12px 0px 12px;
}

.jp-FileBrowser-toolbar.jp-Toolbar {
  justify-content: flex-start;
}

.jp-FileBrowser-toolbar.jp-Toolbar .jp-Toolbar-item {
  flex: 0 0 auto;
  padding-left: 0px;
  padding-right: 2px;
}

.jp-FileBrowser-toolbar.jp-Toolbar .jp-ToolbarButtonComponent {
  width: 40px;
}

.jp-FileBrowser-toolbar.jp-Toolbar
  .jp-Toolbar-item:first-child
  .jp-ToolbarButtonComponent {
  width: 72px;
  background: var(--jp-brand-color1);
}

.jp-FileBrowser-toolbar.jp-Toolbar
  .jp-Toolbar-item:first-child
  .jp-ToolbarButtonComponent:focus-visible {
  background-color: var(--jp-brand-color0);
}

.jp-FileBrowser-toolbar.jp-Toolbar
  .jp-Toolbar-item:first-child
  .jp-ToolbarButtonComponent
  .jp-icon3 {
  fill: white;
}

/*-----------------------------------------------------------------------------
| Other styles
|----------------------------------------------------------------------------*/

.jp-FileDialog.jp-mod-conflict input {
  color: var(--jp-error-color1);
}

.jp-FileDialog .jp-new-name-title {
  margin-top: 12px;
}

.jp-LastModified-hidden {
  display: none;
}

.jp-FileBrowser-filterBox {
  padding: 0px;
  flex: 0 0 auto;
  margin: 8px 12px 0px 12px;
}

/*-----------------------------------------------------------------------------
| DirListing
|----------------------------------------------------------------------------*/

.jp-DirListing {
  flex: 1 1 auto;
  display: flex;
  flex-direction: column;
  outline: 0;
}

.jp-DirListing:focus-visible {
  border: 1px solid var(--jp-brand-color1);
}

.jp-DirListing-header {
  flex: 0 0 auto;
  display: flex;
  flex-direction: row;
  overflow: hidden;
  border-top: var(--jp-border-width) solid var(--jp-border-color2);
  border-bottom: var(--jp-border-width) solid var(--jp-border-color1);
  box-shadow: var(--jp-toolbar-box-shadow);
  z-index: 2;
}

.jp-DirListing-headerItem {
  padding: 4px 12px 2px 12px;
  font-weight: 500;
}

.jp-DirListing-headerItem:hover {
  background: var(--jp-layout-color2);
}

.jp-DirListing-headerItem.jp-id-name {
  flex: 1 0 84px;
}

.jp-DirListing-headerItem.jp-id-modified {
  flex: 0 0 112px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
}

.jp-id-narrow {
  display: none;
  flex: 0 0 5px;
  padding: 4px 4px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
  color: var(--jp-border-color2);
}

.jp-DirListing-narrow .jp-id-narrow {
  display: block;
}

.jp-DirListing-narrow .jp-id-modified,
.jp-DirListing-narrow .jp-DirListing-itemModified {
  display: none;
}

.jp-DirListing-headerItem.jp-mod-selected {
  font-weight: 600;
}

/* increase specificity to override bundled default */
.jp-DirListing-content {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  list-style-type: none;
  overflow: auto;
  background-color: var(--jp-layout-color1);
}

.jp-DirListing-content mark {
  color: var(--jp-ui-font-color0);
  background-color: transparent;
  font-weight: bold;
}

.jp-DirListing-content .jp-DirListing-item.jp-mod-selected mark {
  color: var(--jp-ui-inverse-font-color0);
}

/* Style the directory listing content when a user drops a file to upload */
.jp-DirListing.jp-mod-native-drop .jp-DirListing-content {
  outline: 5px dashed rgba(128, 128, 128, 0.5);
  outline-offset: -10px;
  cursor: copy;
}

.jp-DirListing-item {
  display: flex;
  flex-direction: row;
  padding: 4px 12px;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.jp-DirListing-item[data-is-dot] {
  opacity: 75%;
}

.jp-DirListing-item.jp-mod-selected {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.jp-DirListing-item.jp-mod-dropTarget {
  background: var(--jp-brand-color3);
}

.jp-DirListing-item:hover:not(.jp-mod-selected) {
  background: var(--jp-layout-color2);
}

.jp-DirListing-itemIcon {
  flex: 0 0 20px;
  margin-right: 4px;
}

.jp-DirListing-itemText {
  flex: 1 0 64px;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;
  user-select: none;
}

.jp-DirListing-itemModified {
  flex: 0 0 125px;
  text-align: right;
}

.jp-DirListing-editor {
  flex: 1 0 64px;
  outline: none;
  border: none;
}

.jp-DirListing-item.jp-mod-running .jp-DirListing-itemIcon:before {
  color: var(--jp-success-color1);
  content: '\25CF';
  font-size: 8px;
  position: absolute;
  left: -8px;
}

.jp-DirListing-item.jp-mod-running.jp-mod-selected
  .jp-DirListing-itemIcon:before {
  color: var(--jp-ui-inverse-font-color1);
}

.jp-DirListing-item.lm-mod-drag-image,
.jp-DirListing-item.jp-mod-selected.lm-mod-drag-image {
  font-size: var(--jp-ui-font-size1);
  padding-left: 4px;
  margin-left: 4px;
  width: 160px;
  background-color: var(--jp-ui-inverse-font-color2);
  box-shadow: var(--jp-elevation-z2);
  border-radius: 0px;
  color: var(--jp-ui-font-color1);
  transform: translateX(-40%) translateY(-58%);
}

.jp-DirListing-deadSpace {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  list-style-type: none;
  overflow: auto;
  background-color: var(--jp-layout-color1);
}

.jp-Document {
  min-width: 120px;
  min-height: 120px;
  outline: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Private CSS variables
|----------------------------------------------------------------------------*/

:root {
}

/*-----------------------------------------------------------------------------
| Main OutputArea
| OutputArea has a list of Outputs
|----------------------------------------------------------------------------*/

.jp-OutputArea {
  overflow-y: auto;
}

.jp-OutputArea-child {
  display: flex;
  flex-direction: row;
}

body[data-format='mobile'] .jp-OutputArea-child {
  flex-direction: column;
}

.jp-OutputPrompt {
  flex: 0 0 var(--jp-cell-prompt-width);
  color: var(--jp-cell-outprompt-font-color);
  font-family: var(--jp-cell-prompt-font-family);
  padding: var(--jp-code-padding);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
  opacity: var(--jp-cell-prompt-opacity);
  /* Right align prompt text, don't wrap to handle large prompt numbers */
  text-align: right;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;
  /* Disable text selection */
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

body[data-format='mobile'] .jp-OutputPrompt {
  flex: 0 0 auto;
  text-align: left;
}

.jp-OutputArea-output {
  height: auto;
  overflow: auto;
  user-select: text;
  -moz-user-select: text;
  -webkit-user-select: text;
  -ms-user-select: text;
}

.jp-OutputArea-child .jp-OutputArea-output {
  flex-grow: 1;
  flex-shrink: 1;
}

body[data-format='mobile'] .jp-OutputArea-child .jp-OutputArea-output {
  margin-left: var(--jp-notebook-padding);
}

/**
 * Isolated output.
 */
.jp-OutputArea-output.jp-mod-isolated {
  width: 100%;
  display: block;
}

/*
When drag events occur, `p-mod-override-cursor` is added to the body.
Because iframes steal all cursor events, the following two rules are necessary
to suppress pointer events while resize drags are occurring. There may be a
better solution to this problem.
*/
body.lm-mod-override-cursor .jp-OutputArea-output.jp-mod-isolated {
  position: relative;
}

body.lm-mod-override-cursor .jp-OutputArea-output.jp-mod-isolated:before {
  content: '';
  position: absolute;
  top: 0;
  left: 0;
  right: 0;
  bottom: 0;
  background: transparent;
}

/* pre */

.jp-OutputArea-output pre {
  border: none;
  margin: 0px;
  padding: 0px;
  overflow-x: auto;
  overflow-y: auto;
  word-break: break-all;
  word-wrap: break-word;
  white-space: pre-wrap;
}

/* tables */

.jp-OutputArea-output.jp-RenderedHTMLCommon table {
  margin-left: 0;
  margin-right: 0;
}

/* description lists */

.jp-OutputArea-output dl,
.jp-OutputArea-output dt,
.jp-OutputArea-output dd {
  display: block;
}

.jp-OutputArea-output dl {
  width: 100%;
  overflow: hidden;
  padding: 0;
  margin: 0;
}

.jp-OutputArea-output dt {
  font-weight: bold;
  float: left;
  width: 20%;
  padding: 0;
  margin: 0;
}

.jp-OutputArea-output dd {
  float: left;
  width: 80%;
  padding: 0;
  margin: 0;
}

/* Hide the gutter in case of
 *  - nested output areas (e.g. in the case of output widgets)
 *  - mirrored output areas
 */
.jp-OutputArea .jp-OutputArea .jp-OutputArea-prompt {
  display: none;
}

/*-----------------------------------------------------------------------------
| executeResult is added to any Output-result for the display of the object
| returned by a cell
|----------------------------------------------------------------------------*/

.jp-OutputArea-output.jp-OutputArea-executeResult {
  margin-left: 0px;
  flex: 1 1 auto;
}

/* Text output with the Out[] prompt needs a top padding to match the
 * alignment of the Out[] prompt itself.
 */
.jp-OutputArea-executeResult .jp-RenderedText.jp-OutputArea-output {
  padding-top: var(--jp-code-padding);
  border-top: var(--jp-border-width) solid transparent;
}

/*-----------------------------------------------------------------------------
| The Stdin output
|----------------------------------------------------------------------------*/

.jp-OutputArea-stdin {
  line-height: var(--jp-code-line-height);
  padding-top: var(--jp-code-padding);
  display: flex;
}

.jp-Stdin-prompt {
  color: var(--jp-content-font-color0);
  padding-right: var(--jp-code-padding);
  vertical-align: baseline;
  flex: 0 0 auto;
}

.jp-Stdin-input {
  font-family: var(--jp-code-font-family);
  font-size: inherit;
  color: inherit;
  background-color: inherit;
  width: 42%;
  min-width: 200px;
  /* make sure input baseline aligns with prompt */
  vertical-align: baseline;
  /* padding + margin = 0.5em between prompt and cursor */
  padding: 0em 0.25em;
  margin: 0em 0.25em;
  flex: 0 0 70%;
}

.jp-Stdin-input:focus {
  box-shadow: none;
}

/*-----------------------------------------------------------------------------
| Output Area View
|----------------------------------------------------------------------------*/

.jp-LinkedOutputView .jp-OutputArea {
  height: 100%;
  display: block;
}

.jp-LinkedOutputView .jp-OutputArea-output:only-child {
  height: 100%;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Collapser {
  flex: 0 0 var(--jp-cell-collapser-width);
  padding: 0px;
  margin: 0px;
  border: none;
  outline: none;
  background: transparent;
  border-radius: var(--jp-border-radius);
  opacity: 1;
}

.jp-Collapser-child {
  display: block;
  width: 100%;
  box-sizing: border-box;
  /* height: 100% doesn't work because the height of its parent is computed from content */
  position: absolute;
  top: 0px;
  bottom: 0px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Header/Footer
|----------------------------------------------------------------------------*/

/* Hidden by zero height by default */
.jp-CellHeader,
.jp-CellFooter {
  height: 0px;
  width: 100%;
  padding: 0px;
  margin: 0px;
  border: none;
  outline: none;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Input
|----------------------------------------------------------------------------*/

/* All input areas */
.jp-InputArea {
  display: flex;
  flex-direction: row;
  overflow: hidden;
}

body[data-format='mobile'] .jp-InputArea {
  flex-direction: column;
}

.jp-InputArea-editor {
  flex: 1 1 auto;
  overflow: hidden;
}

.jp-InputArea-editor {
  /* This is the non-active, default styling */
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  border-radius: 0px;
  background: var(--jp-cell-editor-background);
}

body[data-format='mobile'] .jp-InputArea-editor {
  margin-left: var(--jp-notebook-padding);
}

.jp-InputPrompt {
  flex: 0 0 var(--jp-cell-prompt-width);
  color: var(--jp-cell-inprompt-font-color);
  font-family: var(--jp-cell-prompt-font-family);
  padding: var(--jp-code-padding);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  opacity: var(--jp-cell-prompt-opacity);
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
  opacity: var(--jp-cell-prompt-opacity);
  /* Right align prompt text, don't wrap to handle large prompt numbers */
  text-align: right;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;
  /* Disable text selection */
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

body[data-format='mobile'] .jp-InputPrompt {
  flex: 0 0 auto;
  text-align: left;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Placeholder
|----------------------------------------------------------------------------*/

.jp-Placeholder {
  display: flex;
  flex-direction: row;
  flex: 1 1 auto;
}

.jp-Placeholder-prompt {
  box-sizing: border-box;
}

.jp-Placeholder-content {
  flex: 1 1 auto;
  border: none;
  background: transparent;
  height: 20px;
  box-sizing: border-box;
}

.jp-Placeholder-content .jp-MoreHorizIcon {
  width: 32px;
  height: 16px;
  border: 1px solid transparent;
  border-radius: var(--jp-border-radius);
}

.jp-Placeholder-content .jp-MoreHorizIcon:hover {
  border: 1px solid var(--jp-border-color1);
  box-shadow: 0px 0px 2px 0px rgba(0, 0, 0, 0.25);
  background-color: var(--jp-layout-color0);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Private CSS variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-cell-scrolling-output-offset: 5px;
}

/*-----------------------------------------------------------------------------
| Cell
|----------------------------------------------------------------------------*/

.jp-Cell {
  padding: var(--jp-cell-padding);
  margin: 0px;
  border: none;
  outline: none;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Common input/output
|----------------------------------------------------------------------------*/

.jp-Cell-inputWrapper,
.jp-Cell-outputWrapper {
  display: flex;
  flex-direction: row;
  padding: 0px;
  margin: 0px;
  /* Added to reveal the box-shadow on the input and output collapsers. */
  overflow: visible;
}

/* Only input/output areas inside cells */
.jp-Cell-inputArea,
.jp-Cell-outputArea {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Collapser
|----------------------------------------------------------------------------*/

/* Make the output collapser disappear when there is not output, but do so
 * in a manner that leaves it in the layout and preserves its width.
 */
.jp-Cell.jp-mod-noOutputs .jp-Cell-outputCollapser {
  border: none !important;
  background: transparent !important;
}

.jp-Cell:not(.jp-mod-noOutputs) .jp-Cell-outputCollapser {
  min-height: var(--jp-cell-collapser-min-height);
}

/*-----------------------------------------------------------------------------
| Output
|----------------------------------------------------------------------------*/

/* Put a space between input and output when there IS output */
.jp-Cell:not(.jp-mod-noOutputs) .jp-Cell-outputWrapper {
  margin-top: 5px;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-Cell-outputArea {
  overflow-y: auto;
  max-height: 200px;
  box-shadow: inset 0 0 6px 2px rgba(0, 0, 0, 0.3);
  margin-left: var(--jp-private-cell-scrolling-output-offset);
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-OutputArea-prompt {
  flex: 0 0
    calc(
      var(--jp-cell-prompt-width) -
        var(--jp-private-cell-scrolling-output-offset)
    );
}

/*-----------------------------------------------------------------------------
| CodeCell
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| MarkdownCell
|----------------------------------------------------------------------------*/

.jp-MarkdownOutput {
  flex: 1 1 auto;
  margin-top: 0;
  margin-bottom: 0;
  padding-left: var(--jp-code-padding);
}

.jp-MarkdownOutput.jp-RenderedHTMLCommon {
  overflow: auto;
}

.jp-showHiddenCellsButton {
  margin-left: calc(var(--jp-cell-prompt-width) + 2 * var(--jp-code-padding));
  margin-top: var(--jp-code-padding);
  border: 1px solid var(--jp-border-color2);
  background-color: var(--jp-border-color3) !important;
  color: var(--jp-content-font-color0) !important;
}

.jp-showHiddenCellsButton:hover {
  background-color: var(--jp-border-color2) !important;
}

.jp-collapseHeadingButton {
  display: none;
}

.jp-MarkdownCell:hover .jp-collapseHeadingButton {
  display: flex;
  min-height: var(--jp-cell-collapser-min-height);
  position: absolute;
  right: 0;
  top: 0;
  bottom: 0;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------

/*-----------------------------------------------------------------------------
| Styles
|----------------------------------------------------------------------------*/

.jp-NotebookPanel-toolbar {
  padding: 2px;
}

.jp-Toolbar-item.jp-Notebook-toolbarCellType .jp-select-wrapper.jp-mod-focused {
  border: none;
  box-shadow: none;
}

.jp-Notebook-toolbarCellTypeDropdown select {
  height: 24px;
  font-size: var(--jp-ui-font-size1);
  line-height: 14px;
  border-radius: 0;
  display: block;
}

.jp-Notebook-toolbarCellTypeDropdown span {
  top: 5px !important;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Private CSS variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-notebook-dragImage-width: 304px;
  --jp-private-notebook-dragImage-height: 36px;
  --jp-private-notebook-selected-color: var(--md-blue-400);
  --jp-private-notebook-active-color: var(--md-green-400);
}

/*-----------------------------------------------------------------------------
| Imports
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Notebook
|----------------------------------------------------------------------------*/

.jp-NotebookPanel {
  display: block;
  height: 100%;
}

.jp-NotebookPanel.jp-Document {
  min-width: 240px;
  min-height: 120px;
}

.jp-Notebook {
  padding: var(--jp-notebook-padding);
  outline: none;
  overflow: auto;
  background: var(--jp-layout-color0);
}

.jp-Notebook.jp-mod-scrollPastEnd::after {
  display: block;
  content: '';
  min-height: var(--jp-notebook-scroll-padding);
}

.jp-MainAreaWidget-ContainStrict .jp-Notebook * {
  contain: strict;
}

.jp-Notebook-render * {
  contain: none !important;
}

.jp-Notebook .jp-Cell {
  overflow: visible;
}

.jp-Notebook .jp-Cell .jp-InputPrompt {
  cursor: move;
  float: left;
}

/*-----------------------------------------------------------------------------
| Notebook state related styling
|
| The notebook and cells each have states, here are the possibilities:
|
| - Notebook
|   - Command
|   - Edit
| - Cell
|   - None
|   - Active (only one can be active)
|   - Selected (the cells actions are applied to)
|   - Multiselected (when multiple selected, the cursor)
|   - No outputs
|----------------------------------------------------------------------------*/

/* Command or edit modes */

.jp-Notebook .jp-Cell:not(.jp-mod-active) .jp-InputPrompt {
  opacity: var(--jp-cell-prompt-not-active-opacity);
  color: var(--jp-cell-prompt-not-active-font-color);
}

.jp-Notebook .jp-Cell:not(.jp-mod-active) .jp-OutputPrompt {
  opacity: var(--jp-cell-prompt-not-active-opacity);
  color: var(--jp-cell-prompt-not-active-font-color);
}

/* cell is active */
.jp-Notebook .jp-Cell.jp-mod-active .jp-Collapser {
  background: var(--jp-brand-color1);
}

/* cell is dirty */
.jp-Notebook .jp-Cell.jp-mod-dirty .jp-InputPrompt {
  color: var(--jp-warn-color1);
}
.jp-Notebook .jp-Cell.jp-mod-dirty .jp-InputPrompt:before {
  color: var(--jp-warn-color1);
  content: '•';
}

.jp-Notebook .jp-Cell.jp-mod-active.jp-mod-dirty .jp-Collapser {
  background: var(--jp-warn-color1);
}

/* collapser is hovered */
.jp-Notebook .jp-Cell .jp-Collapser:hover {
  box-shadow: var(--jp-elevation-z2);
  background: var(--jp-brand-color1);
  opacity: var(--jp-cell-collapser-not-active-hover-opacity);
}

/* cell is active and collapser is hovered */
.jp-Notebook .jp-Cell.jp-mod-active .jp-Collapser:hover {
  background: var(--jp-brand-color0);
  opacity: 1;
}

/* Command mode */

.jp-Notebook.jp-mod-commandMode .jp-Cell.jp-mod-selected {
  background: var(--jp-notebook-multiselected-color);
}

.jp-Notebook.jp-mod-commandMode
  .jp-Cell.jp-mod-active.jp-mod-selected:not(.jp-mod-multiSelected) {
  background: transparent;
}

/* Edit mode */

.jp-Notebook.jp-mod-editMode .jp-Cell.jp-mod-active .jp-InputArea-editor {
  border: var(--jp-border-width) solid var(--jp-cell-editor-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
  background-color: var(--jp-cell-editor-active-background);
}

/*-----------------------------------------------------------------------------
| Notebook drag and drop
|----------------------------------------------------------------------------*/

.jp-Notebook-cell.jp-mod-dropSource {
  opacity: 0.5;
}

.jp-Notebook-cell.jp-mod-dropTarget,
.jp-Notebook.jp-mod-commandMode
  .jp-Notebook-cell.jp-mod-active.jp-mod-selected.jp-mod-dropTarget {
  border-top-color: var(--jp-private-notebook-selected-color);
  border-top-style: solid;
  border-top-width: 2px;
}

.jp-dragImage {
  display: block;
  flex-direction: row;
  width: var(--jp-private-notebook-dragImage-width);
  height: var(--jp-private-notebook-dragImage-height);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background);
  overflow: visible;
}

.jp-dragImage-singlePrompt {
  box-shadow: 2px 2px 4px 0px rgba(0, 0, 0, 0.12);
}

.jp-dragImage .jp-dragImage-content {
  flex: 1 1 auto;
  z-index: 2;
  font-size: var(--jp-code-font-size);
  font-family: var(--jp-code-font-family);
  line-height: var(--jp-code-line-height);
  padding: var(--jp-code-padding);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background-color);
  color: var(--jp-content-font-color3);
  text-align: left;
  margin: 4px 4px 4px 0px;
}

.jp-dragImage .jp-dragImage-prompt {
  flex: 0 0 auto;
  min-width: 36px;
  color: var(--jp-cell-inprompt-font-color);
  padding: var(--jp-code-padding);
  padding-left: 12px;
  font-family: var(--jp-cell-prompt-font-family);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  line-height: 1.9;
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
}

.jp-dragImage-multipleBack {
  z-index: -1;
  position: absolute;
  height: 32px;
  width: 300px;
  top: 8px;
  left: 8px;
  background: var(--jp-layout-color2);
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  box-shadow: 2px 2px 4px 0px rgba(0, 0, 0, 0.12);
}

/*-----------------------------------------------------------------------------
| Cell toolbar
|----------------------------------------------------------------------------*/

.jp-NotebookTools {
  display: block;
  min-width: var(--jp-sidebar-min-width);
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);
  /* This is needed so that all font sizing of children done in ems is
    * relative to this base size */
  font-size: var(--jp-ui-font-size1);
  overflow: auto;
}

.jp-NotebookTools-tool {
  padding: 0px 12px 0 12px;
}

.jp-ActiveCellTool {
  padding: 12px;
  background-color: var(--jp-layout-color1);
  border-top: none !important;
}

.jp-ActiveCellTool .jp-InputArea-prompt {
  flex: 0 0 auto;
  padding-left: 0px;
}

.jp-ActiveCellTool .jp-InputArea-editor {
  flex: 1 1 auto;
  background: var(--jp-cell-editor-background);
  border-color: var(--jp-cell-editor-border-color);
}

.jp-ActiveCellTool .jp-InputArea-editor .CodeMirror {
  background: transparent;
}

.jp-MetadataEditorTool {
  flex-direction: column;
  padding: 12px 0px 12px 0px;
}

.jp-RankedPanel > :not(:first-child) {
  margin-top: 12px;
}

.jp-KeySelector select.jp-mod-styled {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  border: var(--jp-border-width) solid var(--jp-border-color1);
}

.jp-KeySelector label,
.jp-MetadataEditorTool label {
  line-height: 1.4;
}

.jp-NotebookTools .jp-select-wrapper {
  margin-top: 4px;
  margin-bottom: 0px;
}

.jp-NotebookTools .jp-Collapse {
  margin-top: 16px;
}

/*-----------------------------------------------------------------------------
| Presentation Mode (.jp-mod-presentationMode)
|----------------------------------------------------------------------------*/

.jp-mod-presentationMode .jp-Notebook {
  --jp-content-font-size1: var(--jp-content-presentation-font-size1);
  --jp-code-font-size: var(--jp-code-presentation-font-size);
}

.jp-mod-presentationMode .jp-Notebook .jp-Cell .jp-InputPrompt,
.jp-mod-presentationMode .jp-Notebook .jp-Cell .jp-OutputPrompt {
  flex: 0 0 110px;
}

/*-----------------------------------------------------------------------------
| Placeholder
|----------------------------------------------------------------------------*/

.jp-Cell-Placeholder {
  padding-left: 55px;
}

.jp-Cell-Placeholder-wrapper {
  background: #fff;
  border: 1px solid;
  border-color: #e5e6e9 #dfe0e4 #d0d1d5;
  border-radius: 4px;
  -webkit-border-radius: 4px;
  margin: 10px 15px;
}

.jp-Cell-Placeholder-wrapper-inner {
  padding: 15px;
  position: relative;
}

.jp-Cell-Placeholder-wrapper-body {
  background-repeat: repeat;
  background-size: 50% auto;
}

.jp-Cell-Placeholder-wrapper-body div {
  background: #f6f7f8;
  background-image: -webkit-linear-gradient(
    left,
    #f6f7f8 0%,
    #edeef1 20%,
    #f6f7f8 40%,
    #f6f7f8 100%
  );
  background-repeat: no-repeat;
  background-size: 800px 104px;
  height: 104px;
  position: relative;
}

.jp-Cell-Placeholder-wrapper-body div {
  position: absolute;
  right: 15px;
  left: 15px;
  top: 15px;
}

div.jp-Cell-Placeholder-h1 {
  top: 20px;
  height: 20px;
  left: 15px;
  width: 150px;
}

div.jp-Cell-Placeholder-h2 {
  left: 15px;
  top: 50px;
  height: 10px;
  width: 100px;
}

div.jp-Cell-Placeholder-content-1,
div.jp-Cell-Placeholder-content-2,
div.jp-Cell-Placeholder-content-3 {
  left: 15px;
  right: 15px;
  height: 10px;
}

div.jp-Cell-Placeholder-content-1 {
  top: 100px;
}

div.jp-Cell-Placeholder-content-2 {
  top: 120px;
}

div.jp-Cell-Placeholder-content-3 {
  top: 140px;
}

</style>

    <style type="text/css">
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*
The following CSS variables define the main, public API for styling JupyterLab.
These variables should be used by all plugins wherever possible. In other
words, plugins should not define custom colors, sizes, etc unless absolutely
necessary. This enables users to change the visual theme of JupyterLab
by changing these variables.

Many variables appear in an ordered sequence (0,1,2,3). These sequences
are designed to work well together, so for example, `--jp-border-color1` should
be used with `--jp-layout-color1`. The numbers have the following meanings:

* 0: super-primary, reserved for special emphasis
* 1: primary, most important under normal situations
* 2: secondary, next most important under normal situations
* 3: tertiary, next most important under normal situations

Throughout JupyterLab, we are mostly following principles from Google's
Material Design when selecting colors. We are not, however, following
all of MD as it is not optimized for dense, information rich UIs.
*/

:root {
  /* Elevation
   *
   * We style box-shadows using Material Design's idea of elevation. These particular numbers are taken from here:
   *
   * https://github.com/material-components/material-components-web
   * https://material-components-web.appspot.com/elevation.html
   */

  --jp-shadow-base-lightness: 0;
  --jp-shadow-umbra-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.2
  );
  --jp-shadow-penumbra-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.14
  );
  --jp-shadow-ambient-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.12
  );
  --jp-elevation-z0: none;
  --jp-elevation-z1: 0px 2px 1px -1px var(--jp-shadow-umbra-color),
    0px 1px 1px 0px var(--jp-shadow-penumbra-color),
    0px 1px 3px 0px var(--jp-shadow-ambient-color);
  --jp-elevation-z2: 0px 3px 1px -2px var(--jp-shadow-umbra-color),
    0px 2px 2px 0px var(--jp-shadow-penumbra-color),
    0px 1px 5px 0px var(--jp-shadow-ambient-color);
  --jp-elevation-z4: 0px 2px 4px -1px var(--jp-shadow-umbra-color),
    0px 4px 5px 0px var(--jp-shadow-penumbra-color),
    0px 1px 10px 0px var(--jp-shadow-ambient-color);
  --jp-elevation-z6: 0px 3px 5px -1px var(--jp-shadow-umbra-color),
    0px 6px 10px 0px var(--jp-shadow-penumbra-color),
    0px 1px 18px 0px var(--jp-shadow-ambient-color);
  --jp-elevation-z8: 0px 5px 5px -3px var(--jp-shadow-umbra-color),
    0px 8px 10px 1px var(--jp-shadow-penumbra-color),
    0px 3px 14px 2px var(--jp-shadow-ambient-color);
  --jp-elevation-z12: 0px 7px 8px -4px var(--jp-shadow-umbra-color),
    0px 12px 17px 2px var(--jp-shadow-penumbra-color),
    0px 5px 22px 4px var(--jp-shadow-ambient-color);
  --jp-elevation-z16: 0px 8px 10px -5px var(--jp-shadow-umbra-color),
    0px 16px 24px 2px var(--jp-shadow-penumbra-color),
    0px 6px 30px 5px var(--jp-shadow-ambient-color);
  --jp-elevation-z20: 0px 10px 13px -6px var(--jp-shadow-umbra-color),
    0px 20px 31px 3px var(--jp-shadow-penumbra-color),
    0px 8px 38px 7px var(--jp-shadow-ambient-color);
  --jp-elevation-z24: 0px 11px 15px -7px var(--jp-shadow-umbra-color),
    0px 24px 38px 3px var(--jp-shadow-penumbra-color),
    0px 9px 46px 8px var(--jp-shadow-ambient-color);

  /* Borders
   *
   * The following variables, specify the visual styling of borders in JupyterLab.
   */

  --jp-border-width: 1px;
  --jp-border-color0: var(--md-grey-400);
  --jp-border-color1: var(--md-grey-400);
  --jp-border-color2: var(--md-grey-300);
  --jp-border-color3: var(--md-grey-200);
  --jp-border-radius: 2px;

  /* UI Fonts
   *
   * The UI font CSS variables are used for the typography all of the JupyterLab
   * user interface elements that are not directly user generated content.
   *
   * The font sizing here is done assuming that the body font size of --jp-ui-font-size1
   * is applied to a parent element. When children elements, such as headings, are sized
   * in em all things will be computed relative to that body size.
   */

  --jp-ui-font-scale-factor: 1.2;
  --jp-ui-font-size0: 0.83333em;
  --jp-ui-font-size1: 13px; /* Base font size */
  --jp-ui-font-size2: 1.2em;
  --jp-ui-font-size3: 1.44em;

  --jp-ui-font-family: -apple-system, BlinkMacSystemFont, 'Segoe UI', Helvetica,
    Arial, sans-serif, 'Apple Color Emoji', 'Segoe UI Emoji', 'Segoe UI Symbol';

  /*
   * Use these font colors against the corresponding main layout colors.
   * In a light theme, these go from dark to light.
   */

  /* Defaults use Material Design specification */
  --jp-ui-font-color0: rgba(0, 0, 0, 1);
  --jp-ui-font-color1: rgba(0, 0, 0, 0.87);
  --jp-ui-font-color2: rgba(0, 0, 0, 0.54);
  --jp-ui-font-color3: rgba(0, 0, 0, 0.38);

  /*
   * Use these against the brand/accent/warn/error colors.
   * These will typically go from light to darker, in both a dark and light theme.
   */

  --jp-ui-inverse-font-color0: rgba(255, 255, 255, 1);
  --jp-ui-inverse-font-color1: rgba(255, 255, 255, 1);
  --jp-ui-inverse-font-color2: rgba(255, 255, 255, 0.7);
  --jp-ui-inverse-font-color3: rgba(255, 255, 255, 0.5);

  /* Content Fonts
   *
   * Content font variables are used for typography of user generated content.
   *
   * The font sizing here is done assuming that the body font size of --jp-content-font-size1
   * is applied to a parent element. When children elements, such as headings, are sized
   * in em all things will be computed relative to that body size.
   */

  --jp-content-line-height: 1.6;
  --jp-content-font-scale-factor: 1.2;
  --jp-content-font-size0: 0.83333em;
  --jp-content-font-size1: 14px; /* Base font size */
  --jp-content-font-size2: 1.2em;
  --jp-content-font-size3: 1.44em;
  --jp-content-font-size4: 1.728em;
  --jp-content-font-size5: 2.0736em;

  /* This gives a magnification of about 125% in presentation mode over normal. */
  --jp-content-presentation-font-size1: 17px;

  --jp-content-heading-line-height: 1;
  --jp-content-heading-margin-top: 1.2em;
  --jp-content-heading-margin-bottom: 0.8em;
  --jp-content-heading-font-weight: 500;

  /* Defaults use Material Design specification */
  --jp-content-font-color0: rgba(0, 0, 0, 1);
  --jp-content-font-color1: rgba(0, 0, 0, 0.87);
  --jp-content-font-color2: rgba(0, 0, 0, 0.54);
  --jp-content-font-color3: rgba(0, 0, 0, 0.38);

  --jp-content-link-color: var(--md-blue-700);

  --jp-content-font-family: -apple-system, BlinkMacSystemFont, 'Segoe UI',
    Helvetica, Arial, sans-serif, 'Apple Color Emoji', 'Segoe UI Emoji',
    'Segoe UI Symbol';

  /*
   * Code Fonts
   *
   * Code font variables are used for typography of code and other monospaces content.
   */

  --jp-code-font-size: 13px;
  --jp-code-line-height: 1.3077; /* 17px for 13px base */
  --jp-code-padding: 5px; /* 5px for 13px base, codemirror highlighting needs integer px value */
  --jp-code-font-family-default: Menlo, Consolas, 'DejaVu Sans Mono', monospace;
  --jp-code-font-family: var(--jp-code-font-family-default);

  /* This gives a magnification of about 125% in presentation mode over normal. */
  --jp-code-presentation-font-size: 16px;

  /* may need to tweak cursor width if you change font size */
  --jp-code-cursor-width0: 1.4px;
  --jp-code-cursor-width1: 2px;
  --jp-code-cursor-width2: 4px;

  /* Layout
   *
   * The following are the main layout colors use in JupyterLab. In a light
   * theme these would go from light to dark.
   */

  --jp-layout-color0: white;
  --jp-layout-color1: white;
  --jp-layout-color2: var(--md-grey-200);
  --jp-layout-color3: var(--md-grey-400);
  --jp-layout-color4: var(--md-grey-600);

  /* Inverse Layout
   *
   * The following are the inverse layout colors use in JupyterLab. In a light
   * theme these would go from dark to light.
   */

  --jp-inverse-layout-color0: #111111;
  --jp-inverse-layout-color1: var(--md-grey-900);
  --jp-inverse-layout-color2: var(--md-grey-800);
  --jp-inverse-layout-color3: var(--md-grey-700);
  --jp-inverse-layout-color4: var(--md-grey-600);

  /* Brand/accent */

  --jp-brand-color0: var(--md-blue-900);
  --jp-brand-color1: var(--md-blue-700);
  --jp-brand-color2: var(--md-blue-300);
  --jp-brand-color3: var(--md-blue-100);
  --jp-brand-color4: var(--md-blue-50);

  --jp-accent-color0: var(--md-green-900);
  --jp-accent-color1: var(--md-green-700);
  --jp-accent-color2: var(--md-green-300);
  --jp-accent-color3: var(--md-green-100);

  /* State colors (warn, error, success, info) */

  --jp-warn-color0: var(--md-orange-900);
  --jp-warn-color1: var(--md-orange-700);
  --jp-warn-color2: var(--md-orange-300);
  --jp-warn-color3: var(--md-orange-100);

  --jp-error-color0: var(--md-red-900);
  --jp-error-color1: var(--md-red-700);
  --jp-error-color2: var(--md-red-300);
  --jp-error-color3: var(--md-red-100);

  --jp-success-color0: var(--md-green-900);
  --jp-success-color1: var(--md-green-700);
  --jp-success-color2: var(--md-green-300);
  --jp-success-color3: var(--md-green-100);

  --jp-info-color0: var(--md-cyan-900);
  --jp-info-color1: var(--md-cyan-700);
  --jp-info-color2: var(--md-cyan-300);
  --jp-info-color3: var(--md-cyan-100);

  /* Cell specific styles */

  --jp-cell-padding: 5px;

  --jp-cell-collapser-width: 8px;
  --jp-cell-collapser-min-height: 20px;
  --jp-cell-collapser-not-active-hover-opacity: 0.6;

  --jp-cell-editor-background: var(--md-grey-100);
  --jp-cell-editor-border-color: var(--md-grey-300);
  --jp-cell-editor-box-shadow: inset 0 0 2px var(--md-blue-300);
  --jp-cell-editor-active-background: var(--jp-layout-color0);
  --jp-cell-editor-active-border-color: var(--jp-brand-color1);

  --jp-cell-prompt-width: 64px;
  --jp-cell-prompt-font-family: var(--jp-code-font-family-default);
  --jp-cell-prompt-letter-spacing: 0px;
  --jp-cell-prompt-opacity: 1;
  --jp-cell-prompt-not-active-opacity: 0.5;
  --jp-cell-prompt-not-active-font-color: var(--md-grey-700);
  /* A custom blend of MD grey and blue 600
   * See https://meyerweb.com/eric/tools/color-blend/#546E7A:1E88E5:5:hex */
  --jp-cell-inprompt-font-color: #307fc1;
  /* A custom blend of MD grey and orange 600
   * https://meyerweb.com/eric/tools/color-blend/#546E7A:F4511E:5:hex */
  --jp-cell-outprompt-font-color: #bf5b3d;

  /* Notebook specific styles */

  --jp-notebook-padding: 10px;
  --jp-notebook-select-background: var(--jp-layout-color1);
  --jp-notebook-multiselected-color: var(--md-blue-50);

  /* The scroll padding is calculated to fill enough space at the bottom of the
  notebook to show one single-line cell (with appropriate padding) at the top
  when the notebook is scrolled all the way to the bottom. We also subtract one
  pixel so that no scrollbar appears if we have just one single-line cell in the
  notebook. This padding is to enable a 'scroll past end' feature in a notebook.
  */
  --jp-notebook-scroll-padding: calc(
    100% - var(--jp-code-font-size) * var(--jp-code-line-height) -
      var(--jp-code-padding) - var(--jp-cell-padding) - 1px
  );

  /* Rendermime styles */

  --jp-rendermime-error-background: #fdd;
  --jp-rendermime-table-row-background: var(--md-grey-100);
  --jp-rendermime-table-row-hover-background: var(--md-light-blue-50);

  /* Dialog specific styles */

  --jp-dialog-background: rgba(0, 0, 0, 0.25);

  /* Console specific styles */

  --jp-console-padding: 10px;

  /* Toolbar specific styles */

  --jp-toolbar-border-color: var(--jp-border-color1);
  --jp-toolbar-micro-height: 8px;
  --jp-toolbar-background: var(--jp-layout-color1);
  --jp-toolbar-box-shadow: 0px 0px 2px 0px rgba(0, 0, 0, 0.24);
  --jp-toolbar-header-margin: 4px 4px 0px 4px;
  --jp-toolbar-active-background: var(--md-grey-300);

  /* Statusbar specific styles */

  --jp-statusbar-height: 24px;

  /* Input field styles */

  --jp-input-box-shadow: inset 0 0 2px var(--md-blue-300);
  --jp-input-active-background: var(--jp-layout-color1);
  --jp-input-hover-background: var(--jp-layout-color1);
  --jp-input-background: var(--md-grey-100);
  --jp-input-border-color: var(--jp-border-color1);
  --jp-input-active-border-color: var(--jp-brand-color1);
  --jp-input-active-box-shadow-color: rgba(19, 124, 189, 0.3);

  /* General editor styles */

  --jp-editor-selected-background: #d9d9d9;
  --jp-editor-selected-focused-background: #d7d4f0;
  --jp-editor-cursor-color: var(--jp-ui-font-color0);

  /* Code mirror specific styles */

  --jp-mirror-editor-keyword-color: #008000;
  --jp-mirror-editor-atom-color: #88f;
  --jp-mirror-editor-number-color: #080;
  --jp-mirror-editor-def-color: #00f;
  --jp-mirror-editor-variable-color: var(--md-grey-900);
  --jp-mirror-editor-variable-2-color: #05a;
  --jp-mirror-editor-variable-3-color: #085;
  --jp-mirror-editor-punctuation-color: #05a;
  --jp-mirror-editor-property-color: #05a;
  --jp-mirror-editor-operator-color: #aa22ff;
  --jp-mirror-editor-comment-color: #408080;
  --jp-mirror-editor-string-color: #ba2121;
  --jp-mirror-editor-string-2-color: #708;
  --jp-mirror-editor-meta-color: #aa22ff;
  --jp-mirror-editor-qualifier-color: #555;
  --jp-mirror-editor-builtin-color: #008000;
  --jp-mirror-editor-bracket-color: #997;
  --jp-mirror-editor-tag-color: #170;
  --jp-mirror-editor-attribute-color: #00c;
  --jp-mirror-editor-header-color: blue;
  --jp-mirror-editor-quote-color: #090;
  --jp-mirror-editor-link-color: #00c;
  --jp-mirror-editor-error-color: #f00;
  --jp-mirror-editor-hr-color: #999;

  /* Vega extension styles */

  --jp-vega-background: white;

  /* Sidebar-related styles */

  --jp-sidebar-min-width: 250px;

  /* Search-related styles */

  --jp-search-toggle-off-opacity: 0.5;
  --jp-search-toggle-hover-opacity: 0.8;
  --jp-search-toggle-on-opacity: 1;
  --jp-search-selected-match-background-color: rgb(245, 200, 0);
  --jp-search-selected-match-color: black;
  --jp-search-unselected-match-background-color: var(
    --jp-inverse-layout-color0
  );
  --jp-search-unselected-match-color: var(--jp-ui-inverse-font-color0);

  /* Icon colors that work well with light or dark backgrounds */
  --jp-icon-contrast-color0: var(--md-purple-600);
  --jp-icon-contrast-color1: var(--md-green-600);
  --jp-icon-contrast-color2: var(--md-pink-600);
  --jp-icon-contrast-color3: var(--md-blue-600);
}
</style>

<style type="text/css">
/* Force rendering true colors when outputing to pdf */
* {
  -webkit-print-color-adjust: exact;
}

/* Misc */
a.anchor-link {
  display: none;
}

.highlight  {
  margin: 0.4em;
}

/* Input area styling */
.jp-InputArea {
  overflow: hidden;
}

.jp-InputArea-editor {
  overflow: hidden;
}

.CodeMirror pre {
  margin: 0;
  padding: 0;
}

/* Using table instead of flexbox so that we can use break-inside property */
/* CSS rules under this comment should not be required anymore after we move to the JupyterLab 4.0 CSS */


.jp-CodeCell.jp-mod-outputsScrolled .jp-OutputArea-prompt {
  min-width: calc(
    var(--jp-cell-prompt-width) - var(--jp-private-cell-scrolling-output-offset)
  );
}

.jp-OutputArea-child {
  display: table;
  width: 100%;
}

.jp-OutputPrompt {
  display: table-cell;
  vertical-align: top;
  min-width: var(--jp-cell-prompt-width);
}

body[data-format='mobile'] .jp-OutputPrompt {
  display: table-row;
}

.jp-OutputArea-output {
  display: table-cell;
  width: 100%;
}

body[data-format='mobile'] .jp-OutputArea-child .jp-OutputArea-output {
  display: table-row;
}

.jp-OutputArea-output.jp-OutputArea-executeResult {
  width: 100%;
}

/* Hiding the collapser by default */
.jp-Collapser {
  display: none;
}

@media print {
  .jp-Cell-inputWrapper,
  .jp-Cell-outputWrapper {
    display: block;
  }

  .jp-OutputArea-child {
    break-inside: avoid-page;
  }
}
</style>

<!-- Load mathjax -->
    <script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.7/latest.js?config=TeX-AMS_CHTML-full,Safe"> </script>
    <!-- MathJax configuration -->
    <script type="text/x-mathjax-config">
    init_mathjax = function() {
        if (window.MathJax) {
        // MathJax loaded
            MathJax.Hub.Config({
                TeX: {
                    equationNumbers: {
                    autoNumber: "AMS",
                    useLabelIds: true
                    }
                },
                tex2jax: {
                    inlineMath: [ ['$','$'], ["\\(","\\)"] ],
                    displayMath: [ ['$$','$$'], ["\\[","\\]"] ],
                    processEscapes: true,
                    processEnvironments: true
                },
                displayAlign: 'center',
                CommonHTML: {
                    linebreaks: { 
                    automatic: true 
                    }
                }
            });
        
            MathJax.Hub.Queue(["Typeset", MathJax.Hub]);
        }
    }
    init_mathjax();
    </script>
    <!-- End of mathjax configuration --></head>
<body class="jp-Notebook" data-jp-theme-light="true" data-jp-theme-name="JupyterLab Light">

<div class="jp-Cell jp-MarkdownCell jp-Notebook-cell">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea"><div class="jp-InputPrompt jp-InputArea-prompt">
</div><div class="jp-RenderedHTMLCommon jp-RenderedMarkdown jp-MarkdownOutput " data-mime-type="text/markdown">
<p>A knot is called BPH slice if its concordance class is contained in the intersection of C<em>- and C</em>+. In this notebook we collect code that tries to verify the BPH sliceness anc C<em>+ and C</em>- status of knots.</p>

</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[1]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span><span class="kn">import</span> <span class="nn">snappy</span>
<span class="kn">import</span> <span class="nn">csv</span>
<span class="kn">import</span> <span class="nn">itertools</span>

<span class="c1">### for crossings</span>

<span class="k">def</span> <span class="nf">sign_of_crossing</span><span class="p">(</span><span class="n">cros</span><span class="p">):</span>
    <span class="sd">&#39;&#39;&#39;</span>
<span class="sd">    Returns the sign of a crossing. (In a PD code that is ordered.)</span>
<span class="sd">    &#39;&#39;&#39;</span>
    <span class="k">if</span> <span class="n">cros</span><span class="p">[</span><span class="mi">1</span><span class="p">]</span><span class="o">==</span><span class="mi">0</span> <span class="ow">and</span> <span class="n">cros</span><span class="p">[</span><span class="mi">3</span><span class="p">]</span><span class="o">!=</span><span class="mi">1</span><span class="p">:</span>
        <span class="k">return</span> <span class="mi">1</span>
    <span class="k">if</span> <span class="n">cros</span><span class="p">[</span><span class="mi">3</span><span class="p">]</span><span class="o">==</span><span class="mi">0</span><span class="ow">and</span> <span class="n">cros</span><span class="p">[</span><span class="mi">1</span><span class="p">]</span><span class="o">!=</span><span class="mi">1</span><span class="p">:</span>
        <span class="k">return</span> <span class="o">-</span><span class="mi">1</span>
    <span class="k">if</span> <span class="n">cros</span><span class="p">[</span><span class="mi">1</span><span class="p">]</span><span class="o">&gt;</span><span class="n">cros</span><span class="p">[</span><span class="mi">3</span><span class="p">]:</span>
        <span class="k">return</span> <span class="o">+</span><span class="mi">1</span>
    <span class="k">return</span> <span class="o">-</span><span class="mi">1</span>

<span class="k">def</span> <span class="nf">change_crossing</span><span class="p">(</span><span class="n">PD</span><span class="p">,</span><span class="n">crossing</span><span class="p">):</span>
    <span class="sd">&#39;&#39;&#39;</span>
<span class="sd">    Changes the crossing.</span>
<span class="sd">    &#39;&#39;&#39;</span>
    <span class="n">PD_code</span><span class="o">=</span><span class="n">PD</span><span class="o">.</span><span class="n">copy</span><span class="p">()</span>
    <span class="p">(</span><span class="n">a</span><span class="p">,</span><span class="n">b</span><span class="p">,</span><span class="n">c</span><span class="p">,</span><span class="n">d</span><span class="p">)</span><span class="o">=</span><span class="n">crossing</span>
    <span class="n">PD_code</span><span class="o">.</span><span class="n">remove</span><span class="p">(</span><span class="n">crossing</span><span class="p">)</span>
    <span class="n">PD_code</span><span class="o">.</span><span class="n">append</span><span class="p">((</span><span class="n">d</span><span class="p">,</span><span class="n">a</span><span class="p">,</span><span class="n">b</span><span class="p">,</span><span class="n">c</span><span class="p">))</span>
    <span class="k">return</span> <span class="n">PD_code</span>

<span class="k">def</span> <span class="nf">diagram_is_2_almost_positive</span><span class="p">(</span><span class="n">PD_code</span><span class="p">):</span>
    <span class="sd">&#39;&#39;&#39;</span>
<span class="sd">    Checks if the diagram is 2-almost positive (i.e. all but at most 2 crossings are positive). (In a PD code that is ordered.)</span>
<span class="sd">    &#39;&#39;&#39;</span>
    <span class="n">number_of_negative_crossings</span><span class="o">=</span><span class="mi">0</span>
    <span class="k">for</span> <span class="n">c</span> <span class="ow">in</span> <span class="n">PD_code</span><span class="p">:</span>
        <span class="k">if</span> <span class="n">sign_of_crossing</span><span class="p">(</span><span class="n">c</span><span class="p">)</span><span class="o">==-</span><span class="mi">1</span><span class="p">:</span>
            <span class="n">number_of_negative_crossings</span><span class="o">=</span><span class="n">number_of_negative_crossings</span><span class="o">+</span><span class="mi">1</span>
            <span class="k">if</span> <span class="n">number_of_negative_crossings</span><span class="o">&gt;</span><span class="mi">2</span><span class="p">:</span>
                <span class="k">return</span> <span class="kc">False</span>
    <span class="k">return</span> <span class="kc">True</span>

<span class="k">def</span> <span class="nf">diagram_is_2_almost_negative</span><span class="p">(</span><span class="n">PD_code</span><span class="p">):</span>
    <span class="sd">&#39;&#39;&#39;</span>
<span class="sd">    Checks if the diagram is 2-almost negative (i.e. all but at most 2 crossings are negative). (In a PD code that is ordered.)</span>
<span class="sd">    &#39;&#39;&#39;</span>
    <span class="n">number_of_positive_crossings</span><span class="o">=</span><span class="mi">0</span>
    <span class="k">for</span> <span class="n">c</span> <span class="ow">in</span> <span class="n">PD_code</span><span class="p">:</span>
        <span class="k">if</span> <span class="n">sign_of_crossing</span><span class="p">(</span><span class="n">c</span><span class="p">)</span><span class="o">==</span><span class="mi">1</span><span class="p">:</span>
            <span class="n">number_of_positive_crossings</span><span class="o">=</span><span class="n">number_of_positive_crossings</span><span class="o">+</span><span class="mi">1</span>
            <span class="k">if</span> <span class="n">number_of_positive_crossings</span><span class="o">&gt;</span><span class="mi">2</span><span class="p">:</span>
                <span class="k">return</span> <span class="kc">False</span>
    <span class="k">return</span> <span class="kc">True</span>

<span class="c1"># Recognition</span>

<span class="k">def</span> <span class="nf">is_unknot</span><span class="p">(</span><span class="n">knot</span><span class="p">,</span><span class="n">index</span><span class="o">=</span><span class="mi">3</span><span class="p">):</span>
    <span class="sd">&#39;&#39;&#39;</span>
<span class="sd">    Returns True if it represents the unknot and False if the group looks not free abelian.</span>
<span class="sd">    &#39;&#39;&#39;</span>
    <span class="n">K</span><span class="o">=</span><span class="n">snappy</span><span class="o">.</span><span class="n">Manifold</span><span class="p">(</span><span class="n">knot</span><span class="p">)</span>
    <span class="k">if</span> <span class="n">K</span><span class="o">.</span><span class="n">fundamental_group</span><span class="p">()</span><span class="o">.</span><span class="n">num_generators</span><span class="p">()</span><span class="o">==</span><span class="mi">1</span><span class="p">:</span>
        <span class="k">return</span> <span class="kc">True</span>
    <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">index</span><span class="p">):</span>
        <span class="n">K</span><span class="o">.</span><span class="n">randomize</span><span class="p">()</span>
        <span class="k">if</span> <span class="n">K</span><span class="o">.</span><span class="n">fundamental_group</span><span class="p">()</span><span class="o">.</span><span class="n">num_generators</span><span class="p">()</span><span class="o">==</span><span class="mi">1</span><span class="p">:</span>
            <span class="k">return</span> <span class="kc">True</span>
    <span class="k">return</span> <span class="kc">False</span>

<span class="k">def</span> <span class="nf">is_trivial_Jones</span><span class="p">(</span><span class="n">PD</span><span class="p">):</span>
    <span class="sd">&#39;&#39;&#39;</span>
<span class="sd">    Checks if the knot has trivial Jones.</span>
<span class="sd">    &#39;&#39;&#39;</span>
    <span class="n">K</span><span class="o">=</span><span class="n">snappy</span><span class="o">.</span><span class="n">Link</span><span class="p">(</span><span class="n">PD</span><span class="p">)</span>
    <span class="n">jones</span><span class="o">=</span><span class="n">K</span><span class="o">.</span><span class="n">jones_polynomial</span><span class="p">()</span>
    <span class="k">if</span> <span class="n">jones</span><span class="o">==</span><span class="mi">1</span><span class="p">:</span>
        <span class="k">return</span> <span class="kc">True</span>
    <span class="k">return</span> <span class="kc">False</span>

<span class="c1">### BPH sliceness</span>

<span class="k">def</span> <span class="nf">is_BPH_slice_brute_force</span><span class="p">(</span><span class="n">PD</span><span class="p">):</span>
    <span class="sd">&#39;&#39;&#39;</span>
<span class="sd">    Given the PD code of a knot diagram. Trys to idetify it as BPH slice knot with a brute force methode.</span>
<span class="sd">    &#39;&#39;&#39;</span>
    <span class="k">if</span> <span class="mi">0</span><span class="o">==</span><span class="mi">0</span><span class="p">:</span>
        <span class="c1"># check C_+</span>
        <span class="n">is_in_C_plus</span><span class="o">=</span><span class="kc">False</span>
        <span class="n">positive_crossings</span><span class="o">=</span><span class="p">[]</span>
        <span class="k">for</span> <span class="n">c</span> <span class="ow">in</span> <span class="n">PD</span><span class="p">:</span>
            <span class="k">if</span> <span class="n">sign_of_crossing</span><span class="p">(</span><span class="n">c</span><span class="p">)</span><span class="o">==</span><span class="mi">1</span><span class="p">:</span>
                <span class="n">positive_crossings</span><span class="o">.</span><span class="n">append</span><span class="p">(</span><span class="n">c</span><span class="p">)</span>
        <span class="k">if</span> <span class="nb">len</span><span class="p">(</span><span class="n">positive_crossings</span><span class="p">)</span><span class="o">&gt;</span><span class="nb">len</span><span class="p">(</span><span class="n">PD</span><span class="p">)</span><span class="o">-</span><span class="mi">3</span><span class="p">:</span><span class="c1">#In this case it is automatically in C_+ </span>
            <span class="n">is_in_C_plus</span><span class="o">=</span><span class="kc">True</span>
        <span class="k">else</span><span class="p">:</span>
            <span class="n">crossing_list</span><span class="o">=</span><span class="nb">list</span><span class="p">(</span><span class="n">itertools</span><span class="o">.</span><span class="n">combinations</span><span class="p">(</span><span class="n">positive_crossings</span><span class="p">,</span> <span class="nb">len</span><span class="p">(</span><span class="n">positive_crossings</span><span class="p">)))</span>
            <span class="k">for</span> <span class="n">crossings</span> <span class="ow">in</span> <span class="n">crossing_list</span><span class="p">:</span>
                <span class="n">PD_new</span><span class="o">=</span><span class="n">PD</span><span class="o">.</span><span class="n">copy</span><span class="p">()</span>
                <span class="k">for</span> <span class="n">c</span> <span class="ow">in</span> <span class="n">crossings</span><span class="p">:</span>
                    <span class="n">PD_new</span><span class="o">=</span><span class="n">change_crossing</span><span class="p">(</span><span class="n">PD_new</span><span class="p">,</span><span class="n">c</span><span class="p">)</span>
                <span class="k">if</span> <span class="n">is_unknot</span><span class="p">(</span><span class="n">PD_new</span><span class="p">):</span>
                    <span class="n">is_in_C_plus</span><span class="o">=</span><span class="kc">True</span>
                    <span class="k">break</span>
        <span class="c1"># check C_.</span>
        <span class="n">is_in_C_minus</span><span class="o">=</span><span class="kc">False</span>
        
        <span class="n">negative_crossings</span><span class="o">=</span><span class="p">[]</span>
        <span class="k">for</span> <span class="n">c</span> <span class="ow">in</span> <span class="n">PD</span><span class="p">:</span>
            <span class="k">if</span> <span class="n">sign_of_crossing</span><span class="p">(</span><span class="n">c</span><span class="p">)</span><span class="o">==-</span><span class="mi">1</span><span class="p">:</span>
                <span class="n">negative_crossings</span><span class="o">.</span><span class="n">append</span><span class="p">(</span><span class="n">c</span><span class="p">)</span>
        <span class="k">if</span> <span class="nb">len</span><span class="p">(</span><span class="n">negative_crossings</span><span class="p">)</span><span class="o">&gt;</span><span class="nb">len</span><span class="p">(</span><span class="n">PD</span><span class="p">)</span><span class="o">-</span><span class="mi">3</span><span class="p">:</span><span class="c1">#In this case it is automatically in C_+ </span>
            <span class="n">is_in_C_minus</span><span class="o">=</span><span class="kc">True</span>
        <span class="k">else</span><span class="p">:</span>
            <span class="n">crossing_list</span><span class="o">=</span><span class="nb">list</span><span class="p">(</span><span class="n">itertools</span><span class="o">.</span><span class="n">combinations</span><span class="p">(</span><span class="n">positive_crossings</span><span class="p">,</span> <span class="nb">len</span><span class="p">(</span><span class="n">negative_crossings</span><span class="p">)))</span>
            <span class="k">for</span> <span class="n">crossings</span> <span class="ow">in</span> <span class="n">crossing_list</span><span class="p">:</span>
                <span class="n">PD_new</span><span class="o">=</span><span class="n">PD</span><span class="o">.</span><span class="n">copy</span><span class="p">()</span>
                <span class="k">for</span> <span class="n">c</span> <span class="ow">in</span> <span class="n">crossings</span><span class="p">:</span>
                    <span class="n">PD_new</span><span class="o">=</span><span class="n">change_crossing</span><span class="p">(</span><span class="n">PD_new</span><span class="p">,</span><span class="n">c</span><span class="p">)</span>
                <span class="k">if</span> <span class="n">is_unknot</span><span class="p">(</span><span class="n">PD_new</span><span class="p">):</span>
                    <span class="n">is_in_C_minus</span><span class="o">=</span><span class="kc">True</span>
                    <span class="k">break</span>
        
        <span class="k">if</span> <span class="n">snappy</span><span class="o">.</span><span class="n">Link</span><span class="p">(</span><span class="n">PD</span><span class="p">)</span><span class="o">.</span><span class="n">exterior</span><span class="p">()</span><span class="o">.</span><span class="n">symmetry_group</span><span class="p">()</span><span class="o">.</span><span class="n">is_amphicheiral</span><span class="p">():</span>
            <span class="k">if</span> <span class="n">is_in_C_plus</span><span class="o">==</span><span class="kc">True</span><span class="p">:</span>
                <span class="k">return</span> <span class="kc">True</span>
            <span class="k">if</span> <span class="n">is_in_C_minus</span><span class="o">==</span><span class="kc">True</span><span class="p">:</span>
                <span class="k">return</span> <span class="kc">True</span>
        
        <span class="k">if</span> <span class="n">is_in_C_minus</span><span class="o">==</span><span class="kc">False</span><span class="p">:</span>
            <span class="k">return</span> <span class="kc">False</span>
        <span class="k">if</span> <span class="n">is_in_C_plus</span><span class="o">==</span><span class="kc">False</span><span class="p">:</span>
            <span class="k">return</span> <span class="kc">False</span>
        <span class="k">if</span> <span class="n">is_in_C_plus</span><span class="o">==</span><span class="kc">True</span> <span class="ow">and</span> <span class="n">is_in_C_minus</span><span class="o">==</span><span class="kc">True</span><span class="p">:</span>
            <span class="k">return</span> <span class="kc">True</span>

<span class="k">def</span> <span class="nf">is_BPH_slice_recursive</span><span class="p">(</span><span class="n">PD</span><span class="p">,</span><span class="n">BPH_slice_knots</span><span class="o">=</span><span class="p">[]):</span>
    <span class="sd">&#39;&#39;&#39;</span>
<span class="sd">    Given the PD code of a knot diagram. Trys to idetify it as BPH slice knot in a recursive way.</span>
<span class="sd">    &#39;&#39;&#39;</span>
    <span class="c1"># check C_+</span>
    <span class="n">is_in_C_plus</span><span class="o">=</span><span class="kc">False</span>
    <span class="k">if</span> <span class="n">diagram_is_2_almost_positive</span><span class="p">(</span><span class="n">PD</span><span class="p">)</span><span class="o">==</span><span class="kc">True</span><span class="p">:</span>
        <span class="n">is_in_C_plus</span><span class="o">=</span><span class="kc">True</span>
        <span class="c1"># If this is strue, we can make the diagram increasing by changing only positive crossings</span>
    <span class="k">if</span> <span class="n">is_in_C_plus</span><span class="o">==</span><span class="kc">False</span><span class="p">:</span>   
        <span class="k">for</span> <span class="n">c</span> <span class="ow">in</span> <span class="n">PD</span><span class="p">:</span>
            <span class="k">if</span> <span class="n">sign_of_crossing</span><span class="p">(</span><span class="n">c</span><span class="p">)</span><span class="o">==</span><span class="mi">1</span><span class="p">:</span>
                <span class="n">PD_new</span><span class="o">=</span><span class="n">change_crossing</span><span class="p">(</span><span class="n">PD</span><span class="p">,</span><span class="n">c</span><span class="p">)</span>
                <span class="n">D</span><span class="o">=</span><span class="n">snappy</span><span class="o">.</span><span class="n">Link</span><span class="p">(</span><span class="n">PD_new</span><span class="p">)</span>
                <span class="n">D</span><span class="o">.</span><span class="n">simplify</span><span class="p">(</span><span class="s1">&#39;global&#39;</span><span class="p">)</span>
                <span class="n">K</span><span class="o">=</span><span class="n">D</span><span class="o">.</span><span class="n">exterior</span><span class="p">()</span>
                <span class="k">if</span> <span class="n">is_unknot</span><span class="p">(</span><span class="n">K</span><span class="p">):</span>
                    <span class="n">is_in_C_plus</span><span class="o">=</span><span class="kc">True</span>
                    <span class="k">break</span>
                <span class="k">if</span> <span class="n">K</span> <span class="ow">in</span> <span class="n">BPH_slice_knots</span><span class="p">:</span>
                    <span class="n">is_in_C_plus</span><span class="o">=</span><span class="kc">True</span>
                    <span class="k">break</span>
                                              
    <span class="c1"># check C_-</span>
    <span class="n">is_in_C_minus</span><span class="o">=</span><span class="kc">False</span>
    <span class="k">if</span> <span class="n">diagram_is_2_almost_negative</span><span class="p">(</span><span class="n">PD</span><span class="p">)</span><span class="o">==</span><span class="kc">True</span><span class="p">:</span>
        <span class="n">is_in_C_minus</span><span class="o">=</span><span class="kc">True</span>
        <span class="c1"># If this is strue, we can make the diagram increasing by changing only negative crossings</span>
    <span class="k">if</span> <span class="n">is_in_C_minus</span><span class="o">==</span><span class="kc">False</span><span class="p">:</span>   
        <span class="k">for</span> <span class="n">c</span> <span class="ow">in</span> <span class="n">PD</span><span class="p">:</span>
            <span class="k">if</span> <span class="n">sign_of_crossing</span><span class="p">(</span><span class="n">c</span><span class="p">)</span><span class="o">==-</span><span class="mi">1</span><span class="p">:</span>
                <span class="n">PD_new</span><span class="o">=</span><span class="n">change_crossing</span><span class="p">(</span><span class="n">PD</span><span class="p">,</span><span class="n">c</span><span class="p">)</span>
                <span class="n">D</span><span class="o">=</span><span class="n">snappy</span><span class="o">.</span><span class="n">Link</span><span class="p">(</span><span class="n">PD_new</span><span class="p">)</span>
                <span class="n">D</span><span class="o">.</span><span class="n">simplify</span><span class="p">(</span><span class="s1">&#39;global&#39;</span><span class="p">)</span>
                <span class="n">K</span><span class="o">=</span><span class="n">D</span><span class="o">.</span><span class="n">exterior</span><span class="p">()</span>
                <span class="k">if</span> <span class="n">is_unknot</span><span class="p">(</span><span class="n">K</span><span class="p">):</span>
                    <span class="n">is_in_C_minus</span><span class="o">=</span><span class="kc">True</span>
                    <span class="k">break</span>
                <span class="k">if</span> <span class="n">K</span> <span class="ow">in</span> <span class="n">BPH_slice_knots</span><span class="p">:</span>
                    <span class="n">is_in_C_minus</span><span class="o">=</span><span class="kc">True</span>
                    <span class="k">break</span>
        
        <span class="k">if</span> <span class="n">snappy</span><span class="o">.</span><span class="n">Link</span><span class="p">(</span><span class="n">PD</span><span class="p">)</span><span class="o">.</span><span class="n">exterior</span><span class="p">()</span><span class="o">.</span><span class="n">symmetry_group</span><span class="p">()</span><span class="o">.</span><span class="n">is_amphicheiral</span><span class="p">():</span>
            <span class="k">if</span> <span class="n">is_in_C_plus</span><span class="o">==</span><span class="kc">True</span><span class="p">:</span>
                <span class="k">return</span> <span class="kc">True</span>
            <span class="k">if</span> <span class="n">is_in_C_minus</span><span class="o">==</span><span class="kc">True</span><span class="p">:</span>
                <span class="k">return</span> <span class="kc">True</span>
        
        <span class="k">if</span> <span class="n">is_in_C_minus</span><span class="o">==</span><span class="kc">False</span><span class="p">:</span>
            <span class="k">return</span> <span class="kc">False</span>
        <span class="k">if</span> <span class="n">is_in_C_plus</span><span class="o">==</span><span class="kc">False</span><span class="p">:</span>
            <span class="k">return</span> <span class="kc">False</span>
        <span class="k">if</span> <span class="n">is_in_C_plus</span><span class="o">==</span><span class="kc">True</span> <span class="ow">and</span> <span class="n">is_in_C_minus</span><span class="o">==</span><span class="kc">True</span><span class="p">:</span>
            <span class="k">return</span> <span class="kc">True</span>        
        
<span class="c1">### C_+ and C_-</span>

<span class="k">def</span> <span class="nf">is_inC_plus_brute_force</span><span class="p">(</span><span class="n">PD</span><span class="p">):</span>
    <span class="sd">&#39;&#39;&#39;</span>
<span class="sd">    Given the PD code of a knot diagram. Trys to idetify it in C_plus with a brute force methode.</span>
<span class="sd">    &#39;&#39;&#39;</span>
    <span class="n">positive_crossings</span><span class="o">=</span><span class="p">[]</span>
    <span class="k">for</span> <span class="n">c</span> <span class="ow">in</span> <span class="n">PD</span><span class="p">:</span>
        <span class="k">if</span> <span class="n">sign_of_crossing</span><span class="p">(</span><span class="n">c</span><span class="p">)</span><span class="o">==</span><span class="mi">1</span><span class="p">:</span>
            <span class="n">positive_crossings</span><span class="o">.</span><span class="n">append</span><span class="p">(</span><span class="n">c</span><span class="p">)</span>
    <span class="k">if</span> <span class="nb">len</span><span class="p">(</span><span class="n">positive_crossings</span><span class="p">)</span><span class="o">&gt;</span><span class="nb">len</span><span class="p">(</span><span class="n">PD</span><span class="p">)</span><span class="o">-</span><span class="mi">3</span><span class="p">:</span><span class="c1">#In this case it is automatically in C_+ </span>
        <span class="k">return</span> <span class="kc">True</span>
    <span class="n">crossing_list</span><span class="o">=</span><span class="nb">list</span><span class="p">(</span><span class="n">itertools</span><span class="o">.</span><span class="n">combinations</span><span class="p">(</span><span class="n">positive_crossings</span><span class="p">,</span> <span class="nb">len</span><span class="p">(</span><span class="n">positive_crossings</span><span class="p">)))</span>
    <span class="k">for</span> <span class="n">crossings</span> <span class="ow">in</span> <span class="n">crossing_list</span><span class="p">:</span>
        <span class="n">PD_new</span><span class="o">=</span><span class="n">PD</span><span class="o">.</span><span class="n">copy</span><span class="p">()</span>
        <span class="k">for</span> <span class="n">c</span> <span class="ow">in</span> <span class="n">crossings</span><span class="p">:</span>
            <span class="n">PD_new</span><span class="o">=</span><span class="n">change_crossing</span><span class="p">(</span><span class="n">PD_new</span><span class="p">,</span><span class="n">c</span><span class="p">)</span>
            <span class="k">if</span> <span class="n">is_unknot</span><span class="p">(</span><span class="n">PD_new</span><span class="p">):</span>
                <span class="k">return</span> <span class="kc">True</span>
            
<span class="k">def</span> <span class="nf">is_inC_minus_brute_force</span><span class="p">(</span><span class="n">PD</span><span class="p">):</span>
    <span class="sd">&#39;&#39;&#39;</span>
<span class="sd">    Given the PD code of a knot diagram. Trys to idetify it in C_minus with a brute force methode.</span>
<span class="sd">    &#39;&#39;&#39;</span>
    <span class="n">negative_crossings</span><span class="o">=</span><span class="p">[]</span>
    <span class="k">for</span> <span class="n">c</span> <span class="ow">in</span> <span class="n">PD</span><span class="p">:</span>
        <span class="k">if</span> <span class="n">sign_of_crossing</span><span class="p">(</span><span class="n">c</span><span class="p">)</span><span class="o">==-</span><span class="mi">1</span><span class="p">:</span>
            <span class="n">negative_crossings</span><span class="o">.</span><span class="n">append</span><span class="p">(</span><span class="n">c</span><span class="p">)</span>
    <span class="k">if</span> <span class="nb">len</span><span class="p">(</span><span class="n">negative_crossings</span><span class="p">)</span><span class="o">&gt;</span><span class="nb">len</span><span class="p">(</span><span class="n">PD</span><span class="p">)</span><span class="o">-</span><span class="mi">3</span><span class="p">:</span><span class="c1">#In this case it is automatically in C_- </span>
        <span class="k">return</span> <span class="kc">True</span>
    <span class="n">crossing_list</span><span class="o">=</span><span class="nb">list</span><span class="p">(</span><span class="n">itertools</span><span class="o">.</span><span class="n">combinations</span><span class="p">(</span><span class="n">negative_crossings</span><span class="p">,</span> <span class="nb">len</span><span class="p">(</span><span class="n">negative_crossings</span><span class="p">)))</span>
    <span class="k">for</span> <span class="n">crossings</span> <span class="ow">in</span> <span class="n">crossing_list</span><span class="p">:</span>
        <span class="n">PD_new</span><span class="o">=</span><span class="n">PD</span><span class="o">.</span><span class="n">copy</span><span class="p">()</span>
        <span class="k">for</span> <span class="n">c</span> <span class="ow">in</span> <span class="n">crossings</span><span class="p">:</span>
            <span class="n">PD_new</span><span class="o">=</span><span class="n">change_crossing</span><span class="p">(</span><span class="n">PD_new</span><span class="p">,</span><span class="n">c</span><span class="p">)</span>
            <span class="k">if</span> <span class="n">is_unknot</span><span class="p">(</span><span class="n">PD_new</span><span class="p">):</span>
                <span class="k">return</span> <span class="kc">True</span>  
            
<span class="k">def</span> <span class="nf">is_in_C_plus_recursive</span><span class="p">(</span><span class="n">PD</span><span class="p">,</span><span class="n">BPH_slice_knots</span><span class="o">=</span><span class="p">[]):</span>
    <span class="sd">&#39;&#39;&#39;</span>
<span class="sd">    Given the PD code of a knot diagram. Trys to idetify in C_+ recursively.</span>
<span class="sd">    &#39;&#39;&#39;</span>
    <span class="k">if</span> <span class="n">diagram_is_2_almost_positive</span><span class="p">(</span><span class="n">PD</span><span class="p">)</span><span class="o">==</span><span class="kc">True</span><span class="p">:</span>
        <span class="k">return</span> <span class="kc">True</span>
        <span class="c1"># If this is strue, we can make the diagram increasing by changing only positive crossings</span>
    <span class="n">knots_to_check</span><span class="o">=</span><span class="p">[]</span>
    <span class="k">for</span> <span class="n">c</span> <span class="ow">in</span> <span class="n">PD</span><span class="p">:</span>
        <span class="k">if</span> <span class="n">sign_of_crossing</span><span class="p">(</span><span class="n">c</span><span class="p">)</span><span class="o">==</span><span class="mi">1</span><span class="p">:</span>
            <span class="n">PD_new</span><span class="o">=</span><span class="n">change_crossing</span><span class="p">(</span><span class="n">PD</span><span class="p">,</span><span class="n">c</span><span class="p">)</span>
            <span class="k">if</span> <span class="n">is_unknot</span><span class="p">(</span><span class="n">PD_new</span><span class="p">):</span>
                <span class="k">return</span> <span class="kc">True</span>
            <span class="n">D</span><span class="o">=</span><span class="n">snappy</span><span class="o">.</span><span class="n">Link</span><span class="p">(</span><span class="n">PD_new</span><span class="p">)</span>
            <span class="n">D</span><span class="o">.</span><span class="n">simplify</span><span class="p">(</span><span class="s1">&#39;global&#39;</span><span class="p">)</span>
            <span class="n">K</span><span class="o">=</span><span class="n">D</span><span class="o">.</span><span class="n">exterior</span><span class="p">()</span>
            <span class="k">if</span> <span class="n">K</span> <span class="ow">in</span> <span class="n">BPH_slice_knots</span><span class="p">:</span>
                <span class="k">return</span> <span class="kc">True</span>
            <span class="k">if</span> <span class="o">-</span><span class="n">D</span><span class="o">.</span><span class="n">signature</span><span class="p">()</span><span class="o">&gt;=</span><span class="mi">0</span><span class="p">:</span>
                <span class="k">if</span> <span class="n">D</span><span class="o">.</span><span class="n">knot_floer_homology</span><span class="p">()</span><span class="o">.</span><span class="n">get</span><span class="p">(</span><span class="s1">&#39;tau&#39;</span><span class="p">)</span><span class="o">&gt;=</span><span class="mi">0</span><span class="p">:</span>
                    <span class="n">knots_to_check</span><span class="o">.</span><span class="n">append</span><span class="p">(</span><span class="n">D</span><span class="o">.</span><span class="n">PD_code</span><span class="p">())</span>
    <span class="k">for</span> <span class="n">PD</span> <span class="ow">in</span> <span class="n">knots_to_check</span><span class="p">:</span>
        <span class="k">if</span> <span class="n">is_in_C_plus_recursive</span><span class="p">(</span><span class="n">PD</span><span class="p">,</span><span class="n">BPH_slice_knots</span><span class="o">=</span><span class="n">BPH_slice_knots</span><span class="p">):</span>
            <span class="k">return</span> <span class="kc">True</span>
    <span class="k">return</span> <span class="kc">False</span>

<span class="k">def</span> <span class="nf">is_in_C_minus_recursive</span><span class="p">(</span><span class="n">PD</span><span class="p">,</span><span class="n">BPH_slice_knots</span><span class="o">=</span><span class="p">[]):</span>
    <span class="sd">&#39;&#39;&#39;</span>
<span class="sd">    Given the PD code of a knot diagram. Trys to idetify in C_- recursively.</span>
<span class="sd">    &#39;&#39;&#39;</span>
    <span class="k">if</span> <span class="n">diagram_is_2_almost_negative</span><span class="p">(</span><span class="n">PD</span><span class="p">)</span><span class="o">==</span><span class="kc">True</span><span class="p">:</span>
        <span class="k">return</span> <span class="kc">True</span>
        <span class="c1"># If this is strue, we can make the diagram increasing by changing only negative crossings</span>
    <span class="n">knots_to_check</span><span class="o">=</span><span class="p">[]</span>
    <span class="k">for</span> <span class="n">c</span> <span class="ow">in</span> <span class="n">PD</span><span class="p">:</span>
        <span class="k">if</span> <span class="n">sign_of_crossing</span><span class="p">(</span><span class="n">c</span><span class="p">)</span><span class="o">==-</span><span class="mi">1</span><span class="p">:</span>
            <span class="n">PD_new</span><span class="o">=</span><span class="n">change_crossing</span><span class="p">(</span><span class="n">PD</span><span class="p">,</span><span class="n">c</span><span class="p">)</span>
            <span class="k">if</span> <span class="n">is_unknot</span><span class="p">(</span><span class="n">PD_new</span><span class="p">):</span>
                <span class="k">return</span> <span class="kc">True</span>
            <span class="n">D</span><span class="o">=</span><span class="n">snappy</span><span class="o">.</span><span class="n">Link</span><span class="p">(</span><span class="n">PD_new</span><span class="p">)</span>
            <span class="n">D</span><span class="o">.</span><span class="n">simplify</span><span class="p">(</span><span class="s1">&#39;global&#39;</span><span class="p">)</span>
            <span class="n">K</span><span class="o">=</span><span class="n">D</span><span class="o">.</span><span class="n">exterior</span><span class="p">()</span>
            <span class="k">if</span> <span class="n">K</span> <span class="ow">in</span> <span class="n">BPH_slice_knots</span><span class="p">:</span>
                <span class="k">return</span> <span class="kc">True</span>
            <span class="k">if</span> <span class="o">-</span><span class="n">D</span><span class="o">.</span><span class="n">signature</span><span class="p">()</span><span class="o">&lt;=</span><span class="mi">0</span><span class="p">:</span>
                <span class="k">if</span> <span class="n">D</span><span class="o">.</span><span class="n">knot_floer_homology</span><span class="p">()</span><span class="o">.</span><span class="n">get</span><span class="p">(</span><span class="s1">&#39;tau&#39;</span><span class="p">)</span><span class="o">&lt;=</span><span class="mi">0</span><span class="p">:</span>
                    <span class="n">knots_to_check</span><span class="o">.</span><span class="n">append</span><span class="p">(</span><span class="n">D</span><span class="o">.</span><span class="n">PD_code</span><span class="p">())</span>
    <span class="k">for</span> <span class="n">PD</span> <span class="ow">in</span> <span class="n">knots_to_check</span><span class="p">:</span>
        <span class="k">if</span> <span class="n">is_in_C_minus_recursive</span><span class="p">(</span><span class="n">PD</span><span class="p">,</span><span class="n">BPH_slice_knots</span><span class="o">=</span><span class="n">BPH_slice_knots</span><span class="p">):</span>
            <span class="k">return</span> <span class="kc">True</span>
    <span class="k">return</span> <span class="kc">False</span>
    

       
</pre></div>

     </div>
</div>
</div>
</div>

</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs  ">
<div class="jp-Cell-inputWrapper">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In&nbsp;[&nbsp;]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
     <div class="CodeMirror cm-s-jupyter">
<div class=" highlight hl-ipython3"><pre><span></span> 
</pre></div>

     </div>
</div>
</div>
</div>

</div>
</body>







</html>


==> anc/BPH/BPH_sliceness_and_Cplus_minus.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "4bdc4b67",
   "metadata": {},
   "source": [
    "A knot is called BPH slice if its concordance class is contained in the intersection of C_- and C_+. In this notebook we collect code that tries to verify the BPH sliceness anc C_+ and C_- status of knots."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "041f2496",
   "metadata": {},
   "outputs": [],
   "source": [
    "import snappy\n",
    "import csv\n",
    "import itertools\n",
    "\n",
    "### for crossings\n",
    "\n",
    "def sign_of_crossing(cros):\n",
    "    '''\n",
    "    Returns the sign of a crossing. (In a PD code that is ordered.)\n",
    "    '''\n",
    "    if cros[1]==0 and cros[3]!=1:\n",
    "        return 1\n",
    "    if cros[3]==0and cros[1]!=1:\n",
    "        return -1\n",
    "    if cros[1]>cros[3]:\n",
    "        return +1\n",
    "    return -1\n",
    "\n",
    "def change_crossing(PD,crossing):\n",
    "    '''\n",
    "    Changes the crossing.\n",
    "    '''\n",
    "    PD_code=PD.copy()\n",
    "    (a,b,c,d)=crossing\n",
    "    PD_code.remove(crossing)\n",
    "    PD_code.append((d,a,b,c))\n",
    "    return PD_code\n",
    "\n",
    "def diagram_is_2_almost_positive(PD_code):\n",
    "    '''\n",
    "    Checks if the diagram is 2-almost positive (i.e. all but at most 2 crossings are positive). (In a PD code that is ordered.)\n",
    "    '''\n",
    "    number_of_negative_crossings=0\n",
    "    for c in PD_code:\n",
    "        if sign_of_crossing(c)==-1:\n",
    "            number_of_negative_crossings=number_of_negative_crossings+1\n",
    "            if number_of_negative_crossings>2:\n",
    "                return False\n",
    "    return True\n",
    "\n",
    "def diagram_is_2_almost_negative(PD_code):\n",
    "    '''\n",
    "    Checks if the diagram is 2-almost negative (i.e. all but at most 2 crossings are negative). (In a PD code that is ordered.)\n",
    "    '''\n",
    "    number_of_positive_crossings=0\n",
    "    for c in PD_code:\n",
    "        if sign_of_crossing(c)==1:\n",
    "            number_of_positive_crossings=number_of_positive_crossings+1\n",
    "            if number_of_positive_crossings>2:\n",
    "                return False\n",
    "    return True\n",
    "\n",
    "# Recognition\n",
    "\n",
    "def is_unknot(knot,index=3):\n",
    "    '''\n",
    "    Returns True if it represents the unknot and False if the group looks not free abelian.\n",
    "    '''\n",
    "    K=snappy.Manifold(knot)\n",
    "    if K.fundamental_group().num_generators()==1:\n",
    "        return True\n",
    "    for i in range(index):\n",
    "        K.randomize()\n",
    "        if K.fundamental_group().num_generators()==1:\n",
    "            return True\n",
    "    return False\n",
    "\n",
    "def is_trivial_Jones(PD):\n",
    "    '''\n",
    "    Checks if the knot has trivial Jones.\n",
    "    '''\n",
    "    K=snappy.Link(PD)\n",
    "    jones=K.jones_polynomial()\n",
    "    if jones==1:\n",
    "        return True\n",
    "    return False\n",
    "\n",
    "### BPH sliceness\n",
    "\n",
    "def is_BPH_slice_brute_force(PD):\n",
    "    '''\n",
    "    Given the PD code of a knot diagram. Trys to idetify it as BPH slice knot with a brute force methode.\n",
    "    '''\n",
    "    if 0==0:\n",
    "        # check C_+\n",
    "        is_in_C_plus=False\n",
    "        positive_crossings=[]\n",
    "        for c in PD:\n",
    "            if sign_of_crossing(c)==1:\n",
    "                positive_crossings.append(c)\n",
    "        if len(positive_crossings)>len(PD)-3:#In this case it is automatically in C_+ \n",
    "            is_in_C_plus=True\n",
    "        else:\n",
    "            crossing_list=list(itertools.combinations(positive_crossings, len(positive_crossings)))\n",
    "            for crossings in crossing_list:\n",
    "                PD_new=PD.copy()\n",
    "                for c in crossings:\n",
    "                    PD_new=change_crossing(PD_new,c)\n",
    "                if is_unknot(PD_new):\n",
    "                    is_in_C_plus=True\n",
    "                    break\n",
    "        # check C_.\n",
    "        is_in_C_minus=False\n",
    "        \n",
    "        negative_crossings=[]\n",
    "        for c in PD:\n",
    "            if sign_of_crossing(c)==-1:\n",
    "                negative_crossings.append(c)\n",
    "        if len(negative_crossings)>len(PD)-3:#In this case it is automatically in C_+ \n",
    "            is_in_C_minus=True\n",
    "        else:\n",
    "            crossing_list=list(itertools.combinations(positive_crossings, len(negative_crossings)))\n",
    "            for crossings in crossing_list:\n",
    "                PD_new=PD.copy()\n",
    "                for c in crossings:\n",
    "                    PD_new=change_crossing(PD_new,c)\n",
    "                if is_unknot(PD_new):\n",
    "                    is_in_C_minus=True\n",
    "                    break\n",
    "        \n",
    "        if snappy.Link(PD).exterior().symmetry_group().is_amphicheiral():\n",
    "            if is_in_C_plus==True:\n",
    "                return True\n",
    "            if is_in_C_minus==True:\n",
    "                return True\n",
    "        \n",
    "        if is_in_C_minus==False:\n",
    "            return False\n",
    "        if is_in_C_plus==False:\n",
    "            return False\n",
    "        if is_in_C_plus==True and is_in_C_minus==True:\n",
    "            return True\n",
    "\n",
    "def is_BPH_slice_recursive(PD,BPH_slice_knots=[]):\n",
    "    '''\n",
    "    Given the PD code of a knot diagram. Trys to idetify it as BPH slice knot in a recursive way.\n",
    "    '''\n",
    "    # check C_+\n",
    "    is_in_C_plus=False\n",
    "    if diagram_is_2_almost_positive(PD)==True:\n",
    "        is_in_C_plus=True\n",
    "        # If this is strue, we can make the diagram increasing by changing only positive crossings\n",
    "    if is_in_C_plus==False:   \n",
    "        for c in PD:\n",
    "            if sign_of_crossing(c)==1:\n",
    "                PD_new=change_crossing(PD,c)\n",
    "                D=snappy.Link(PD_new)\n",
    "                D.simplify('global')\n",
    "                K=D.exterior()\n",
    "                if is_unknot(K):\n",
    "                    is_in_C_plus=True\n",
    "                    break\n",
    "                if K in BPH_slice_knots:\n",
    "                    is_in_C_plus=True\n",
    "                    break\n",
    "                                              \n",
    "    # check C_-\n",
    "    is_in_C_minus=False\n",
    "    if diagram_is_2_almost_negative(PD)==True:\n",
    "        is_in_C_minus=True\n",
    "        # If this is strue, we can make the diagram increasing by changing only negative crossings\n",
    "    if is_in_C_minus==False:   \n",
    "        for c in PD:\n",
    "            if sign_of_crossing(c)==-1:\n",
    "                PD_new=change_crossing(PD,c)\n",
    "                D=snappy.Link(PD_new)\n",
    "                D.simplify('global')\n",
    "                K=D.exterior()\n",
    "                if is_unknot(K):\n",
    "                    is_in_C_minus=True\n",
    "                    break\n",
    "                if K in BPH_slice_knots:\n",
    "                    is_in_C_minus=True\n",
    "                    break\n",
    "        \n",
    "        if snappy.Link(PD).exterior().symmetry_group().is_amphicheiral():\n",
    "            if is_in_C_plus==True:\n",
    "                return True\n",
    "            if is_in_C_minus==True:\n",
    "                return True\n",
    "        \n",
    "        if is_in_C_minus==False:\n",
    "            return False\n",
    "        if is_in_C_plus==False:\n",
    "            return False\n",
    "        if is_in_C_plus==True and is_in_C_minus==True:\n",
    "            return True        \n",
    "        \n",
    "### C_+ and C_-\n",
    "\n",
    "def is_inC_plus_brute_force(PD):\n",
    "    '''\n",
    "    Given the PD code of a knot diagram. Trys to idetify it in C_plus with a brute force methode.\n",
    "    '''\n",
    "    positive_crossings=[]\n",
    "    for c in PD:\n",
    "        if sign_of_crossing(c)==1:\n",
    "            positive_crossings.append(c)\n",
    "    if len(positive_crossings)>len(PD)-3:#In this case it is automatically in C_+ \n",
    "        return True\n",
    "    crossing_list=list(itertools.combinations(positive_crossings, len(positive_crossings)))\n",
    "    for crossings in crossing_list:\n",
    "        PD_new=PD.copy()\n",
    "        for c in crossings:\n",
    "            PD_new=change_crossing(PD_new,c)\n",
    "            if is_unknot(PD_new):\n",
    "                return True\n",
    "            \n",
    "def is_inC_minus_brute_force(PD):\n",
    "    '''\n",
    "    Given the PD code of a knot diagram. Trys to idetify it in C_minus with a brute force methode.\n",
    "    '''\n",
    "    negative_crossings=[]\n",
    "    for c in PD:\n",
    "        if sign_of_crossing(c)==-1:\n",
    "            negative_crossings.append(c)\n",
    "    if len(negative_crossings)>len(PD)-3:#In this case it is automatically in C_- \n",
    "        return True\n",
    "    crossing_list=list(itertools.combinations(negative_crossings, len(negative_crossings)))\n",
    "    for crossings in crossing_list:\n",
    "        PD_new=PD.copy()\n",
    "        for c in crossings:\n",
    "            PD_new=change_crossing(PD_new,c)\n",
    "            if is_unknot(PD_new):\n",
    "                return True  \n",
    "            \n",
    "def is_in_C_plus_recursive(PD,BPH_slice_knots=[]):\n",
    "    '''\n",
    "    Given the PD code of a knot diagram. Trys to idetify in C_+ recursively.\n",
    "    '''\n",
    "    if diagram_is_2_almost_positive(PD)==True:\n",
    "        return True\n",
    "        # If this is strue, we can make the diagram increasing by changing only positive crossings\n",
    "    knots_to_check=[]\n",
    "    for c in PD:\n",
    "        if sign_of_crossing(c)==1:\n",
    "            PD_new=change_crossing(PD,c)\n",
    "            if is_unknot(PD_new):\n",
    "                return True\n",
    "            D=snappy.Link(PD_new)\n",
    "            D.simplify('global')\n",
    "            K=D.exterior()\n",
    "            if K in BPH_slice_knots:\n",
    "                return True\n",
    "            if -D.signature()>=0:\n",
    "                if D.knot_floer_homology().get('tau')>=0:\n",
    "                    knots_to_check.append(D.PD_code())\n",
    "    for PD in knots_to_check:\n",
    "        if is_in_C_plus_recursive(PD,BPH_slice_knots=BPH_slice_knots):\n",
    "            return True\n",
    "    return False\n",
    "\n",
    "def is_in_C_minus_recursive(PD,BPH_slice_knots=[]):\n",
    "    '''\n",
    "    Given the PD code of a knot diagram. Trys to idetify in C_- recursively.\n",
    "    '''\n",
    "    if diagram_is_2_almost_negative(PD)==True:\n",
    "        return True\n",
    "        # If this is strue, we can make the diagram increasing by changing only negative crossings\n",
    "    knots_to_check=[]\n",
    "    for c in PD:\n",
    "        if sign_of_crossing(c)==-1:\n",
    "            PD_new=change_crossing(PD,c)\n",
    "            if is_unknot(PD_new):\n",
    "                return True\n",
    "            D=snappy.Link(PD_new)\n",
    "            D.simplify('global')\n",
    "            K=D.exterior()\n",
    "            if K in BPH_slice_knots:\n",
    "                return True\n",
    "            if -D.signature()<=0:\n",
    "                if D.knot_floer_homology().get('tau')<=0:\n",
    "                    knots_to_check.append(D.PD_code())\n",
    "    for PD in knots_to_check:\n",
    "        if is_in_C_minus_recursive(PD,BPH_slice_knots=BPH_slice_knots):\n",
    "            return True\n",
    "    return False\n",
    "    \n",
    "\n",
    "       \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8048cde6",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.7",
   "language": "sage",
   "name": "sagemath-10.7"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/BPH/knots_in_C_minus.csv <==
K6a3
K8a4
K8a16
K8n1
K9a12
K9a29
K9n5
K10a117
K10a112
K10a23
K10a31
K10a79
K10a27
K10a39
K10a103
K10a121
K10n18
K10n2
K10n29
K10n10
K10n39
K11a28
K11a35
K11a36
K11a58
K11a87
K11a96
K11a103
K11a115
K11a164
K11a165
K11a169
K11a201
K11a316
K11a326
K11n4
K11n21
K11n37
K11n39
K11n42
K11n49
K11n50
K11n67
K11n73
K11n74
K11n83
K11n97
K11n116
K11n132
K11n139
K11n172
K12a3
K12a54
K12a77
K12a100
K12a173
K12a183
K12a189
K12a211
K12a221
K12a245
K12a258
K12a279
K12a348
K12a377
K12a425
K12a427
K12a435
K12a447
K12a456
K12a458
K12a464
K12a473
K12a477
K12a484
K12a606
K12a631
K12a646
K12a667
K12a715
K12a786
K12a819
K12a879
K12a887
K12a975
K12a979
K12a990
K12a1011
K12a1019
K12a1029
K12a1034
K12a1083
K12a1087
K12a1105
K12a1119
K12a1202
K12a1225
K12a1269
K12a1277
K12a1283
K12n4
K12n19
K12n23
K12n24
K12n43
K12n48
K12n49
K12n51
K12n56
K12n57
K12n62
K12n66
K12n87
K12n106
K12n145
K12n170
K12n214
K12n256
K12n257
K12n268
K12n279
K12n288
K12n309
K12n312
K12n313
K12n318
K12n360
K12n380
K12n393
K12n394
K12n397
K12n399
K12n414
K12n420
K12n430
K12n440
K12n462
K12n501
K12n504
K12n553
K12n556
K12n582
K12n605
K12n636
K12n657
K12n670
K12n676
K12n702
K12n706
K12n708
K12n721
K12n768
K12n782
K12n802
K12n817
K12n838
K12n870
K12n876
K4a1
K6a1
K7a1
K8a5
K8a7
K8a11
K8a14
K8a18
K9a1
K9a3
K9a7
K9a17
K9a18
K9a28
K9n1
K10a1
K10a7
K10a10
K10a11
K10a20
K10a24
K10a25
K10a49
K10a52
K10a54
K10a64
K10a66
K10a75
K10a85
K10a88
K10a94
K10a97
K10a107
K10a109
K10a111
K10n23
K10n38
K11a5
K11a8
K11a11
K11a13
K11a16
K11a30
K11a38
K11a67
K11a69
K11a80
K11a84
K11a88
K11a91
K11a98
K11a104
K11a110
K11a119
K11a128
K11a135
K11a138
K11a167
K11a180
K11a187
K11a189
K11a190
K11a195
K11a209
K11a210
K11a214
K11a233
K11a256
K11a266
K11a270
K11a272
K11a280
K11a287
K11a289
K11a300
K11a350
K11n18
K11n28
K11n32
K11n48
K11n62
K11n100
K11n110
K11n114
K11n115
K11n119
K11n123
K11n130
K11n142
K11n145
K11n156
K11n165
K12a1
K12a4
K12a16
K12a23
K12a25
K12a48
K12a58
K12a60
K12a62
K12a68
K12a72
K12a109
K12a121
K12a125
K12a126
K12a140
K12a171
K12a180
K12a181
K12a184
K12a197
K12a198
K12a201
K12a202
K12a204
K12a208
K12a209
K12a214
K12a217
K12a222
K12a229
K12a233
K12a243
K12a265
K12a268
K12a273
K12a282
K12a286
K12a301
K12a308
K12a309
K12a316
K12a333
K12a341
K12a342
K12a359
K12a360
K12a361
K12a385
K12a387
K12a396
K12a415
K12a426
K12a439
K12a448
K12a453
K12a460
K12a462
K12a465
K12a471
K12a491
K12a492
K12a494
K12a497
K12a499
K12a506
K12a518
K12a529
K12a550
K12a554
K12a555
K12a560
K12a583
K12a585
K12a629
K12a674
K12a690
K12a696
K12a707
K12a744
K12a751
K12a769
K12a774
K12a781
K12a803
K12a821
K12a856
K12a858
K12a868
K12a893
K12a919
K12a928
K12a936
K12a943
K12a960
K12a966
K12a1005
K12a1008
K12a1014
K12a1050
K12a1055
K12a1063
K12a1076
K12a1081
K12a1102
K12a1124
K12a1127
K12a1129
K12a1139
K12a1140
K12a1152
K12a1169
K12a1188
K12a1209
K12a1217
K12a1228
K12a1245
K12a1249
K12a1251
K12a1254
K12a1267
K12a1268
K12a1273
K12a1275
K12a1280
K12a1281
K12a1287
K12n1
K12n11
K12n13
K12n14
K12n18
K12n26
K12n28
K12n34
K12n35
K12n39
K12n46
K12n53
K12n152
K12n162
K12n271
K12n275
K12n278
K12n281
K12n284
K12n286
K12n298
K12n320
K12n323
K12n325
K12n342
K12n356
K12n359
K12n388
K12n421
K12n422
K12n431
K12n434
K12n456
K12n461
K12n463
K12n478
K12n480
K12n481
K12n482
K12n488
K12n492
K12n511
K12n525
K12n532
K12n536
K12n547
K12n579
K12n586
K12n588
K12n610
K12n614
K12n616
K12n628
K12n631
K12n650
K12n704
K12n705
K12n711
K12n715
K12n740
K12n745
K12n760
K12n789
K12n794
K12n813
K12n824
K12n828
K12n846
K12n852
K12n868
K12n873
K12n884
K12n885
K11a257
K11a315
K11n45
K11n53
K11n141
K12a20
K12a33
K12a57
K12a128
K12a139
K12a403
K12a479
K12a482
K12a530
K12a662
K12a691
K12a965
K12a1144
K12a1199
K12a1231
K12n224
K12n250
K12n269
K12n408
K12n493
K12n548
K11a52
K11a160
K12a13
K12a22
K12a99
K12a374
K12a469
K12a627
K12a1039
K12a1218
K12n447
K12n587
K12n853
K9a11
K10a106
K11a112
K11a168
K11n55
K12a388
K12a510
K12a1028
K12n158
K12n315
K12n531
K11n85
K12a307
K12a697
K12n69
K12n534
K12n855
K12n859
K12a15
K12a357
K12a935
K12n32
K12n385
K12a699
K11a72
K12a30
K12a130
K10a69
K11a56
K12a8
K11a109
K12a157
K12a867
K12a351
K10n5
K12a310
K12n633
K10a78
K10n41
K11a26
K11a47
K11a228
K11a285
K11n179
K12a115
K12a622
K12a765
K12a1150
K12a1166
K12n92
K12n367
K12n490
K12n517
K12n560
K12n608
K12n627
K12n788
K12a593
K12a831
K12n178
K12a132
K12a1288
K12a705
K12n180
K11a44
K12n695
K12n567
K12n437
K12a366
K12a961
K12n690
K13a21
K13a31
K13a46
K13a66
K13a75
K13a120
K13a183
K13a222
K13a227
K13a235
K13a239
K13a272
K13a283
K13a296
K13a414
K13a479
K13a521
K13a549
K13a556
K13a580
K13a677
K13a696
K13a751
K13a764
K13a833
K13a849
K13a886
K13a907
K13a997
K13a1016
K13a1024
K13a1071
K13a1096
K13a1144
K13a1199
K13a1227
K13a1253
K13a1338
K13a1340
K13a1373
K13a1392
K13a1402
K13a1459
K13a1484
K13a1513
K13a1577
K13a1600
K13a1674
K13a1681
K13a1693
K13a1708
K13a1726
K13a1729
K13a1790
K13a1810
K13a1842
K13a1884
K13a1964
K13a2003
K13a2044
K13a2068
K13a2084
K13a2095
K13a2110
K13a2115
K13a2190
K13a2212
K13a2226
K13a2227
K13a2283
K13a2314
K13a2393
K13a2397
K13a2440
K13a2486
K13a2585
K13a2664
K13a2694
K13a2764
K13a2836
K13a2986
K13a2991
K13a3064
K13a3071
K13a3208
K13a3221
K13a3264
K13a3314
K13a3345
K13a3382
K13a3469
K13a3473
K13a3518
K13a3549
K13a3550
K13a3628
K13a3662
K13a3668
K13a3761
K13a3774
K13a3949
K13a3984
K13a3991
K13a3994
K13a4040
K13a4067
K13a4071
K13a4094
K13a4133
K13a4187
K13a4199
K13a4222
K13a4446
K13a4596
K13a4618
K13a4630
K13a4687
K13a4779
K13n3
K13n37
K13n38
K13n71
K13n72
K13n86
K13n116
K13n124
K13n148
K13n161
K13n164
K13n337
K13n351
K13n355
K13n403
K13n405
K13n415
K13n417
K13n436
K13n440
K13n447
K13n449
K13n469
K13n485
K13n513
K13n518
K13n562
K13n579
K13n611
K13n612
K13n642
K13n659
K13n737
K13n751
K13n756
K13n757
K13n779
K13n783
K13n784
K13n795
K13n835
K13n882
K13n886
K13n887
K13n896
K13n917
K13n922
K13n939
K13n955
K13n973
K13n1019
K13n1026
K13n1027
K13n1068
K13n1102
K13n1132
K13n1156
K13n1158
K13n1168
K13n1191
K13n1194
K13n1196
K13n1198
K13n1209
K13n1313
K13n1316
K13n1336
K13n1357
K13n1367
K13n1378
K13n1391
K13n1392
K13n1445
K13n1459
K13n1474
K13n1481
K13n1487
K13n1548
K13n1574
K13n1598
K13n1603
K13n1607
K13n1608
K13n1614
K13n1616
K13n1630
K13n1632
K13n1645
K13n1650
K13n1664
K13n1666
K13n1674
K13n1680
K13n1690
K13n1721
K13n1733
K13n1734
K13n1752
K13n1756
K13n1757
K13n1764
K13n1805
K13n1807
K13n1819
K13n1829
K13n1836
K13n1841
K13n1849
K13n1919
K13n1922
K13n1971
K13n1989
K13n1995
K13n2036
K13n2051
K13n2055
K13n2069
K13n2082
K13n2138
K13n2158
K13n2169
K13n2173
K13n2198
K13n2199
K13n2209
K13n2275
K13n2277
K13n2290
K13n2300
K13n2342
K13n2376
K13n2389
K13n2400
K13n2401
K13n2445
K13n2451
K13n2466
K13n2520
K13n2624
K13n2652
K13n2656
K13n2668
K13n2686
K13n2727
K13n2742
K13n2744
K13n2747
K13n2787
K13n2801
K13n2885
K13n2927
K13n2934
K13n2940
K13n2950
K13n2951
K13n2954
K13n2964
K13n2971
K13n2975
K13n3058
K13n3067
K13n3074
K13n3084
K13n3092
K13n3110
K13n3142
K13n3158
K13n3162
K13n3173
K13n3194
K13n3246
K13n3272
K13n3405
K13n3408
K13n3436
K13n3457
K13n3473
K13n3482
K13n3510
K13n3513
K13n3517
K13n3523
K13n3535
K13n3545
K13n3557
K13n3571
K13n3575
K13n3594
K13n3617
K13n3624
K13n3702
K13n3725
K13n3726
K13n3800
K13n3803
K13n3830
K13n3847
K13n3865
K13n3888
K13n3900
K13n3904
K13n3905
K13n3926
K13n3932
K13n3934
K13n3938
K13n3996
K13n4005
K13n4122
K13n4140
K13n4150
K13n4188
K13n4236
K13n4295
K13n4298
K13n4302
K13n4328
K13n4384
K13n4400
K13n4409
K13n4472
K13n4474
K13n4513
K13n4514
K13n4566
K13n4583
K13n4591
K13n4621
K13n4659
K13n4732
K13n4801
K13n5004
K13n5031
K13n5090
K13n5092
K13a1
K13a7
K13a10
K13a11
K13a22
K13a24
K13a26
K13a30
K13a38
K13a54
K13a70
K13a74
K13a91
K13a93
K13a99
K13a102
K13a110
K13a115
K13a122
K13a141
K13a201
K13a212
K13a221
K13a226
K13a230
K13a243
K13a245
K13a259
K13a277
K13a278
K13a298
K13a321
K13a332
K13a347
K13a390
K13a406
K13a410
K13a412
K13a429
K13a433
K13a439
K13a441
K13a458
K13a470
K13a493
K13a504
K13a555
K13a563
K13a570
K13a572
K13a577
K13a585
K13a590
K13a599
K13a604
K13a605
K13a607
K13a615
K13a628
K13a649
K13a655
K13a673
K13a682
K13a683
K13a692
K13a723
K13a724
K13a750
K13a756
K13a757
K13a767
K13a772
K13a773
K13a785
K13a794
K13a795
K13a797
K13a818
K13a821
K13a836
K13a840
K13a842
K13a846
K13a850
K13a853
K13a857
K13a871
K13a872
K13a876
K13a880
K13a881
K13a883
K13a890
K13a902
K13a909
K13a913
K13a923
K13a943
K13a946
K13a949
K13a951
K13a953
K13a957
K13a960
K13a977
K13a1003
K13a1012
K13a1018
K13a1035
K13a1042
K13a1046
K13a1068
K13a1076
K13a1086
K13a1090
K13a1092
K13a1104
K13a1109
K13a1116
K13a1121
K13a1127
K13a1132
K13a1168
K13a1173
K13a1175
K13a1178
K13a1180
K13a1191
K13a1193
K13a1197
K13a1200
K13a1211
K13a1216
K13a1238
K13a1264
K13a1279
K13a1282
K13a1285
K13a1289
K13a1293
K13a1300
K13a1345
K13a1350
K13a1352
K13a1367
K13a1375
K13a1381
K13a1401
K13a1415
K13a1420
K13a1422
K13a1424
K13a1430
K13a1439
K13a1443
K13a1446
K13a1448
K13a1474
K13a1486
K13a1490
K13a1500
K13a1501
K13a1502
K13a1526
K13a1527
K13a1528
K13a1535
K13a1565
K13a1578
K13a1579
K13a1592
K13a1597
K13a1599
K13a1602
K13a1620
K13a1622
K13a1625
K13a1637
K13a1639
K13a1642
K13a1650
K13a1655
K13a1665
K13a1705
K13a1713
K13a1723
K13a1739
K13a1746
K13a1750
K13a1753
K13a1768
K13a1775
K13a1780
K13a1781
K13a1797
K13a1802
K13a1803
K13a1806
K13a1816
K13a1824
K13a1834
K13a1843
K13a1846
K13a1851
K13a1861
K13a1863
K13a1875
K13a1877
K13a1900
K13a1915
K13a1918
K13a1925
K13a1934
K13a1936
K13a1956
K13a1975
K13a1977
K13a1978
K13a1991
K13a1993
K13a2007
K13a2014
K13a2016
K13a2017
K13a2019
K13a2021
K13a2024
K13a2028
K13a2046
K13a2055
K13a2071
K13a2075
K13a2092
K13a2131
K13a2163
K13a2165
K13a2170
K13a2171
K13a2178
K13a2189
K13a2191
K13a2196
K13a2218
K13a2222
K13a2224
K13a2229
K13a2234
K13a2242
K13a2247
K13a2249
K13a2254
K13a2282
K13a2297
K13a2313
K13a2332
K13a2345
K13a2350
K13a2368
K13a2371
K13a2380
K13a2420
K13a2428
K13a2433
K13a2476
K13a2492
K13a2524
K13a2527
K13a2534
K13a2540
K13a2542
K13a2555
K13a2556
K13a2578
K13a2582
K13a2583
K13a2587
K13a2625
K13a2637
K13a2640
K13a2650
K13a2652
K13a2654
K13a2673
K13a2682
K13a2699
K13a2715
K13a2718
K13a2729
K13a2732
K13a2733
K13a2737
K13a2744
K13a2749
K13a2750
K13a2776
K13a2787
K13a2791
K13a2792
K13a2800
K13a2801
K13a2802
K13a2808
K13a2811
K13a2826
K13a2869
K13a2873
K13a2874
K13a2892
K13a2907
K13a2914
K13a2916
K13a2919
K13a2930
K13a2932
K13a2960
K13a2964
K13a2968
K13a2987
K13a2988
K13a2995
K13a3005
K13a3026
K13a3027
K13a3043
K13a3069
K13a3075
K13a3079
K13a3087
K13a3106
K13a3108
K13a3155
K13a3180
K13a3298
K13a3299
K13a3302
K13a3307
K13a3347
K13a3353
K13a3362
K13a3403
K13a3407
K13a3408
K13a3430
K13a3437
K13a3442
K13a3467
K13a3476
K13a3485
K13a3487
K13a3489
K13a3501
K13a3527
K13a3533
K13a3562
K13a3572
K13a3612
K13a3619
K13a3622
K13a3626
K13a3630
K13a3636
K13a3644
K13a3658
K13a3665
K13a3671
K13a3672
K13a3677
K13a3700
K13a3724
K13a3726
K13a3742
K13a3746
K13a3763
K13a3765
K13a3768
K13a3778
K13a3803
K13a3806
K13a3835
K13a3837
K13a3840
K13a3849
K13a3863
K13a3875
K13a3876
K13a3880
K13a3885
K13a3921
K13a3927
K13a3933
K13a3934
K13a3946
K13a3989
K13a4002
K13a4019
K13a4023
K13a4035
K13a4038
K13a4044
K13a4064
K13a4076
K13a4082
K13a4100
K13a4124
K13a4126
K13a4136
K13a4143
K13a4152
K13a4165
K13a4168
K13a4175
K13a4227
K13a4229
K13a4242
K13a4257
K13a4264
K13a4266
K13a4272
K13a4299
K13a4344
K13a4363
K13a4405
K13a4412
K13a4413
K13a4424
K13a4428
K13a4437
K13a4439
K13a4455
K13a4457
K13a4472
K13a4503
K13a4505
K13a4537
K13a4546
K13a4615
K13a4620
K13a4625
K13a4642
K13a4663
K13a4671
K13a4672
K13a4677
K13a4680
K13a4681
K13a4692
K13a4695
K13a4716
K13a4754
K13n1
K13n22
K13n40
K13n53
K13n66
K13n68
K13n84
K13n87
K13n89
K13n95
K13n101
K13n121
K13n137
K13n145
K13n167
K13n198
K13n202
K13n212
K13n253
K13n262
K13n282
K13n313
K13n319
K13n324
K13n341
K13n382
K13n388
K13n392
K13n444
K13n475
K13n484
K13n493
K13n496
K13n498
K13n529
K13n542
K13n557
K13n559
K13n568
K13n570
K13n572
K13n575
K13n598
K13n617
K13n619
K13n657
K13n688
K13n693
K13n703
K13n728
K13n742
K13n767
K13n808
K13n812
K13n829
K13n838
K13n847
K13n854
K13n860
K13n878
K13n893
K13n898
K13n942
K13n970
K13n992
K13n1013
K13n1039
K13n1045
K13n1119
K13n1130
K13n1138
K13n1143
K13n1145
K13n1179
K13n1202
K13n1215
K13n1231
K13n1245
K13n1259
K13n1304
K13n1343
K13n1355
K13n1356
K13n1358
K13n1398
K13n1399
K13n1402
K13n1403
K13n1422
K13n1440
K13n1461
K13n1476
K13n1483
K13n1486
K13n1509
K13n1512
K13n1513
K13n1515
K13n1538
K13n1555
K13n1561
K13n1568
K13n1570
K13n1601
K13n1610
K13n1612
K13n1627
K13n1700
K13n1714
K13n1767
K13n1783
K13n1796
K13n1798
K13n1817
K13n1820
K13n1827
K13n1831
K13n1832
K13n1835
K13n1839
K13n1843
K13n1844
K13n1858
K13n1863
K13n1865
K13n1866
K13n1875
K13n1888
K13n1903
K13n1918
K13n1939
K13n1945
K13n1946
K13n1957
K13n1967
K13n1982
K13n1984
K13n1990
K13n2043
K13n2050
K13n2063
K13n2070
K13n2071
K13n2081
K13n2085
K13n2086
K13n2096
K13n2097
K13n2107
K13n2118
K13n2119
K13n2147
K13n2152
K13n2153
K13n2176
K13n2205
K13n2207
K13n2208
K13n2218
K13n2223
K13n2226
K13n2250
K13n2258
K13n2262
K13n2267
K13n2273
K13n2284
K13n2291
K13n2296
K13n2311
K13n2325
K13n2327
K13n2328
K13n2329
K13n2330
K13n2331
K13n2343
K13n2351
K13n2367
K13n2381
K13n2411
K13n2424
K13n2471
K13n2472
K13n2476
K13n2487
K13n2488
K13n2502
K13n2505
K13n2521
K13n2527
K13n2528
K13n2541
K13n2548
K13n2551
K13n2585
K13n2610
K13n2614
K13n2623
K13n2633
K13n2634
K13n2637
K13n2641
K13n2643
K13n2650
K13n2653
K13n2655
K13n2659
K13n2671
K13n2679
K13n2680
K13n2689
K13n2696
K13n2703
K13n2704
K13n2730
K13n2746
K13n2752
K13n2754
K13n2755
K13n2757
K13n2766
K13n2771
K13n2782
K13n2793
K13n2794
K13n2796
K13n2827
K13n2835
K13n2838
K13n2840
K13n2842
K13n2852
K13n2855
K13n2861
K13n2871
K13n2874
K13n2875
K13n2876
K13n2877
K13n2892
K13n2914
K13n2946
K13n2965
K13n2968
K13n2976
K13n2984
K13n2986
K13n3024
K13n3043
K13n3049
K13n3088
K13n3090
K13n3091
K13n3095
K13n3116
K13n3122
K13n3130
K13n3131
K13n3146
K13n3152
K13n3155
K13n3157
K13n3159
K13n3178
K13n3192
K13n3202
K13n3207
K13n3209
K13n3213
K13n3215
K13n3223
K13n3229
K13n3230
K13n3282
K13n3284
K13n3286
K13n3287
K13n3288
K13n3290
K13n3298
K13n3310
K13n3321
K13n3325
K13n3331
K13n3336
K13n3345
K13n3360
K13n3366
K13n3373
K12a778
K12a1258
K13a67
K13a78
K13a142
K13a310
K13a324
K13a336
K13a381
K13a509
K13a514
K13a663
K13a664
K13a753
K13a829
K13a834
K13a947
K13a1059
K13a1060
K13a1078
K13a1232
K13a1280
K13a1427
K13a1481
K13a1487
K13a1589
K13a1606
K13a1613
K13a1717
K13a1804
K13a1822
K13a1860
K13a1949
K13a2000
K13a2141
K13a2145
K13a2214
K13a2275
K13a2277
K13a2311
K13a2320
K13a2324
K13a2512
K13a2515
K13a2571
K13a2601
K13a2615
K13a2653
K13a2815
K13a2847
K13a3037
K13a3294
K13a3499
K13a3748
K13a3766
K13a3860
K13a4419
K13a4448
K13a4611
K13a4730
K13n97
K13n179
K13n366
K13n394
K13n544
K13n576
K13n714
K13n850
K13n1129
K13n1151
K13n1339
K13n1347
K13n1438
K13n1564
K13n1673
K13n1925
K13n1942
K13n2056
K13n2313
K13n2408
K13n2473
K13n2543
K13n2552
K13n2564
K13n2590
K13n3027
K13n3102
K13n3181
K13n3218
K13n3255
K13n3296
K13n3407
K13n3412
K13n3414
K13n3416
K13n3417
K13n3419
K13n3423
K13n3424
K13n3428
K13n3440
K13n3442
K13n3444
K13n3448
K13n3450
K13n3451
K13n3453
K13n3460
K13n3469
K13n3485
K13n3521
K13n3538
K13n3540
K13n3544
K13n3549
K13n3558
K13n3562
K13n3563
K13n3577
K13n3591
K13n3600
K13n3605
K13n3614
K13n3618
K13n3626
K13n3640
K13n3652
K13n3656
K13n3658
K13n3660
K13n3677
K13n3681
K13n3699
K13n3719
K13n3731
K13n3783
K13n3791
K13n3792
K13n3833
K13n3849
K13n3909
K13n3916
K13n3919
K13n3931
K13n3966
K13n3969
K13n3971
K13n3972
K13n3976
K13n3979
K13n3983
K13n3987
K13n3989
K13n4007
K13n4017
K13n4021
K13n4023
K13n4027
K13n4042
K13n4044
K13n4045
K13n4048
K13n4061
K13n4067
K13n4069
K13n4076
K13n4099
K13n4110
K13n4113
K13n4137
K13n4165
K13n4167
K13n4214
K13n4226
K13n4239
K13n4240
K13n4252
K13n4263
K13n4267
K13n4293
K13n4325
K13n4338
K13n4339
K13n4344
K13n4357
K13n4392
K13n4416
K13n4420
K13n4424
K13n4427
K13n4433
K13n4434
K13n4449
K13n4453
K13n4461
K13n4488
K13n4489
K13n4492
K13n4500
K13n4518
K13n4519
K13n4521
K13n4525
K13n4549
K13n4564
K13n4570
K13n4578
K13n4593
K13n4597
K13n4599
K13n4618
K13n4620
K13n4627
K13n4630
K13n4638
K13n4652
K13n4675
K13n4680
K13n4692
K13n4703
K13n4716
K13n4719
K13n4746
K13n4754
K13n4770
K13n4811
K13n4813
K13n4834
K13n4857
K13n4869
K13n4874
K13n4880
K13n4882
K13n4901
K13n4905
K13n4925
K13n4932
K13n4934
K13n4937
K13n4938
K13n4959
K13n4963
K13n5000
K13n5039
K13n5042
K13n5066
K13n5078
K13n5079
K13a515
K13a541
K13a651
K13a806
K13a2059
K13a2122
K13a2374
K13a2460
K13a2657
K13a3082
K13a3434
K13a3986
K13a4138
K13a4650
K13a4848
K13n398
K13n1374
K13n1606
K13n1763
K13n1828
K13n2143
K13n3827
K8a17
K9a9
K9a10
K9a15
K9a20
K9a21
K9a32
K9n2
K9n4
K9n6
K10a21
K10a57
K10a58
K10a67
K10a99
K10a113
K10a118
K10n3
K10n14
K10n32
K10n37
K10n42
K11a48
K11a62
K11a63
K11a64
K11a65
K11a120
K11a122
K11a142
K11a143
K11a144
K11a145
K11a150
K11a182
K11a194
K11a199
K11a206
K11a207
K11a208
K11a211
K11a218
K11a219
K11a255
K11a267
K11a295
K11a296
K11a297
K11a307
K11a321
K11a322
K11a324
K11n1
K11n8
K11n10
K11n14
K11n17
K11n20
K11n84
K11n87
K11n89
K11n91
K11n99
K11n101
K11n103
K11n108
K11n109
K11n113
K11n121
K11n122
K11n137
K11n140
K11n153
K11n170
K12a190
K12a303
K12a386
K12a449
K12a450
K12a455
K12a472
K12a535
K12a565
K12a637
K12a701
K12a704
K12a712
K12a717
K12a718
K12a719
K12a721
K12a738
K12a749
K12a756
K12a768
K12a864
K12a874
K12a958
K12a967
K12a1025
K12a1077
K12a1099
K12a1101
K12a1103
K12a1130
K12a1132
K12a1149
K12a1176
K12a1178
K12a1187
K12a1193
K12a1227
K12a1236
K12a1237
K12a1248
K12a1262
K12a1271
K12a1274
K12a1278
K12a1279
K12a1282
K12a1284
K12n7
K12n20
K12n58
K12n65
K12n67
K12n148
K12n149
K12n276
K12n311
K12n329
K12n332
K12n358
K12n362
K12n366
K12n395
K12n402
K12n404
K12n432
K12n499
K12n510
K12n528
K12n566
K12n617
K12n626
K12n642
K12n645
K12n656
K12n660
K12n698
K12n699
K12n700
K12n701
K12n717
K12n718
K12n742
K12n767
K12n785
K12n798
K12n820
K12n823
K12n829
K12n839
K12n867
K12n882
K8a3
K8a6
K8a15
K9a6
K9a31
K10a3
K10a6
K10a15
K10a16
K10a18
K10a19
K10a22
K10a30
K10a38
K10a41
K10a42
K10a43
K10a44
K10a47
K10a48
K10a56
K10a68
K10a76
K10a77
K10a86
K10a87
K10a89
K10a101
K10a104
K10a105
K10a120
K10n8
K10n12
K10n13
K10n15
K10n17
K10n20
K10n26
K10n40
K11a3
K11a4
K11a7
K11a15
K11a27
K11a29
K11a33
K11a51
K11a53
K11a54
K11a66
K11a73
K11a76
K11a77
K11a79
K11a82
K11a90
K11a92
K11a93
K11a108
K11a113
K11a121
K11a129
K11a130
K11a131
K11a136
K11a137
K11a141
K11a146
K11a151
K11a152
K11a155
K11a156
K11a157
K11a158
K11a161
K11a162
K11a174
K11a183
K11a184
K11a185
K11a193
K11a196
K11a205
K11a217
K11a221
K11a222
K11a225
K11a226
K11a231
K11a232
K11a248
K11a249
K11a261
K11a262
K11a273
K11a274
K11a282
K11a283
K11a290
K11a293
K11a294
K11a301
K11a302
K11a305
K11a306
K11a312
K11a313
K11a317
K11a323
K11a325
K11a330
K11a331
K11a333
K11n3
K11n6
K11n19
K11n34
K11n58
K11n65
K11n75
K11n76
K11n80
K11n92
K11n98
K11n102
K11n106
K11n127
K11n129
K11n131
K11n134
K11n157
K11n159
K11n176
K12a7
K12a11
K12a12
K12a14
K12a19
K12a26
K12a27
K12a29
K12a32
K12a39
K12a41
K12a42
K12a45
K12a46
K12a49
K12a50
K12a51
K12a65
K12a67
K12a69
K12a70
K12a74
K12a78
K12a84
K12a85
K12a86
K12a87
K12a89
K12a92
K12a104
K12a112
K12a116
K12a118
K12a122
K12a123
K12a124
K12a131
K12a133
K12a134
K12a135
K12a136
K12a137
K12a146
K12a147
K12a148
K12a150
K12a153
K12a160
K12a161
K12a167
K12a168
K12a169
K12a172
K12a174
K12a175
K12a176
K12a177
K12a178
K12a182
K12a186
K12a187
K12a188
K12a191
K12a192
K12a193
K12a194
K12a195
K12a196
K12a200
K12a203
K12a215
K12a219
K12a223
K12a225
K12a228
K12a230
K12a240
K12a241
K12a244
K12a248
K12a249
K12a261
K12a271
K12a272
K12a274
K12a275
K12a278
K12a283
K12a285
K12a287
K12a288
K12a292
K12a294
K12a297
K12a298
K12a302
K12a304
K12a306
K12a317
K12a318
K12a324
K12a325
K12a327
K12a331
K12a332
K12a334
K12a349
K12a352
K12a362
K12a363
K12a364
K12a369
K12a370
K12a371
K12a372
K12a375
K12a376
K12a379
K12a380
K12a382
K12a383
K12a384
K12a389
K12a394
K12a395
K12a399
K12a404
K12a407
K12a411
K12a412
K12a417
K12a418
K12a422
K12a423
K12a424
K12a430
K12a434
K12a436
K12a437
K12a438
K12a445
K12a452
K12a457
K12a459
K12a466
K12a467
K12a468
K12a474
K12a476
K12a478
K12a481
K12a483
K12a485
K12a487
K12a505
K12a511
K12a512
K12a513
K12a514
K12a525
K12a528
K12a533
K12a534
K12a566
K12a569
K12a570
K12a576
K12a577
K12a578
K12a580
K12a581
K12a582
K12a589
K12a594
K12a596
K12a597
K12a599
K12a605
K12a607
K12a608
K12a609
K12a613
K12a621
K12a624
K12a625
K12a634
K12a635
K12a636
K12a641
K12a642
K12a643
K12a644
K12a649
K12a650
K12a655
K12a656
K12a692
K12a693
K12a698
K12a702
K12a703
K12a709
K12a710
K12a711
K12a714
K12a716
K12a720
K12a732
K12a737
K12a747
K12a753
K12a759
K12a760
K12a761
K12a771
K12a779
K12a787
K12a793
K12a805
K12a806
K12a807
K12a808
K12a824
K12a826
K12a830
K12a835
K12a836
K12a848
K12a849
K12a857
K12a859
K12a860
K12a861
K12a862
K12a863
K12a865
K12a866
K12a869
K12a870
K12a871
K12a872
K12a881
K12a882
K12a883
K12a886
K12a889
K12a897
K12a901
K12a902
K12a914
K12a916
K12a918
K12a925
K12a933
K12a951
K12a956
K12a957
K12a959
K12a963
K12a964
K12a970
K12a971
K12a972
K12a976
K12a980
K12a981
K12a984
K12a985
K12a986
K12a987
K12a988
K12a989
K12a991
K12a1002
K12a1003
K12a1006
K12a1007
K12a1015
K12a1026
K12a1027
K12a1031
K12a1032
K12a1033
K12a1040
K12a1047
K12a1048
K12a1049
K12a1053
K12a1054
K12a1058
K12a1072
K12a1086
K12a1095
K12a1096
K12a1100
K12a1104
K12a1107
K12a1108
K12a1111
K12a1114
K12a1115
K12a1116
K12a1118
K12a1120
K12a1128
K12a1131
K12a1133
K12a1151
K12a1168
K12a1170
K12a1172
K12a1177
K12a1191
K12a1192
K12a1200
K12a1204
K12a1210
K12a1216
K12a1219
K12a1220
K12a1226
K12a1239
K12a1253
K12a1256
K12a1259
K12a1263
K12a1276
K12a1285
K12a1286
K12n3
K12n5
K12n9
K12n10
K12n15
K12n17
K12n22
K12n25
K12n30
K12n36
K12n38
K12n41
K12n52
K12n54
K12n63
K12n73
K12n75
K12n78
K12n80
K12n82
K12n85
K12n90
K12n95
K12n97
K12n101
K12n104
K12n109
K12n113
K12n115
K12n116
K12n118
K12n120
K12n121
K12n124
K12n129
K12n135
K12n144
K12n146
K12n154
K12n159
K12n160
K12n167
K12n184
K12n186
K12n190
K12n192
K12n193
K12n195
K12n199
K12n200
K12n202
K12n206
K12n208
K12n210
K12n212
K12n216
K12n218
K12n227
K12n231
K12n232
K12n233
K12n235
K12n236
K12n238
K12n239
K12n241
K12n246
K12n248
K12n252
K12n253
K12n260
K12n262
K12n270
K12n272
K12n282
K12n287
K12n291
K12n295
K12n300
K12n307
K12n314
K12n327
K12n331
K12n334
K12n336
K12n337
K12n344
K12n347
K12n348
K12n349
K12n350
K12n353
K12n354
K12n355
K12n363
K12n365
K12n377
K12n378
K12n379
K12n391
K12n396
K12n398
K12n400
K12n403
K12n409
K12n411
K12n412
K12n423
K12n425
K12n429
K12n433
K12n435
K12n436
K12n439
K12n448
K12n451
K12n454
K12n457
K12n460
K12n466
K12n469
K12n475
K12n486
K12n491
K12n495
K12n497
K12n500
K12n505
K12n507
K12n512
K12n514
K12n519
K12n520
K12n522
K12n523
K12n535
K12n541
K12n542
K12n543
K12n546
K12n550
K12n552
K12n554
K12n555
K12n564
K12n565
K12n569
K12n570
K12n572
K12n580
K12n592
K12n595
K12n596
K12n604
K12n606
K12n607
K12n619
K12n621
K12n625
K12n629
K12n632
K12n635
K12n641
K12n664
K12n665
K12n672
K12n683
K12n684
K12n685
K12n687
K12n707
K12n712
K12n713
K12n731
K12n736
K12n739
K12n741
K12n743
K12n746
K12n747
K12n763
K12n769
K12n771
K12n773
K12n774
K12n777
K12n792
K12n800
K12n816
K12n821
K12n832
K12n833
K12n835
K12n837
K12n840
K12n841
K12n844
K12n856
K12n857
K12n858
K12n860
K12n865
K12n872
K12n877
K12n879
K13a416
K13a417
K13a422
K13a560
K13a567
K13a568
K13a571
K13a586
K13a609
K13a646
K13a647
K13a648
K13a650
K13a653
K13a660
K13a661
K13a665
K13a666
K13a667
K13a778
K13a1011
K13a1047
K13a1048
K13a1051
K13a1243
K13a1244
K13a1288
K13a1290
K13a1295
K13a1296
K13a1329
K13a1339
K13a1466
K13a1467
K13a1468
K13a1469
K13a1471
K13a1472
K13a1475
K13a1476
K13a1494
K13a1495
K13a1499
K13a1509
K13a1520
K13a1521
K13a1587
K13a1614
K13a1758
K13a1767
K13a1782
K13a1829
K13a2057
K13a2072
K13a2074
K13a2091
K13a2124
K13a2125
K13a2126
K13a2127
K13a2147
K13a2182
K13a2183
K13a2251
K13a2262
K13a2285
K13a2286
K13a2287
K13a2289
K13a2290
K13a2291
K13a2298
K13a2306
K13a2317
K13a2319
K13a2325
K13a2331
K13a2358
K13a2359
K13a2360
K13a2365
K13a2367
K13a2369
K13a2372
K13a2412
K13a2434
K13a2436
K13a2438
K13a2487
K13a2510
K13a2620
K13a2647
K13a2663
K13a2692
K13a2696
K13a2697
K13a2698
K13a2704
K13a2783
K13a2784
K13a2785
K13a2798
K13a2809
K13a2828
K13a2829
K13a2830
K13a2831
K13a2832
K13a2833
K13a2834
K13a2843
K13a2864
K13a2865
K13a2875
K13a2911
K13a2917
K13a2918
K13a2931
K13a2962
K13a2963
K13a2965
K13a2969
K13a3009
K13a3047
K13a3068
K13a3201
K13a3432
K13a3447
K13a3460
K13a3461
K13a3486
K13a3488
K13a3530
K13a3531
K13a3599
K13a3600
K13a3601
K13a3703
K13a3704
K13a3705
K13a3706
K13a3802
K13a3847
K13a3852
K13a3878
K13a3887
K13a3899
K13a3900
K13a3901
K13a3902
K13a3939
K13a3974
K13a3975
K13a3979
K13a3981
K13a4004
K13a4005
K13a4034
K13a4090
K13a4091
K13a4093
K13a4101
K13a4102
K13a4107
K13a4113
K13a4198
K13a4206
K13a4207
K13a4208
K13a4259
K13a4271
K13a4273
K13a4274
K13a4275
K13a4276
K13a4289
K13a4297
K13a4307
K13a4316
K13a4317
K13a4318
K13a4320
K13a4326
K13a4349
K13a4384
K13a4385
K13a4391
K13a4392
K13a4398
K13a4401
K13a4411
K13a4456
K13a4460
K13a4462
K13a4466
K13a4467
K13a4509
K13a4510
K13a4527
K13a4528
K13a4529
K13a4530
K13a4534
K13a4538
K13a4539
K13a4540
K13a4541
K13a4542
K13a4693
K13a4735
K13a4756
K13a4767
K13a4768
K13a4769
K13a4784
K13a4785
K13a4786
K13a4795
K13a4796
K13a4809
K13a4810
K13a4819
K13a4820
K13n4
K13n13
K13n16
K13n18
K13n29
K13n34
K13n43
K13n44
K13n49
K13n55
K13n58
K13n79
K13n92
K13n109
K13n112
K13n120
K13n126
K13n132
K13n135
K13n142
K13n150
K13n154
K13n156
K13n184
K13n187
K13n190
K13n197
K13n199
K13n201
K13n204
K13n564
K13n1404
K13n1444
K13n1473
K13n1507
K13n1514
K13n1516
K13n1519
K13n1521
K13n1529
K13n1530
K13n1532
K13n1533
K13n1543
K13n1559
K13n1566
K13n1590
K13n1592
K13n1594
K13n1596
K13n1602
K13n1609
K13n1622
K13n1672
K13n1676
K13n1677
K13n1681
K13n1682
K13n1811
K13n1826
K13n1838
K13n1860
K13n1861
K13n1862
K13n1864
K13n1871
K13n1876
K13n1883
K13n1958
K13n1996
K13n1998
K13n2000
K13n2001
K13n2007
K13n2009
K13n2067
K13n2073
K13n2074
K13n2089
K13n2092
K13n2095
K13n2180
K13n2219
K13n2224
K13n2234
K13n2242
K13n2245
K13n2252
K13n2259
K13n2263
K13n2264
K13n2274
K13n2281
K13n2283
K13n2287
K13n2335
K13n2346
K13n2417
K13n2418
K13n2420
K13n2423
K13n2474
K13n2477
K13n2481
K13n2486
K13n2579
K13n2581
K13n2583
K13n2584
K13n2636
K13n2654
K13n2697
K13n2717
K13n2761
K13n2770
K13n2820
K13n2833
K13n2896
K13n2898
K13n2900
K13n2906
K13n2915
K13n2921
K13n2931
K13n2933
K13n2935
K13n2948
K13n2970
K13n2972
K13n2973
K13n2978
K13n2990
K13n3006
K13n3007
K13n3008
K13n3010
K13n3012
K13n3015
K13n3029
K13n3030
K13n3037
K13n3038
K13n3040
K13n3042
K13n3048
K13n3072
K13n3089
K13n3101
K13n3140
K13n3143
K13n3145
K13n3150
K13n3160
K13n3191
K13n3193
K13n3196
K13n3199
K13n3200
K13n3256
K13n3274
K13n3275
K13n3276
K13n3291
K13n3367
K13n3379
K13n3385
K13n3395
K13n3426
K13n3454
K13n3464
K13n3491
K13n3502
K13n3504
K13n3506
K13n3508
K13n3515
K13n3519
K13n3522
K13n3530
K13n3532
K13n3533
K13n3586
K13n3588
K13n3595
K13n3598
K13n3601
K13n3623
K13n3629
K13n3654
K13n3784
K13n3786
K13n3875
K13n3878
K13n3879
K13n3901
K13n3924
K13n3925
K13n3943
K13n3945
K13n3960
K13n3984
K13n3992
K13n3994
K13n4006
K13n4022
K13n4108
K13n4111
K13n4116
K13n4132
K13n4133
K13n4135
K13n4138
K13n4143
K13n4168
K13n4187
K13n4191
K13n4192
K13n4248
K13n4250
K13n4256
K13n4265
K13n4268
K13n4336
K13n4352
K13n4355
K13n4364
K13n4366
K13n4368
K13n4377
K13n4407
K13n4437
K13n4502
K13n4503
K13n4505
K13n4506
K13n4613
K13n4617
K13n4624
K13n4629
K13n4631
K13n4705
K13n4707
K13n4747
K13n4751
K13n4752
K13n4779
K13n4780
K13n4782
K13n4787
K13n4788
K13n4791
K13n4796
K13n4809
K13n4837
K13n4868
K13n4906
K13n4911
K13n4927
K13n4949
K13n4964
K13n4968
K13n4969
K13n4983
K13n4998
K13n5007
K13n5040
K13n5049
K13n5050
K13n5051
K13n5054
K11a55
K11a57
K12a837
K12a982
K12a1000
K12a1203
K12n304
K12n317
K13a3
K13a6
K13a16
K13a17
K13a19
K13a20
K13a23
K13a25
K13a27
K13a33
K13a37
K13a45
K13a48
K13a49
K13a51
K13a52
K13a53
K13a57
K13a61
K13a62
K13a63
K13a69
K13a73
K13a76
K13a82
K13a83
K13a84
K13a95
K13a98
K13a111
K13a112
K13a118
K13a119
K13a121
K13a123
K13a156
K13a162
K13a163
K13a174
K13a175
K13a178
K13a199
K13a200
K13a203
K13a204
K13a207
K13a209
K13a210
K13a213
K13a214
K13a215
K13a216
K13a218
K13a219
K13a223
K13a225
K13a232
K13a237
K13a238
K13a241
K13a244
K13a253
K13a257
K13a262
K13a263
K13a265
K13a273
K13a276
K13a297
K13a302
K13a303
K13a316
K13a329
K13a339
K13a340
K13a342
K13a343
K13a349
K13a350
K13a358
K13a382
K13a393
K13a394
K13a397
K13a401
K13a404
K13a415
K13a419
K13a420
K13a423
K13a424
K13a430
K13a431
K13a432
K13a434
K13a435
K13a438
K13a440
K13a442
K13a443
K13a444
K13a445
K13a446
K13a447
K13a448
K13a449
K13a457
K13a459
K13a462
K13a463
K13a466
K13a469
K13a475
K13a476
K13a477
K13a482
K13a485
K13a491
K13a496
K13a497
K13a499
K13a505
K13a506
K13a527
K13a535
K13a537
K13a554
K13a559
K13a561
K13a562
K13a566
K13a569
K13a574
K13a581
K13a582
K13a583
K13a591
K13a594
K13a595
K13a596
K13a598
K13a600
K13a601
K13a602
K13a603
K13a606
K13a611
K13a612
K13a616
K13a617
K13a618
K13a619
K13a620
K13a624
K13a625
K13a626
K13a627
K13a631
K13a632
K13a633
K13a634
K13a635
K13a636
K13a637
K13a638
K13a639
K13a641
K13a657
K13a670
K13a671
K13a672
K13a674
K13a675
K13a695
K13a697
K13a698
K13a703
K13a706
K13a712
K13a713
K13a716
K13a717
K13a718
K13a721
K13a722
K13a725
K13a727
K13a728
K13a743
K13a744
K13a745
K13a752
K13a755
K13a759
K13a760
K13a771
K13a774
K13a784
K13a786
K13a787
K13a790
K13a792
K13a793
K13a798
K13a799
K13a800
K13a805
K13a819
K13a820
K13a822
K13a823
K13a824
K13a827
K13a839
K13a848
K13a852
K13a855
K13a856
K13a861
K13a862
K13a863
K13a864
K13a885
K13a891
K13a899
K13a906
K13a908
K13a916
K13a920
K13a921
K13a922
K13a928
K13a929
K13a938
K13a945
K13a948
K13a954
K13a956
K13a961
K13a962
K13a963
K13a964
K13a966
K13a970
K13a971
K13a978
K13a982
K13a986
K13a987
K13a988
K13a994
K13a996
K13a998
K13a1001
K13a1005
K13a1006
K13a1007
K13a1009
K13a1010
K13a1013
K13a1028
K13a1033
K13a1039
K13a1041
K13a1049
K13a1050
K13a1052
K13a1053
K13a1054
K13a1055
K13a1057
K13a1058
K13a1079
K13a1089
K13a1091
K13a1095
K13a1097
K13a1099
K13a1103
K13a1105
K13a1106
K13a1107
K13a1108
K13a1110
K13a1111
K13a1112
K13a1113
K13a1122
K13a1126
K13a1133
K13a1134
K13a1135
K13a1138
K13a1141
K13a1142
K13a1145
K13a1149
K13a1150
K13a1151
K13a1152
K13a1153
K13a1163
K13a1171
K13a1174
K13a1176
K13a1192
K13a1194
K13a1195
K13a1196
K13a1198
K13a1206
K13a1208
K13a1210
K13a1213
K13a1215
K13a1224
K13a1225
K13a1226
K13a1239
K13a1240
K13a1241
K13a1247
K13a1248
K13a1249
K13a1250
K13a1252
K13a1254
K13a1255
K13a1256
K13a1260
K13a1269
K13a1276
K13a1283
K13a1286
K13a1291
K13a1294
K13a1297
K13a1298
K13a1299
K13a1301
K13a1302
K13a1309
K13a1311
K13a1321
K13a1328
K13a1330
K13a1335
K13a1336
K13a1337
K13a1341
K13a1342
K13a1343
K13a1344
K13a1346
K13a1347
K13a1348
K13a1351
K13a1370
K13a1372
K13a1376
K13a1377
K13a1378
K13a1379
K13a1383
K13a1384
K13a1386
K13a1395
K13a1397
K13a1400
K13a1411
K13a1414
K13a1418
K13a1419
K13a1421
K13a1423
K13a1426
K13a1442
K13a1444
K13a1447
K13a1449
K13a1450
K13a1451
K13a1452
K13a1453
K13a1462
K13a1463
K13a1470
K13a1473
K13a1477
K13a1478
K13a1479
K13a1480
K13a1482
K13a1496
K13a1503
K13a1504
K13a1505
K13a1506
K13a1507
K13a1508
K13a1522
K13a1523
K13a1524
K13a1530
K13a1531
K13a1532
K13a1536
K13a1541
K13a1542
K13a1543
K13a1544
K13a1547
K13a1548
K13a1549
K13a1550
K13a1551
K13a1552
K13a1553
K13a1556
K13a1557
K13a1558
K13a1559
K13a1560
K13a1562
K13a1563
K13a1566
K13a1571
K13a1574
K13a1575
K13a1582
K13a1583
K13a1584
K13a1585
K13a1586
K13a1591
K13a1593
K13a1594
K13a1603
K13a1604
K13a1605
K13a1609
K13a1611
K13a1612
K13a1617
K13a1618
K13a1619
K13a1621
K13a1623
K13a1624
K13a1626
K13a1627
K13a1629
K13a1632
K13a1633
K13a1636
K13a1638
K13a1645
K13a1646
K13a1647
K13a1649
K13a1651
K13a1656
K13a1668
K13a1669
K13a1671
K13a1672
K13a1673
K13a1687
K13a1690
K13a1697
K13a1699
K13a1703
K13a1704
K13a1706
K13a1711
K13a1716
K13a1724
K13a1725
K13a1730
K13a1736
K13a1738
K13a1743
K13a1747
K13a1748
K13a1749
K13a1752
K13a1754
K13a1755
K13a1763
K13a1765
K13a1776
K13a1777
K13a1783
K13a1784
K13a1786
K13a1788
K13a1789
K13a1794
K13a1796
K13a1801
K13a1809
K13a1815
K13a1825
K13a1828
K13a1832
K13a1833
K13a1836
K13a1837
K13a1847
K13a1849
K13a1854
K13a1859
K13a1870
K13a1874
K13a1879
K13a1880
K13a1883
K13a1886
K13a1887
K13a1888
K13a1889
K13a1896
K13a1897
K13a1899
K13a1901
K13a1902
K13a1907
K13a1926
K13a1927
K13a1928
K13a1932
K13a1933
K13a1935
K13a1938
K13a1944
K13a1945
K13a1946
K13a1955
K13a1959
K13a1960
K13a1961
K13a1962
K13a1965
K13a1969
K13a1970
K13a1972
K13a1974
K13a1981
K13a1982
K13a1983
K13a1985
K13a1986
K13a1994
K13a1996
K13a2005
K13a2008
K13a2022
K13a2032
K13a2033
K13a2042
K13a2047
K13a2054
K13a2056
K13a2065
K13a2073
K13a2083
K13a2085
K13a2087
K13a2088
K13a2089
K13a2090
K13a2094
K13a2096
K13a2111
K13a2116
K13a2123
K13a2133
K13a2134
K13a2138
K13a2139
K13a2142
K13a2146
K13a2157
K13a2158
K13a2159
K13a2174
K13a2175
K13a2176
K13a2192
K13a2193
K13a2194
K13a2201
K13a2202
K13a2207
K13a2208
K13a2215
K13a2220
K13a2223
K13a2237
K13a2238
K13a2240
K13a2241
K13a2245
K13a2250
K13a2252
K13a2253
K13a2263
K13a2264
K13a2272
K13a2273
K13a2274
K13a2276
K13a2284
K13a2288
K13a2292
K13a2293
K13a2299
K13a2300
K13a2303
K13a2304
K13a2307
K13a2316
K13a2318
K13a2326
K13a2327
K13a2328
K13a2329
K13a2337
K13a2341
K13a2344
K13a2346
K13a2347
K13a2348
K13a2349
K13a2356
K13a2357
K13a2361
K13a2366
K13a2382
K13a2389
K13a2392
K13a2395
K13a2396
K13a2400
K13a2409
K13a2410
K13a2413
K13a2421
K13a2422
K13a2423
K13a2424
K13a2425
K13a2429
K13a2430
K13a2431
K13a2432
K13a2435
K13a2441
K13a2442
K13a2447
K13a2449
K13a2450
K13a2451
K13a2452
K13a2453
K13a2454
K13a2455
K13a2456
K13a2459
K13a2461
K13a2462
K13a2463
K13a2464
K13a2465
K13a2466
K13a2467
K13a2468
K13a2477
K13a2478
K13a2479
K13a2480
K13a2481
K13a2483
K13a2489
K13a2490
K13a2491
K13a2497
K13a2500
K13a2501
K13a2504
K13a2505
K13a2506
K13a2509
K13a2511
K13a2518
K13a2519
K13a2523
K13a2525
K13a2529
K13a2530
K13a2532
K13a2546
K13a2547
K13a2548
K13a2549
K13a2551
K13a2553
K13a2554
K13a2557
K13a2560
K13a2561
K13a2562
K13a2563
K13a2566
K13a2568
K13a2569
K13a2575
K13a2579
K13a2581
K13a2586
K13a2588
K13a2589
K13a2605
K13a2616
K13a2617
K13a2618
K13a2624
K13a2627
K13a2629
K13a2630
K13a2631
K13a2632
K13a2635
K13a2639
K13a2641
K13a2642
K13a2643
K13a2645
K13a2646
K13a2648
K13a2649
K13a2655
K13a2659
K13a2660
K13a2667
K13a2670
K13a2674
K13a2676
K13a2677
K13a2681
K13a2693
K13a2702
K13a2703
K13a2707
K13a2711
K13a2713
K13a2714
K13a2717
K13a2721
K13a2723
K13a2726
K13a2730
K13a2731
K13a2739
K13a2740
K13a2741
K13a2746
K13a2748
K13a2756
K13a2757
K13a2761
K13a2762
K13a2766
K13a2769
K13a2774
K13a2775
K13a2781
K13a2786
K13a2788
K13a2789
K13a2790
K13a2793
K13a2799
K13a2807
K13a2812
K13a2827
K13a2835
K13a2840
K13a2850
K13a2853
K13a2860
K13a2861
K13a2862
K13a2863
K13a2866
K13a2872
K13a2881
K13a2887
K13a2896
K13a2897
K13a2899
K13a2909
K13a2910
K13a2915
K13a2920
K13a2927
K13a2928
K13a2937
K13a2938
K13a2939
K13a2947
K13a2948
K13a2949
K13a2950
K13a2953
K13a2956
K13a2959
K13a2967
K13a2971
K13a2973
K13a2978
K13a2984
K13a2989
K13a2990
K13a2993
K13a2994
K13a2998
K13a2999
K13a3002
K13a3003
K13a3004
K13a3007
K13a3008
K13a3012
K13a3013
K13a3016
K13a3017
K13a3021
K13a3022
K13a3028
K13a3035
K13a3041
K13a3042
K13a3046
K13a3055
K13a3058
K13a3072
K13a3074
K13a3076
K13a3077
K13a3080
K13a3084
K13a3085
K13a3105
K13a3144
K13a3154
K13a3156
K13a3157
K13a3158
K13a3159
K13a3160
K13a3177
K13a3184
K13a3196
K13a3197
K13a3200
K13a3202
K13a3203
K13a3228
K13a3231
K13a3235
K13a3240
K13a3245
K13a3247
K13a3249
K13a3253
K13a3256
K13a3267
K13a3268
K13a3273
K13a3281
K13a3284
K13a3289
K13a3290
K13a3291
K13a3292
K13a3293
K13a3295
K13a3296
K13a3297
K13a3300
K13a3301
K13a3303
K13a3304
K13a3305
K13a3306
K13a3312
K13a3313
K13a3319
K13a3321
K13a3333
K13a3348
K13a3351
K13a3352
K13a3355
K13a3357
K13a3358
K13a3359
K13a3360
K13a3361
K13a3363
K13a3364
K13a3365
K13a3366
K13a3367
K13a3368
K13a3369
K13a3370
K13a3387
K13a3394
K13a3395
K13a3396
K13a3402
K13a3404
K13a3405
K13a3406
K13a3409
K13a3410
K13a3411
K13a3415
K13a3416
K13a3419
K13a3420
K13a3425
K13a3426
K13a3427
K13a3431
K13a3435
K13a3436
K13a3438
K13a3440
K13a3441
K13a3443
K13a3444
K13a3446
K13a3450
K13a3457
K13a3458
K13a3462
K13a3463
K13a3465
K13a3466
K13a3470
K13a3472
K13a3475
K13a3481
K13a3490
K13a3491
K13a3492
K13a3493
K13a3494
K13a3497
K13a3502
K13a3506
K13a3507
K13a3515
K13a3517
K13a3525
K13a3526
K13a3532
K13a3534
K13a3535
K13a3536
K13a3537
K13a3539
K13a3541
K13a3548
K13a3551
K13a3552
K13a3553
K13a3554
K13a3557
K13a3559
K13a3561
K13a3564
K13a3565
K13a3567
K13a3568
K13a3569
K13a3570
K13a3571
K13a3573
K13a3580
K13a3581
K13a3582
K13a3583
K13a3584
K13a3585
K13a3586
K13a3591
K13a3596
K13a3597
K13a3598
K13a3602
K13a3620
K13a3623
K13a3624
K13a3629
K13a3633
K13a3634
K13a3635
K13a3637
K13a3638
K13a3643
K13a3650
K13a3651
K13a3652
K13a3656
K13a3657
K13a3666
K13a3667
K13a3669
K13a3673
K13a3676
K13a3680
K13a3681
K13a3682
K13a3683
K13a3684
K13a3688
K13a3689
K13a3690
K13a3692
K13a3694
K13a3707
K13a3708
K13a3709
K13a3710
K13a3711
K13a3719
K13a3723
K13a3727
K13a3730
K13a3731
K13a3733
K13a3734
K13a3735
K13a3736
K13a3737
K13a3738
K13a3743
K13a3745
K13a3749
K13a3750
K13a3751
K13a3752
K13a3753
K13a3754
K13a3755
K13a3756
K13a3758
K13a3762
K13a3764
K13a3767
K13a3769
K13a3775
K13a3785
K13a3786
K13a3794
K13a3797
K13a3798
K13a3800
K13a3807
K13a3812
K13a3823
K13a3824
K13a3826
K13a3828
K13a3830
K13a3832
K13a3834
K13a3836
K13a3838
K13a3843
K13a3844
K13a3845
K13a3846
K13a3853
K13a3866
K13a3869
K13a3870
K13a3871
K13a3877
K13a3879
K13a3881
K13a3884
K13a3886
K13a3888
K13a3891
K13a3894
K13a3903
K13a3910
K13a3913
K13a3918
K13a3929
K13a3935
K13a3936
K13a3940
K13a3941
K13a3942
K13a3943
K13a3947
K13a3948
K13a3952
K13a3953
K13a3954
K13a3955
K13a3956
K13a3957
K13a3969
K13a3973
K13a3977
K13a3978
K13a3980
K13a3985
K13a3988
K13a3995
K13a3996
K13a4001
K13a4010
K13a4011
K13a4012
K13a4013
K13a4014
K13a4015
K13a4025
K13a4026
K13a4028
K13a4032
K13a4036
K13a4039
K13a4043
K13a4045
K13a4048
K13a4050
K13a4052
K13a4055
K13a4056
K13a4063
K13a4066
K13a4072
K13a4073
K13a4078
K13a4079
K13a4096
K13a4097
K13a4098
K13a4103
K13a4104
K13a4108
K13a4109
K13a4110
K13a4112
K13a4114
K13a4115
K13a4116
K13a4119
K13a4121
K13a4122
K13a4127
K13a4128
K13a4129
K13a4137
K13a4139
K13a4140
K13a4144
K13a4146
K13a4147
K13a4148
K13a4150
K13a4153
K13a4154
K13a4155
K13a4157
K13a4158
K13a4159
K13a4162
K13a4163
K13a4173
K13a4176
K13a4177
K13a4183
K13a4186
K13a4189
K13a4193
K13a4194
K13a4197
K13a4201
K13a4202
K13a4203
K13a4204
K13a4205
K13a4210
K13a4218
K13a4221
K13a4223
K13a4224
K13a4226
K13a4241
K13a4249
K13a4252
K13a4253
K13a4256
K13a4258
K13a4261
K13a4262
K13a4265
K13a4270
K13a4277
K13a4282
K13a4283
K13a4296
K13a4298
K13a4305
K13a4306
K13a4308
K13a4309
K13a4310
K13a4311
K13a4319
K13a4325
K13a4335
K13a4336
K13a4337
K13a4338
K13a4341
K13a4343
K13a4348
K13a4350
K13a4353
K13a4356
K13a4370
K13a4371
K13a4373
K13a4374
K13a4376
K13a4377
K13a4393
K13a4397
K13a4399
K13a4400
K13a4402
K13a4403
K13a4404
K13a4406
K13a4408
K13a4414
K13a4415
K13a4417
K13a4423
K13a4440
K13a4441
K13a4445
K13a4447
K13a4450
K13a4452
K13a4463
K13a4468
K13a4469
K13a4470
K13a4471
K13a4480
K13a4484
K13a4488
K13a4489
K13a4490
K13a4491
K13a4494
K13a4495
K13a4496
K13a4507
K13a4511
K13a4513
K13a4514
K13a4515
K13a4516
K13a4519
K13a4520
K13a4521
K13a4522
K13a4523
K13a4524
K13a4525
K13a4526
K13a4531
K13a4533
K13a4535
K13a4536
K13a4590
K13a4591
K13a4592
K13a4594
K13a4600
K13a4602
K13a4610
K13a4612
K13a4621
K13a4628
K13a4632
K13a4633
K13a4634
K13a4641
K13a4648
K13a4654
K13a4670
K13a4676
K13a4690
K13a4691
K13a4694
K13a4708
K13a4715
K13a4717
K13a4718
K13a4719
K13a4722
K13a4724
K13a4725
K13a4729
K13a4732
K13a4734
K13a4755
K13a4761
K13a4762
K13a4765
K13a4766
K13a4775
K13a4777
K13a4778
K13a4782
K13a4783
K13a4792
K13a4793
K13a4803
K13a4811
K13a4847
K13n6
K13n7
K13n9
K13n11
K13n14
K13n20
K13n23
K13n25
K13n31
K13n33
K13n36
K13n41
K13n46
K13n48
K13n51
K13n60
K13n64
K13n70
K13n73
K13n75
K13n81
K13n83
K13n90
K13n102
K13n104
K13n106
K13n107
K13n110
K13n113
K13n114
K13n115
K13n118
K13n122
K13n128
K13n139
K13n144
K13n146
K13n152
K13n158
K13n163
K13n165
K13n168
K13n170
K13n172
K13n173
K13n176
K13n177
K13n180
K13n182
K13n192
K13n193
K13n194
K13n195
K13n205
K13n209
K13n211
K13n213
K13n215
K13n216
K13n222
K13n231
K13n236
K13n238
K13n239
K13n244
K13n246
K13n250
K13n257
K13n259
K13n263
K13n265
K13n290
K13n295
K13n297
K13n298
K13n303
K13n305
K13n306
K13n307
K13n327
K13n334
K13n342
K13n349
K13n356
K13n363
K13n369
K13n377
K13n386
K13n397
K13n424
K13n428
K13n437
K13n441
K13n456
K13n459
K13n462
K13n463
K13n464
K13n465
K13n468
K13n472
K13n487
K13n490
K13n500
K13n501
K13n503
K13n507
K13n511
K13n519
K13n554
K13n558
K13n569
K13n571
K13n573
K13n577
K13n578
K13n583
K13n584
K13n587
K13n592
K13n614
K13n616
K13n634
K13n640
K13n648
K13n650
K13n653
K13n655
K13n669
K13n675
K13n685
K13n708
K13n720
K13n726
K13n727
K13n733
K13n748
K13n752
K13n754
K13n759
K13n765
K13n769
K13n772
K13n775
K13n781
K13n789
K13n793
K13n797
K13n800
K13n803
K13n806
K13n817
K13n820
K13n826
K13n832
K13n836
K13n863
K13n866
K13n868
K13n871
K13n880
K13n888
K13n901
K13n903
K13n906
K13n910
K13n918
K13n925
K13n931
K13n936
K13n948
K13n959
K13n962
K13n967
K13n972
K13n975
K13n982
K13n988
K13n989
K13n994
K13n997
K13n1003
K13n1007
K13n1016
K13n1033
K13n1038
K13n1048
K13n1057
K13n1059
K13n1063
K13n1071
K13n1072
K13n1074
K13n1076
K13n1080
K13n1082
K13n1087
K13n1090
K13n1092
K13n1096
K13n1099
K13n1105
K13n1107
K13n1109
K13n1111
K13n1116
K13n1121
K13n1122
K13n1123
K13n1124
K13n1126
K13n1128
K13n1135
K13n1141
K13n1148
K13n1160
K13n1163
K13n1177
K13n1181
K13n1182
K13n1190
K13n1192
K13n1205
K13n1212
K13n1214
K13n1217
K13n1220
K13n1226
K13n1228
K13n1233
K13n1240
K13n1242
K13n1246
K13n1249
K13n1250
K13n1253
K13n1255
K13n1260
K13n1265
K13n1273
K13n1275
K13n1279
K13n1280
K13n1281
K13n1285
K13n1292
K13n1295
K13n1300
K13n1305
K13n1307
K13n1309
K13n1312
K13n1314
K13n1321
K13n1324
K13n1326
K13n1330
K13n1338
K13n1340
K13n1344
K13n1345
K13n1350
K13n1351
K13n1359
K13n1360
K13n1361
K13n1364
K13n1369
K13n1383
K13n1387
K13n1388
K13n1389
K13n1393
K13n1394
K13n1401
K13n1405
K13n1406
K13n1407
K13n1408
K13n1409
K13n1412
K13n1413
K13n1416
K13n1417
K13n1418
K13n1421
K13n1425
K13n1428
K13n1429
K13n1430
K13n1431
K13n1435
K13n1439
K13n1441
K13n1450
K13n1451
K13n1454
K13n1455
K13n1458
K13n1462
K13n1467
K13n1468
K13n1470
K13n1471
K13n1475
K13n1478
K13n1482
K13n1484
K13n1504
K13n1526
K13n1541
K13n1542
K13n1545
K13n1547
K13n1552
K13n1554
K13n1556
K13n1557
K13n1560
K13n1569
K13n1576
K13n1599
K13n1604
K13n1605
K13n1617
K13n1618
K13n1621
K13n1623
K13n1625
K13n1626
K13n1629
K13n1635
K13n1641
K13n1644
K13n1646
K13n1647
K13n1652
K13n1654
K13n1656
K13n1657
K13n1660
K13n1662
K13n1665
K13n1667
K13n1669
K13n1671
K13n1675
K13n1678
K13n1679
K13n1684
K13n1687
K13n1692
K13n1697
K13n1702
K13n1708
K13n1720
K13n1723
K13n1735
K13n1743
K13n1746
K13n1749
K13n1766
K13n1774
K13n1777
K13n1780
K13n1782
K13n1784
K13n1787
K13n1793
K13n1800
K13n1804
K13n1806
K13n1810
K13n1813
K13n1815
K13n1816
K13n1818
K13n1824
K13n1830
K13n1833
K13n1834
K13n1837
K13n1845
K13n1846
K13n1848
K13n1850
K13n1852
K13n1854
K13n1856
K13n1859
K13n1868
K13n1869
K13n1877
K13n1881
K13n1882
K13n1887
K13n1889
K13n1890
K13n1891
K13n1893
K13n1894
K13n1895
K13n1896
K13n1897
K13n1900
K13n1904
K13n1911
K13n1912
K13n1913
K13n1914
K13n1923
K13n1931
K13n1935
K13n1951
K13n1959
K13n1962
K13n1966
K13n1968
K13n1975
K13n1979
K13n1983
K13n1986
K13n1993
K13n1999
K13n2002
K13n2005
K13n2006
K13n2008
K13n2010
K13n2011
K13n2013
K13n2014
K13n2015
K13n2024
K13n2027
K13n2034
K13n2042
K13n2047
K13n2057
K13n2058
K13n2061
K13n2064
K13n2066
K13n2077
K13n2079
K13n2080
K13n2083
K13n2084
K13n2087
K13n2094
K13n2098
K13n2099
K13n2103
K13n2110
K13n2112
K13n2125
K13n2126
K13n2137
K13n2139
K13n2140
K13n2160
K13n2174
K13n2178
K13n2184
K13n2185
K13n2187
K13n2188
K13n2191
K13n2193
K13n2202
K13n2211
K13n2214
K13n2215
K13n2216
K13n2220
K13n2227
K13n2228
K13n2229
K13n2230
K13n2232
K13n2235
K13n2237
K13n2244
K13n2246
K13n2247
K13n2251
K13n2253
K13n2254
K13n2256
K13n2260
K13n2265
K13n2268
K13n2271
K13n2272
K13n2276
K13n2278
K13n2282
K13n2293
K13n2295
K13n2299
K13n2303
K13n2305
K13n2310
K13n2316
K13n2321
K13n2323
K13n2324
K13n2326
K13n2332
K13n2333
K13n2340
K13n2341
K13n2344
K13n2347
K13n2348
K13n2352
K13n2357
K13n2363
K13n2370
K13n2373
K13n2378
K13n2383
K13n2384
K13n2386
K13n2387
K13n2393
K13n2396
K13n2399
K13n2406
K13n2412
K13n2415
K13n2421
K13n2426
K13n2429
K13n2436
K13n2438
K13n2440
K13n2441
K13n2446
K13n2453
K13n2457
K13n2461
K13n2470
K13n2478
K13n2480
K13n2482
K13n2485
K13n2489
K13n2493
K13n2494
K13n2495
K13n2496
K13n2508
K13n2513
K13n2515
K13n2519
K13n2523
K13n2529
K13n2531
K13n2534
K13n2535
K13n2536
K13n2537
K13n2540
K13n2542
K13n2546
K13n2547
K13n2567
K13n2568
K13n2569
K13n2572
K13n2574
K13n2575
K13n2577
K13n2580
K13n2582
K13n2591
K13n2594
K13n2596
K13n2611
K13n2613
K13n2616
K13n2617
K13n2618
K13n2619
K13n2622
K13n2628
K13n2630
K13n2635
K13n2639
K13n2642
K13n2645
K13n2646
K13n2648
K13n2658
K13n2664
K13n2681
K13n2682
K13n2685
K13n2687
K13n2690
K13n2695
K13n2698
K13n2699
K13n2700
K13n2701
K13n2706
K13n2712
K13n2713
K13n2716
K13n2719
K13n2722
K13n2724
K13n2735
K13n2743
K13n2745
K13n2750
K13n2751
K13n2753
K13n2760
K13n2765
K13n2772
K13n2775
K13n2777
K13n2779
K13n2780
K13n2784
K13n2791
K13n2795
K13n2797
K13n2798
K13n2799
K13n2800
K13n2802
K13n2808
K13n2812
K13n2814
K13n2821
K13n2822
K13n2823
K13n2824
K13n2825
K13n2826
K13n2828
K13n2830
K13n2831
K13n2832
K13n2836
K13n2837
K13n2839
K13n2844
K13n2847
K13n2868
K13n2869
K13n2870
K13n2873
K13n2879
K13n2884
K13n2905
K13n2908
K13n2910
K13n2917
K13n2922
K13n2924
K13n2925
K13n2928
K13n2929
K13n2936
K13n2937
K13n2939
K13n2943
K13n2949
K13n2952
K13n2955
K13n2966
K13n2967
K13n2969
K13n2974
K13n2991
K13n2993
K13n2995
K13n3018
K13n3028
K13n3035
K13n3039
K13n3055
K13n3056
K13n3057
K13n3062
K13n3068
K13n3073
K13n3078
K13n3081
K13n3083
K13n3103
K13n3107
K13n3117
K13n3121
K13n3125
K13n3126
K13n3128
K13n3134
K13n3144
K13n3149
K13n3151
K13n3153
K13n3156
K13n3161
K13n3163
K13n3169
K13n3171
K13n3175
K13n3176
K13n3187
K13n3190
K13n3197
K13n3198
K13n3203
K13n3216
K13n3221
K13n3226
K13n3227
K13n3228
K13n3235
K13n3237
K13n3238
K13n3239
K13n3249
K13n3250
K13n3258
K13n3260
K13n3264
K13n3269
K13n3277
K13n3278
K13n3292
K13n3294
K13n3295
K13n3299
K13n3300
K13n3302
K13n3306
K13n3311
K13n3312
K13n3313
K13n3315
K13n3318
K13n3319
K13n3322
K13n3324
K13n3326
K13n3327
K13n3328
K13n3329
K13n3330
K13n3332
K13n3333
K13n3334
K13n3340
K13n3341
K13n3347
K13n3349
K13n3353
K13n3358
K13n3359
K13n3362
K13n3370
K13n3372
K13n3374
K13n3378
K13n3388
K13n3389
K13n3390
K13n3393
K13n3396
K13n3397
K13n3403
K13n3410
K13n3418
K13n3420
K13n3422
K13n3427
K13n3438
K13n3441
K13n3443
K13n3447
K13n3452
K13n3455
K13n3456
K13n3461
K13n3466
K13n3471
K13n3481
K13n3487
K13n3505
K13n3509
K13n3512
K13n3525
K13n3539
K13n3543
K13n3559
K13n3579
K13n3592
K13n3610
K13n3615
K13n3616
K13n3620
K13n3622
K13n3625
K13n3627
K13n3630
K13n3631
K13n3636
K13n3637
K13n3643
K13n3646
K13n3649
K13n3657
K13n3659
K13n3661
K13n3674
K13n3690
K13n3705
K13n3720
K13n3724
K13n3728
K13n3729
K13n3782
K13n3804
K13n3806
K13n3823
K13n3824
K13n3835
K13n3839
K13n3843
K13n3857
K13n3858
K13n3859
K13n3860
K13n3867
K13n3869
K13n3873
K13n3882
K13n3883
K13n3893
K13n3898
K13n3899
K13n3903
K13n3906
K13n3908
K13n3917
K13n3920
K13n3922
K13n3928
K13n3930
K13n3933
K13n3935
K13n3939
K13n3941
K13n3946
K13n3948
K13n3951
K13n3953
K13n3955
K13n3957
K13n3958
K13n3961
K13n3967
K13n3968
K13n3970
K13n3974
K13n3981
K13n3986
K13n3991
K13n3995
K13n3997
K13n4009
K13n4010
K13n4012
K13n4015
K13n4030
K13n4034
K13n4043
K13n4052
K13n4054
K13n4059
K13n4060
K13n4064
K13n4071
K13n4073
K13n4075
K13n4096
K13n4103
K13n4104
K13n4106
K13n4115
K13n4117
K13n4118
K13n4131
K13n4134
K13n4136
K13n4141
K13n4142
K13n4144
K13n4145
K13n4148
K13n4149
K13n4152
K13n4153
K13n4158
K13n4161
K13n4170
K13n4171
K13n4177
K13n4190
K13n4193
K13n4195
K13n4196
K13n4199
K13n4208
K13n4210
K13n4215
K13n4223
K13n4224
K13n4232
K13n4233
K13n4237
K13n4241
K13n4244
K13n4247
K13n4253
K13n4259
K13n4261
K13n4262
K13n4264
K13n4272
K13n4275
K13n4277
K13n4280
K13n4285
K13n4286
K13n4287
K13n4299
K13n4303
K13n4304
K13n4308
K13n4318
K13n4322
K13n4324
K13n4333
K13n4334
K13n4335
K13n4349
K13n4350
K13n4351
K13n4353
K13n4354
K13n4358
K13n4359
K13n4360
K13n4369
K13n4371
K13n4373
K13n4376
K13n4379
K13n4382
K13n4387
K13n4389
K13n4395
K13n4402
K13n4404
K13n4405
K13n4406
K13n4410
K13n4412
K13n4413
K13n4423
K13n4426
K13n4428
K13n4430
K13n4438
K13n4439
K13n4443
K13n4445
K13n4446
K13n4448
K13n4450
K13n4451
K13n4452
K13n4454
K13n4455
K13n4456
K13n4459
K13n4460
K13n4462
K13n4466
K13n4467
K13n4470
K13n4475
K13n4477
K13n4478
K13n4479
K13n4483
K13n4486
K13n4493
K13n4496
K13n4499
K13n4501
K13n4504
K13n4507
K13n4516
K13n4524
K13n4526
K13n4528
K13n4529
K13n4530
K13n4531
K13n4533
K13n4543
K13n4544
K13n4545
K13n4547
K13n4551
K13n4554
K13n4558
K13n4574
K13n4581
K13n4586
K13n4590
K13n4592
K13n4600
K13n4603
K13n4611
K13n4614
K13n4626
K13n4632
K13n4643
K13n4657
K13n4658
K13n4662
K13n4663
K13n4664
K13n4665
K13n4669
K13n4670
K13n4671
K13n4672
K13n4674
K13n4678
K13n4683
K13n4685
K13n4687
K13n4693
K13n4696
K13n4704
K13n4706
K13n4710
K13n4711
K13n4712
K13n4714
K13n4715
K13n4717
K13n4718
K13n4720
K13n4721
K13n4723
K13n4724
K13n4726
K13n4727
K13n4740
K13n4741
K13n4743
K13n4748
K13n4753
K13n4771
K13n4773
K13n4783
K13n4784
K13n4785
K13n4786
K13n4792
K13n4793
K13n4799
K13n4802
K13n4803
K13n4808
K13n4814
K13n4819
K13n4821
K13n4823
K13n4828
K13n4830
K13n4832
K13n4833
K13n4835
K13n4840
K13n4842
K13n4844
K13n4848
K13n4850
K13n4854
K13n4855
K13n4858
K13n4861
K13n4865
K13n4886
K13n4889
K13n4893
K13n4896
K13n4898
K13n4902
K13n4904
K13n4916
K13n4917
K13n4918
K13n4920
K13n4922
K13n4924
K13n4936
K13n4950
K13n4954
K13n4957
K13n4958
K13n4960
K13n4962
K13n4965
K13n4967
K13n4976
K13n4982
K13n4984
K13n4985
K13n4987
K13n4999
K13n5001
K13n5013
K13n5014
K13n5029
K13n5030
K13n5036
K13n5038
K13n5041
K13n5052
K13n5056
K13n5058
K13n5059
K13n5060
K13n5062
K13n5065
K13n5067
K13n5082
K13n5084
K13n5086
K13n5088
K12a323
K12a365
K12a573
K12a742
K12a791
K12a815
K12a816
K12a878
K12a898
K12a999
K12a1121
K12a1194
K12n130
K12n443
K12n571
K12n673
K12n681
K12n790
K13a28
K13a165
K13a184
K13a254
K13a374
K13a472
K13a536
K13a545
K13a701
K13a813
K13a967
K13a1231
K13a1237
K13a1272
K13a1274
K13a1312
K13a1359
K13a1570
K13a1601
K13a1675
K13a1686
K13a1759
K13a2043
K13a2097
K13a2401
K13a2496
K13a2537
K13a2559
K13a3001
K13a3054
K13a3162
K13a3236
K13a3258
K13a3516
K13a3613
K13a3739
K13a3796
K13a3818
K13a4070
K13a4151
K13a4240
K13a4449
K13a4451
K13a4499
K13a4673
K13a4684
K13n243
K13n249
K13n256
K13n302
K13n427
K13n811
K13n843
K13n960
K13n963
K13n968
K13n1020
K13n1083
K13n1137
K13n1286
K13n1472
K13n1586
K13n1588
K13n1639
K13n1910
K13n1915
K13n2297
K13n2304
K13n2454
K13n2507
K13n2748
K13n2788
K13n2846
K13n2891
K13n2960
K13n3096
K13n3135
K13n3317
K13n3377
K13n3641
K13n3764
K13n3870
K13n3874
K13n3937
K13n3988
K13n4062
K13n4080
K13n4292
K13n4347
K13n4616
K12a825
K13a290
K13a314
K13a384
K13a396
K13a544
K13a558
K13a766
K13a814
K13a1015
K13a1267
K13a1957
K13a2535
K13a2656
K13a3024
K13a3332
K13a3343
K13a4512
K13a4517
K13a4844
K13n410
K13n679
K13n914
K13n923
K13n2025
K13n2497
K13n2688
K13n3723
K13n4155
K13n4278
K13n4651
K13n4843
K12a1088
K13a974
K13a3523
K13n2444
K13n4294
K13a266
K13a1154
K13a2495


==> anc/BPH/knots_in_C_plus.csv <==
K6a3
K8a4
K8a16
K8n1
K9a12
K9a29
K9n5
K10a117
K10a112
K10a23
K10a31
K10a79
K10a27
K10a39
K10a103
K10a121
K10n18
K10n2
K10n29
K10n10
K10n39
K11a28
K11a35
K11a36
K11a58
K11a87
K11a96
K11a103
K11a115
K11a164
K11a165
K11a169
K11a201
K11a316
K11a326
K11n4
K11n21
K11n37
K11n39
K11n42
K11n49
K11n50
K11n67
K11n73
K11n74
K11n83
K11n97
K11n116
K11n132
K11n139
K11n172
K12a3
K12a54
K12a77
K12a100
K12a173
K12a183
K12a189
K12a211
K12a221
K12a245
K12a258
K12a279
K12a348
K12a377
K12a425
K12a427
K12a435
K12a447
K12a456
K12a458
K12a464
K12a473
K12a477
K12a484
K12a606
K12a631
K12a646
K12a667
K12a715
K12a786
K12a819
K12a879
K12a887
K12a975
K12a979
K12a990
K12a1011
K12a1019
K12a1029
K12a1034
K12a1083
K12a1087
K12a1105
K12a1119
K12a1202
K12a1225
K12a1269
K12a1277
K12a1283
K12n4
K12n19
K12n23
K12n24
K12n43
K12n48
K12n49
K12n51
K12n56
K12n57
K12n62
K12n66
K12n87
K12n106
K12n145
K12n170
K12n214
K12n256
K12n257
K12n268
K12n279
K12n288
K12n309
K12n312
K12n313
K12n318
K12n360
K12n380
K12n393
K12n394
K12n397
K12n399
K12n414
K12n420
K12n430
K12n440
K12n462
K12n501
K12n504
K12n553
K12n556
K12n582
K12n605
K12n636
K12n657
K12n670
K12n676
K12n702
K12n706
K12n708
K12n721
K12n768
K12n782
K12n802
K12n817
K12n838
K12n870
K12n876
K4a1
K6a1
K7a1
K8a5
K8a7
K8a11
K8a14
K8a18
K9a1
K9a3
K9a7
K9a17
K9a18
K9a28
K9n1
K10a1
K10a7
K10a10
K10a11
K10a20
K10a24
K10a25
K10a49
K10a52
K10a54
K10a64
K10a66
K10a75
K10a85
K10a88
K10a94
K10a97
K10a107
K10a109
K10a111
K10n23
K10n38
K11a5
K11a8
K11a11
K11a13
K11a16
K11a30
K11a38
K11a67
K11a69
K11a80
K11a84
K11a88
K11a91
K11a98
K11a104
K11a110
K11a119
K11a128
K11a135
K11a138
K11a167
K11a180
K11a187
K11a189
K11a190
K11a195
K11a209
K11a210
K11a214
K11a233
K11a256
K11a266
K11a270
K11a272
K11a280
K11a287
K11a289
K11a300
K11a350
K11n18
K11n28
K11n32
K11n48
K11n62
K11n100
K11n110
K11n114
K11n115
K11n119
K11n123
K11n130
K11n142
K11n145
K11n156
K11n165
K12a1
K12a4
K12a16
K12a23
K12a25
K12a48
K12a58
K12a60
K12a62
K12a68
K12a72
K12a109
K12a121
K12a125
K12a126
K12a140
K12a171
K12a180
K12a181
K12a184
K12a197
K12a198
K12a201
K12a202
K12a204
K12a208
K12a209
K12a214
K12a217
K12a222
K12a229
K12a233
K12a243
K12a265
K12a268
K12a273
K12a282
K12a286
K12a301
K12a308
K12a309
K12a316
K12a333
K12a341
K12a342
K12a359
K12a360
K12a361
K12a385
K12a387
K12a396
K12a415
K12a426
K12a439
K12a448
K12a453
K12a460
K12a462
K12a465
K12a471
K12a491
K12a492
K12a494
K12a497
K12a499
K12a506
K12a518
K12a529
K12a550
K12a554
K12a555
K12a560
K12a583
K12a585
K12a629
K12a674
K12a690
K12a696
K12a707
K12a744
K12a751
K12a769
K12a774
K12a781
K12a803
K12a821
K12a856
K12a858
K12a868
K12a893
K12a919
K12a928
K12a936
K12a943
K12a960
K12a966
K12a1005
K12a1008
K12a1014
K12a1050
K12a1055
K12a1063
K12a1076
K12a1081
K12a1102
K12a1124
K12a1127
K12a1129
K12a1139
K12a1140
K12a1152
K12a1169
K12a1188
K12a1209
K12a1217
K12a1228
K12a1245
K12a1249
K12a1251
K12a1254
K12a1267
K12a1268
K12a1273
K12a1275
K12a1280
K12a1281
K12a1287
K12n1
K12n11
K12n13
K12n14
K12n18
K12n26
K12n28
K12n34
K12n35
K12n39
K12n46
K12n53
K12n152
K12n162
K12n271
K12n275
K12n278
K12n281
K12n284
K12n286
K12n298
K12n320
K12n323
K12n325
K12n342
K12n356
K12n359
K12n388
K12n421
K12n422
K12n431
K12n434
K12n456
K12n461
K12n463
K12n478
K12n480
K12n481
K12n482
K12n488
K12n492
K12n511
K12n525
K12n532
K12n536
K12n547
K12n579
K12n586
K12n588
K12n610
K12n614
K12n616
K12n628
K12n631
K12n650
K12n704
K12n705
K12n711
K12n715
K12n740
K12n745
K12n760
K12n789
K12n794
K12n813
K12n824
K12n828
K12n846
K12n852
K12n868
K12n873
K12n884
K12n885
K11a257
K11a315
K11n45
K11n53
K11n141
K12a20
K12a33
K12a57
K12a128
K12a139
K12a403
K12a479
K12a482
K12a530
K12a662
K12a691
K12a965
K12a1144
K12a1199
K12a1231
K12n224
K12n250
K12n269
K12n408
K12n493
K12n548
K11a52
K11a160
K12a13
K12a22
K12a99
K12a374
K12a469
K12a627
K12a1039
K12a1218
K12n447
K12n587
K12n853
K9a11
K10a106
K11a112
K11a168
K11n55
K12a388
K12a510
K12a1028
K12n158
K12n315
K12n531
K11n85
K12a307
K12a697
K12n69
K12n534
K12n855
K12n859
K12a15
K12a357
K12a935
K12n32
K12n385
K12a699
K11a72
K12a30
K12a130
K10a69
K11a56
K12a8
K11a109
K12a157
K12a867
K12a351
K10n5
K12a310
K12n633
K10a78
K10n41
K11a26
K11a47
K11a228
K11a285
K11n179
K12a115
K12a622
K12a765
K12a1150
K12a1166
K12n92
K12n367
K12n490
K12n517
K12n560
K12n608
K12n627
K12n788
K12a593
K12a831
K12n178
K12a132
K12a1288
K12a705
K12n180
K11a44
K12n695
K12n567
K12n437
K12a366
K12a961
K12n690
K13a21
K13a31
K13a46
K13a66
K13a75
K13a120
K13a183
K13a222
K13a227
K13a235
K13a239
K13a272
K13a283
K13a296
K13a414
K13a479
K13a521
K13a549
K13a556
K13a580
K13a677
K13a696
K13a751
K13a764
K13a833
K13a849
K13a886
K13a907
K13a997
K13a1016
K13a1024
K13a1071
K13a1096
K13a1144
K13a1199
K13a1227
K13a1253
K13a1338
K13a1340
K13a1373
K13a1392
K13a1402
K13a1459
K13a1484
K13a1513
K13a1577
K13a1600
K13a1674
K13a1681
K13a1693
K13a1708
K13a1726
K13a1729
K13a1790
K13a1810
K13a1842
K13a1884
K13a1964
K13a2003
K13a2044
K13a2068
K13a2084
K13a2095
K13a2110
K13a2115
K13a2190
K13a2212
K13a2226
K13a2227
K13a2283
K13a2314
K13a2393
K13a2397
K13a2440
K13a2486
K13a2585
K13a2664
K13a2694
K13a2764
K13a2836
K13a2986
K13a2991
K13a3064
K13a3071
K13a3208
K13a3221
K13a3264
K13a3314
K13a3345
K13a3382
K13a3469
K13a3473
K13a3518
K13a3549
K13a3550
K13a3628
K13a3662
K13a3668
K13a3761
K13a3774
K13a3949
K13a3984
K13a3991
K13a3994
K13a4040
K13a4067
K13a4071
K13a4094
K13a4133
K13a4187
K13a4199
K13a4222
K13a4446
K13a4596
K13a4618
K13a4630
K13a4687
K13a4779
K13n3
K13n37
K13n38
K13n71
K13n72
K13n86
K13n116
K13n124
K13n148
K13n161
K13n164
K13n337
K13n351
K13n355
K13n403
K13n405
K13n415
K13n417
K13n436
K13n440
K13n447
K13n449
K13n469
K13n485
K13n513
K13n518
K13n562
K13n579
K13n611
K13n612
K13n642
K13n659
K13n737
K13n751
K13n756
K13n757
K13n779
K13n783
K13n784
K13n795
K13n835
K13n882
K13n886
K13n887
K13n896
K13n917
K13n922
K13n939
K13n955
K13n973
K13n1019
K13n1026
K13n1027
K13n1068
K13n1102
K13n1132
K13n1156
K13n1158
K13n1168
K13n1191
K13n1194
K13n1196
K13n1198
K13n1209
K13n1313
K13n1316
K13n1336
K13n1357
K13n1367
K13n1378
K13n1391
K13n1392
K13n1445
K13n1459
K13n1474
K13n1481
K13n1487
K13n1548
K13n1574
K13n1598
K13n1603
K13n1607
K13n1608
K13n1614
K13n1616
K13n1630
K13n1632
K13n1645
K13n1650
K13n1664
K13n1666
K13n1674
K13n1680
K13n1690
K13n1721
K13n1733
K13n1734
K13n1752
K13n1756
K13n1757
K13n1764
K13n1805
K13n1807
K13n1819
K13n1829
K13n1836
K13n1841
K13n1849
K13n1919
K13n1922
K13n1971
K13n1989
K13n1995
K13n2036
K13n2051
K13n2055
K13n2069
K13n2082
K13n2138
K13n2158
K13n2169
K13n2173
K13n2198
K13n2199
K13n2209
K13n2275
K13n2277
K13n2290
K13n2300
K13n2342
K13n2376
K13n2389
K13n2400
K13n2401
K13n2445
K13n2451
K13n2466
K13n2520
K13n2624
K13n2652
K13n2656
K13n2668
K13n2686
K13n2727
K13n2742
K13n2744
K13n2747
K13n2787
K13n2801
K13n2885
K13n2927
K13n2934
K13n2940
K13n2950
K13n2951
K13n2954
K13n2964
K13n2971
K13n2975
K13n3058
K13n3067
K13n3074
K13n3084
K13n3092
K13n3110
K13n3142
K13n3158
K13n3162
K13n3173
K13n3194
K13n3246
K13n3272
K13n3405
K13n3408
K13n3436
K13n3457
K13n3473
K13n3482
K13n3510
K13n3513
K13n3517
K13n3523
K13n3535
K13n3545
K13n3557
K13n3571
K13n3575
K13n3594
K13n3617
K13n3624
K13n3702
K13n3725
K13n3726
K13n3800
K13n3803
K13n3830
K13n3847
K13n3865
K13n3888
K13n3900
K13n3904
K13n3905
K13n3926
K13n3932
K13n3934
K13n3938
K13n3996
K13n4005
K13n4122
K13n4140
K13n4150
K13n4188
K13n4236
K13n4295
K13n4298
K13n4302
K13n4328
K13n4384
K13n4400
K13n4409
K13n4472
K13n4474
K13n4513
K13n4514
K13n4566
K13n4583
K13n4591
K13n4621
K13n4659
K13n4732
K13n4801
K13n5004
K13n5031
K13n5090
K13n5092
K13a1
K13a7
K13a10
K13a11
K13a22
K13a24
K13a26
K13a30
K13a38
K13a54
K13a70
K13a74
K13a91
K13a93
K13a99
K13a102
K13a110
K13a115
K13a122
K13a141
K13a201
K13a212
K13a221
K13a226
K13a230
K13a243
K13a245
K13a259
K13a277
K13a278
K13a298
K13a321
K13a332
K13a347
K13a390
K13a406
K13a410
K13a412
K13a429
K13a433
K13a439
K13a441
K13a458
K13a470
K13a493
K13a504
K13a555
K13a563
K13a570
K13a572
K13a577
K13a585
K13a590
K13a599
K13a604
K13a605
K13a607
K13a615
K13a628
K13a649
K13a655
K13a673
K13a682
K13a683
K13a692
K13a723
K13a724
K13a750
K13a756
K13a757
K13a767
K13a772
K13a773
K13a785
K13a794
K13a795
K13a797
K13a818
K13a821
K13a836
K13a840
K13a842
K13a846
K13a850
K13a853
K13a857
K13a871
K13a872
K13a876
K13a880
K13a881
K13a883
K13a890
K13a902
K13a909
K13a913
K13a923
K13a943
K13a946
K13a949
K13a951
K13a953
K13a957
K13a960
K13a977
K13a1003
K13a1012
K13a1018
K13a1035
K13a1042
K13a1046
K13a1068
K13a1076
K13a1086
K13a1090
K13a1092
K13a1104
K13a1109
K13a1116
K13a1121
K13a1127
K13a1132
K13a1168
K13a1173
K13a1175
K13a1178
K13a1180
K13a1191
K13a1193
K13a1197
K13a1200
K13a1211
K13a1216
K13a1238
K13a1264
K13a1279
K13a1282
K13a1285
K13a1289
K13a1293
K13a1300
K13a1345
K13a1350
K13a1352
K13a1367
K13a1375
K13a1381
K13a1401
K13a1415
K13a1420
K13a1422
K13a1424
K13a1430
K13a1439
K13a1443
K13a1446
K13a1448
K13a1474
K13a1486
K13a1490
K13a1500
K13a1501
K13a1502
K13a1526
K13a1527
K13a1528
K13a1535
K13a1565
K13a1578
K13a1579
K13a1592
K13a1597
K13a1599
K13a1602
K13a1620
K13a1622
K13a1625
K13a1637
K13a1639
K13a1642
K13a1650
K13a1655
K13a1665
K13a1705
K13a1713
K13a1723
K13a1739
K13a1746
K13a1750
K13a1753
K13a1768
K13a1775
K13a1780
K13a1781
K13a1797
K13a1802
K13a1803
K13a1806
K13a1816
K13a1824
K13a1834
K13a1843
K13a1846
K13a1851
K13a1861
K13a1863
K13a1875
K13a1877
K13a1900
K13a1915
K13a1918
K13a1925
K13a1934
K13a1936
K13a1956
K13a1975
K13a1977
K13a1978
K13a1991
K13a1993
K13a2007
K13a2014
K13a2016
K13a2017
K13a2019
K13a2021
K13a2024
K13a2028
K13a2046
K13a2055
K13a2071
K13a2075
K13a2092
K13a2131
K13a2163
K13a2165
K13a2170
K13a2171
K13a2178
K13a2189
K13a2191
K13a2196
K13a2218
K13a2222
K13a2224
K13a2229
K13a2234
K13a2242
K13a2247
K13a2249
K13a2254
K13a2282
K13a2297
K13a2313
K13a2332
K13a2345
K13a2350
K13a2368
K13a2371
K13a2380
K13a2420
K13a2428
K13a2433
K13a2476
K13a2492
K13a2524
K13a2527
K13a2534
K13a2540
K13a2542
K13a2555
K13a2556
K13a2578
K13a2582
K13a2583
K13a2587
K13a2625
K13a2637
K13a2640
K13a2650
K13a2652
K13a2654
K13a2673
K13a2682
K13a2699
K13a2715
K13a2718
K13a2729
K13a2732
K13a2733
K13a2737
K13a2744
K13a2749
K13a2750
K13a2776
K13a2787
K13a2791
K13a2792
K13a2800
K13a2801
K13a2802
K13a2808
K13a2811
K13a2826
K13a2869
K13a2873
K13a2874
K13a2892
K13a2907
K13a2914
K13a2916
K13a2919
K13a2930
K13a2932
K13a2960
K13a2964
K13a2968
K13a2987
K13a2988
K13a2995
K13a3005
K13a3026
K13a3027
K13a3043
K13a3069
K13a3075
K13a3079
K13a3087
K13a3106
K13a3108
K13a3155
K13a3180
K13a3298
K13a3299
K13a3302
K13a3307
K13a3347
K13a3353
K13a3362
K13a3403
K13a3407
K13a3408
K13a3430
K13a3437
K13a3442
K13a3467
K13a3476
K13a3485
K13a3487
K13a3489
K13a3501
K13a3527
K13a3533
K13a3562
K13a3572
K13a3612
K13a3619
K13a3622
K13a3626
K13a3630
K13a3636
K13a3644
K13a3658
K13a3665
K13a3671
K13a3672
K13a3677
K13a3700
K13a3724
K13a3726
K13a3742
K13a3746
K13a3763
K13a3765
K13a3768
K13a3778
K13a3803
K13a3806
K13a3835
K13a3837
K13a3840
K13a3849
K13a3863
K13a3875
K13a3876
K13a3880
K13a3885
K13a3921
K13a3927
K13a3933
K13a3934
K13a3946
K13a3989
K13a4002
K13a4019
K13a4023
K13a4035
K13a4038
K13a4044
K13a4064
K13a4076
K13a4082
K13a4100
K13a4124
K13a4126
K13a4136
K13a4143
K13a4152
K13a4165
K13a4168
K13a4175
K13a4227
K13a4229
K13a4242
K13a4257
K13a4264
K13a4266
K13a4272
K13a4299
K13a4344
K13a4363
K13a4405
K13a4412
K13a4413
K13a4424
K13a4428
K13a4437
K13a4439
K13a4455
K13a4457
K13a4472
K13a4503
K13a4505
K13a4537
K13a4546
K13a4615
K13a4620
K13a4625
K13a4642
K13a4663
K13a4671
K13a4672
K13a4677
K13a4680
K13a4681
K13a4692
K13a4695
K13a4716
K13a4754
K13n1
K13n22
K13n40
K13n53
K13n66
K13n68
K13n84
K13n87
K13n89
K13n95
K13n101
K13n121
K13n137
K13n145
K13n167
K13n198
K13n202
K13n212
K13n253
K13n262
K13n282
K13n313
K13n319
K13n324
K13n341
K13n382
K13n388
K13n392
K13n444
K13n475
K13n484
K13n493
K13n496
K13n498
K13n529
K13n542
K13n557
K13n559
K13n568
K13n570
K13n572
K13n575
K13n598
K13n617
K13n619
K13n657
K13n688
K13n693
K13n703
K13n728
K13n742
K13n767
K13n808
K13n812
K13n829
K13n838
K13n847
K13n854
K13n860
K13n878
K13n893
K13n898
K13n942
K13n970
K13n992
K13n1013
K13n1039
K13n1045
K13n1119
K13n1130
K13n1138
K13n1143
K13n1145
K13n1179
K13n1202
K13n1215
K13n1231
K13n1245
K13n1259
K13n1304
K13n1343
K13n1355
K13n1356
K13n1358
K13n1398
K13n1399
K13n1402
K13n1403
K13n1422
K13n1440
K13n1461
K13n1476
K13n1483
K13n1486
K13n1509
K13n1512
K13n1513
K13n1515
K13n1538
K13n1555
K13n1561
K13n1568
K13n1570
K13n1601
K13n1610
K13n1612
K13n1627
K13n1700
K13n1714
K13n1767
K13n1783
K13n1796
K13n1798
K13n1817
K13n1820
K13n1827
K13n1831
K13n1832
K13n1835
K13n1839
K13n1843
K13n1844
K13n1858
K13n1863
K13n1865
K13n1866
K13n1875
K13n1888
K13n1903
K13n1918
K13n1939
K13n1945
K13n1946
K13n1957
K13n1967
K13n1982
K13n1984
K13n1990
K13n2043
K13n2050
K13n2063
K13n2070
K13n2071
K13n2081
K13n2085
K13n2086
K13n2096
K13n2097
K13n2107
K13n2118
K13n2119
K13n2147
K13n2152
K13n2153
K13n2176
K13n2205
K13n2207
K13n2208
K13n2218
K13n2223
K13n2226
K13n2250
K13n2258
K13n2262
K13n2267
K13n2273
K13n2284
K13n2291
K13n2296
K13n2311
K13n2325
K13n2327
K13n2328
K13n2329
K13n2330
K13n2331
K13n2343
K13n2351
K13n2367
K13n2381
K13n2411
K13n2424
K13n2471
K13n2472
K13n2476
K13n2487
K13n2488
K13n2502
K13n2505
K13n2521
K13n2527
K13n2528
K13n2541
K13n2548
K13n2551
K13n2585
K13n2610
K13n2614
K13n2623
K13n2633
K13n2634
K13n2637
K13n2641
K13n2643
K13n2650
K13n2653
K13n2655
K13n2659
K13n2671
K13n2679
K13n2680
K13n2689
K13n2696
K13n2703
K13n2704
K13n2730
K13n2746
K13n2752
K13n2754
K13n2755
K13n2757
K13n2766
K13n2771
K13n2782
K13n2793
K13n2794
K13n2796
K13n2827
K13n2835
K13n2838
K13n2840
K13n2842
K13n2852
K13n2855
K13n2861
K13n2871
K13n2874
K13n2875
K13n2876
K13n2877
K13n2892
K13n2914
K13n2946
K13n2965
K13n2968
K13n2976
K13n2984
K13n2986
K13n3024
K13n3043
K13n3049
K13n3088
K13n3090
K13n3091
K13n3095
K13n3116
K13n3122
K13n3130
K13n3131
K13n3146
K13n3152
K13n3155
K13n3157
K13n3159
K13n3178
K13n3192
K13n3202
K13n3207
K13n3209
K13n3213
K13n3215
K13n3223
K13n3229
K13n3230
K13n3282
K13n3284
K13n3286
K13n3287
K13n3288
K13n3290
K13n3298
K13n3310
K13n3321
K13n3325
K13n3331
K13n3336
K13n3345
K13n3360
K13n3366
K13n3373
K12a778
K12a1258
K13a67
K13a78
K13a142
K13a310
K13a324
K13a336
K13a381
K13a509
K13a514
K13a663
K13a664
K13a753
K13a829
K13a834
K13a947
K13a1059
K13a1060
K13a1078
K13a1232
K13a1280
K13a1427
K13a1481
K13a1487
K13a1589
K13a1606
K13a1613
K13a1717
K13a1804
K13a1822
K13a1860
K13a1949
K13a2000
K13a2141
K13a2145
K13a2214
K13a2275
K13a2277
K13a2311
K13a2320
K13a2324
K13a2512
K13a2515
K13a2571
K13a2601
K13a2615
K13a2653
K13a2815
K13a2847
K13a3037
K13a3294
K13a3499
K13a3748
K13a3766
K13a3860
K13a4419
K13a4448
K13a4611
K13a4730
K13n97
K13n179
K13n366
K13n394
K13n544
K13n576
K13n714
K13n850
K13n1129
K13n1151
K13n1339
K13n1347
K13n1438
K13n1564
K13n1673
K13n1925
K13n1942
K13n2056
K13n2313
K13n2408
K13n2473
K13n2543
K13n2552
K13n2564
K13n2590
K13n3027
K13n3102
K13n3181
K13n3218
K13n3255
K13n3296
K13n3407
K13n3412
K13n3414
K13n3416
K13n3417
K13n3419
K13n3423
K13n3424
K13n3428
K13n3440
K13n3442
K13n3444
K13n3448
K13n3450
K13n3451
K13n3453
K13n3460
K13n3469
K13n3485
K13n3521
K13n3538
K13n3540
K13n3544
K13n3549
K13n3558
K13n3562
K13n3563
K13n3577
K13n3591
K13n3600
K13n3605
K13n3614
K13n3618
K13n3626
K13n3640
K13n3652
K13n3656
K13n3658
K13n3660
K13n3677
K13n3681
K13n3699
K13n3719
K13n3731
K13n3783
K13n3791
K13n3792
K13n3833
K13n3849
K13n3909
K13n3916
K13n3919
K13n3931
K13n3966
K13n3969
K13n3971
K13n3972
K13n3976
K13n3979
K13n3983
K13n3987
K13n3989
K13n4007
K13n4017
K13n4021
K13n4023
K13n4027
K13n4042
K13n4044
K13n4045
K13n4048
K13n4061
K13n4067
K13n4069
K13n4076
K13n4099
K13n4110
K13n4113
K13n4137
K13n4165
K13n4167
K13n4214
K13n4226
K13n4239
K13n4240
K13n4252
K13n4263
K13n4267
K13n4293
K13n4325
K13n4338
K13n4339
K13n4344
K13n4357
K13n4392
K13n4416
K13n4420
K13n4424
K13n4427
K13n4433
K13n4434
K13n4449
K13n4453
K13n4461
K13n4488
K13n4489
K13n4492
K13n4500
K13n4518
K13n4519
K13n4521
K13n4525
K13n4549
K13n4564
K13n4570
K13n4578
K13n4593
K13n4597
K13n4599
K13n4618
K13n4620
K13n4627
K13n4630
K13n4638
K13n4652
K13n4675
K13n4680
K13n4692
K13n4703
K13n4716
K13n4719
K13n4746
K13n4754
K13n4770
K13n4811
K13n4813
K13n4834
K13n4857
K13n4869
K13n4874
K13n4880
K13n4882
K13n4901
K13n4905
K13n4925
K13n4932
K13n4934
K13n4937
K13n4938
K13n4959
K13n4963
K13n5000
K13n5039
K13n5042
K13n5066
K13n5078
K13n5079
K13a515
K13a541
K13a651
K13a806
K13a2059
K13a2122
K13a2374
K13a2460
K13a2657
K13a3082
K13a3434
K13a3986
K13a4138
K13a4650
K13a4848
K13n398
K13n1374
K13n1606
K13n1763
K13n1828
K13n2143
K13n3827
K3a1
K5a1
K5a2
K6a2
K7a2
K7a3
K7a4
K7a5
K7a6
K7a7
K8a1
K8a2
K8a8
K8a9
K8a10
K8a13
K8n2
K8n3
K9a2
K9a4
K9a5
K9a14
K9a16
K9a19
K9a22
K9a23
K9a24
K9a25
K9a26
K9a27
K9a30
K9a33
K9a34
K9a35
K9a36
K9a37
K9a38
K9a39
K9a40
K9a41
K9n3
K9n8
K10a2
K10a4
K10a5
K10a8
K10a9
K10a12
K10a13
K10a14
K10a17
K10a26
K10a28
K10a29
K10a33
K10a34
K10a35
K10a37
K10a40
K10a45
K10a46
K10a51
K10a53
K10a59
K10a60
K10a61
K10a62
K10a63
K10a65
K10a70
K10a71
K10a73
K10a74
K10a80
K10a81
K10a82
K10a96
K10a98
K10a100
K10a102
K10a108
K10a110
K10a114
K10a115
K10a116
K10a119
K10a122
K10n4
K10n6
K10n7
K10n9
K10n11
K10n16
K10n19
K10n21
K10n22
K10n25
K10n27
K10n30
K10n31
K10n33
K10n35
K10n36
K11a2
K11a10
K11a20
K11a21
K11a31
K11a41
K11a43
K11a49
K11a50
K11a60
K11a61
K11a70
K11a74
K11a78
K11a86
K11a94
K11a95
K11a100
K11a102
K11a105
K11a106
K11a116
K11a117
K11a123
K11a124
K11a132
K11a133
K11a139
K11a148
K11a154
K11a179
K11a181
K11a186
K11a188
K11a191
K11a192
K11a198
K11a200
K11a202
K11a203
K11a204
K11a212
K11a213
K11a216
K11a220
K11a223
K11a224
K11a227
K11a229
K11a230
K11a234
K11a235
K11a236
K11a237
K11a238
K11a240
K11a241
K11a242
K11a243
K11a244
K11a245
K11a246
K11a247
K11a250
K11a258
K11a259
K11a260
K11a263
K11a268
K11a269
K11a275
K11a276
K11a277
K11a281
K11a291
K11a292
K11a298
K11a299
K11a304
K11a308
K11a309
K11a310
K11a311
K11a318
K11a319
K11a320
K11a328
K11a329
K11a334
K11a335
K11a336
K11a337
K11a338
K11a339
K11a340
K11a341
K11a342
K11a343
K11a344
K11a345
K11a348
K11a349
K11a352
K11a353
K11a354
K11a355
K11a356
K11a357
K11a358
K11a359
K11a360
K11a361
K11a362
K11a363
K11a364
K11a365
K11a366
K11a367
K11n2
K11n9
K11n13
K11n16
K11n22
K11n25
K11n26
K11n27
K11n30
K11n31
K11n35
K11n43
K11n57
K11n59
K11n63
K11n69
K11n72
K11n77
K11n81
K11n88
K11n90
K11n93
K11n95
K11n104
K11n105
K11n117
K11n118
K11n126
K11n136
K11n138
K11n144
K11n154
K11n158
K11n160
K11n162
K11n164
K11n167
K11n168
K11n169
K11n171
K11n173
K11n174
K11n175
K11n180
K11n181
K11n183
K11n184
K11n185
K12a2
K12a6
K12a21
K12a31
K12a34
K12a35
K12a36
K12a37
K12a38
K12a43
K12a44
K12a47
K12a52
K12a53
K12a55
K12a56
K12a61
K12a64
K12a75
K12a76
K12a80
K12a82
K12a83
K12a93
K12a94
K12a96
K12a97
K12a102
K12a105
K12a106
K12a107
K12a110
K12a114
K12a117
K12a143
K12a144
K12a145
K12a151
K12a152
K12a154
K12a156
K12a158
K12a159
K12a162
K12a199
K12a205
K12a206
K12a210
K12a220
K12a226
K12a227
K12a231
K12a232
K12a235
K12a236
K12a237
K12a238
K12a239
K12a252
K12a253
K12a254
K12a255
K12a256
K12a259
K12a269
K12a270
K12a276
K12a277
K12a280
K12a289
K12a293
K12a295
K12a311
K12a312
K12a314
K12a315
K12a319
K12a320
K12a321
K12a322
K12a329
K12a330
K12a336
K12a338
K12a339
K12a344
K12a345
K12a350
K12a355
K12a356
K12a367
K12a368
K12a373
K12a391
K12a392
K12a393
K12a397
K12a406
K12a408
K12a409
K12a410
K12a414
K12a420
K12a421
K12a431
K12a432
K12a433
K12a442
K12a443
K12a444
K12a454
K12a461
K12a463
K12a490
K12a502
K12a504
K12a507
K12a508
K12a519
K12a520
K12a522
K12a524
K12a531
K12a538
K12a539
K12a540
K12a541
K12a542
K12a547
K12a551
K12a552
K12a556
K12a557
K12a563
K12a564
K12a568
K12a574
K12a575
K12a586
K12a587
K12a590
K12a591
K12a592
K12a600
K12a601
K12a610
K12a611
K12a615
K12a616
K12a619
K12a623
K12a628
K12a633
K12a638
K12a647
K12a648
K12a651
K12a652
K12a653
K12a654
K12a659
K12a660
K12a661
K12a666
K12a679
K12a681
K12a685
K12a686
K12a687
K12a689
K12a694
K12a695
K12a722
K12a723
K12a724
K12a725
K12a726
K12a727
K12a730
K12a731
K12a733
K12a734
K12a735
K12a739
K12a740
K12a741
K12a743
K12a745
K12a750
K12a752
K12a762
K12a763
K12a764
K12a767
K12a775
K12a780
K12a785
K12a794
K12a795
K12a796
K12a797
K12a798
K12a800
K12a801
K12a802
K12a810
K12a811
K12a812
K12a813
K12a814
K12a817
K12a822
K12a823
K12a828
K12a829
K12a832
K12a838
K12a839
K12a840
K12a841
K12a842
K12a843
K12a876
K12a877
K12a880
K12a884
K12a885
K12a892
K12a900
K12a903
K12a904
K12a905
K12a913
K12a923
K12a924
K12a930
K12a931
K12a937
K12a938
K12a939
K12a946
K12a947
K12a952
K12a953
K12a969
K12a973
K12a974
K12a977
K12a978
K12a983
K12a992
K12a995
K12a996
K12a997
K12a998
K12a1004
K12a1009
K12a1012
K12a1013
K12a1020
K12a1035
K12a1036
K12a1037
K12a1038
K12a1052
K12a1056
K12a1059
K12a1060
K12a1062
K12a1064
K12a1068
K12a1073
K12a1075
K12a1082
K12a1091
K12a1094
K12a1097
K12a1098
K12a1112
K12a1113
K12a1117
K12a1126
K12a1134
K12a1135
K12a1136
K12a1138
K12a1147
K12a1155
K12a1157
K12a1159
K12a1161
K12a1162
K12a1163
K12a1179
K12a1182
K12a1183
K12a1190
K12a1195
K12a1197
K12a1198
K12a1206
K12a1212
K12a1214
K12a1221
K12a1224
K12a1233
K12a1238
K12a1252
K12a1255
K12a1257
K12a1270
K12n59
K12n68
K12n70
K12n72
K12n74
K12n76
K12n77
K12n79
K12n81
K12n83
K12n88
K12n89
K12n91
K12n93
K12n94
K12n96
K12n100
K12n102
K12n103
K12n105
K12n107
K12n108
K12n110
K12n112
K12n114
K12n117
K12n123
K12n128
K12n133
K12n134
K12n136
K12n138
K12n153
K12n155
K12n163
K12n166
K12n168
K12n169
K12n171
K12n172
K12n177
K12n179
K12n183
K12n185
K12n187
K12n191
K12n194
K12n201
K12n203
K12n204
K12n207
K12n209
K12n213
K12n215
K12n217
K12n220
K12n222
K12n228
K12n229
K12n234
K12n237
K12n240
K12n242
K12n243
K12n244
K12n245
K12n247
K12n249
K12n251
K12n254
K12n259
K12n289
K12n290
K12n292
K12n293
K12n299
K12n303
K12n305
K12n306
K12n308
K12n310
K12n316
K12n321
K12n328
K12n338
K12n341
K12n343
K12n357
K12n361
K12n368
K12n370
K12n371
K12n372
K12n373
K12n374
K12n375
K12n381
K12n384
K12n386
K12n387
K12n406
K12n407
K12n417
K12n418
K12n419
K12n426
K12n428
K12n441
K12n445
K12n453
K12n467
K12n468
K12n472
K12n473
K12n474
K12n477
K12n487
K12n496
K12n502
K12n503
K12n513
K12n515
K12n516
K12n518
K12n527
K12n545
K12n551
K12n557
K12n573
K12n574
K12n575
K12n576
K12n581
K12n585
K12n589
K12n590
K12n591
K12n593
K12n594
K12n600
K12n603
K12n612
K12n620
K12n624
K12n637
K12n638
K12n639
K12n640
K12n643
K12n644
K12n647
K12n648
K12n653
K12n654
K12n655
K12n659
K12n668
K12n671
K12n674
K12n677
K12n679
K12n680
K12n682
K12n688
K12n689
K12n691
K12n692
K12n693
K12n694
K12n696
K12n716
K12n719
K12n720
K12n722
K12n724
K12n725
K12n726
K12n729
K12n730
K12n733
K12n734
K12n735
K12n737
K12n738
K12n744
K12n749
K12n750
K12n752
K12n753
K12n754
K12n755
K12n756
K12n758
K12n761
K12n764
K12n765
K12n766
K12n770
K12n772
K12n779
K12n786
K12n787
K12n796
K12n797
K12n801
K12n804
K12n806
K12n807
K12n808
K12n810
K12n811
K12n815
K12n822
K12n830
K12n831
K12n834
K12n836
K12n845
K12n848
K12n849
K12n850
K12n851
K12n863
K12n871
K12n875
K12n878
K12n881
K12n887
K12n888
K9a8
K9a13
K9n7
K10a32
K10a36
K10a50
K10a55
K10a72
K10a83
K10a84
K10a90
K10a91
K10a92
K10a95
K10a123
K10n1
K10n24
K10n28
K10n34
K11a1
K11a6
K11a9
K11a12
K11a17
K11a18
K11a19
K11a22
K11a23
K11a24
K11a25
K11a32
K11a34
K11a37
K11a39
K11a40
K11a42
K11a45
K11a46
K11a59
K11a68
K11a71
K11a75
K11a81
K11a83
K11a85
K11a89
K11a97
K11a99
K11a101
K11a107
K11a111
K11a114
K11a118
K11a125
K11a126
K11a127
K11a134
K11a140
K11a147
K11a149
K11a153
K11a159
K11a163
K11a166
K11a170
K11a171
K11a172
K11a173
K11a175
K11a176
K11a177
K11a178
K11a197
K11a215
K11a239
K11a252
K11a253
K11a254
K11a264
K11a265
K11a271
K11a278
K11a279
K11a284
K11a286
K11a288
K11a303
K11a314
K11a327
K11a332
K11a346
K11a347
K11a351
K11n5
K11n7
K11n11
K11n12
K11n15
K11n23
K11n24
K11n29
K11n33
K11n36
K11n38
K11n40
K11n41
K11n44
K11n46
K11n47
K11n51
K11n52
K11n54
K11n56
K11n60
K11n61
K11n64
K11n66
K11n68
K11n70
K11n71
K11n78
K11n79
K11n82
K11n86
K11n94
K11n96
K11n107
K11n111
K11n112
K11n120
K11n124
K11n125
K11n128
K11n133
K11n135
K11n143
K11n146
K11n147
K11n148
K11n149
K11n150
K11n151
K11n152
K11n155
K11n161
K11n163
K11n166
K11n177
K11n178
K11n182
K12a5
K12a9
K12a10
K12a17
K12a18
K12a24
K12a28
K12a40
K12a59
K12a63
K12a66
K12a71
K12a73
K12a79
K12a81
K12a88
K12a90
K12a91
K12a95
K12a98
K12a101
K12a103
K12a108
K12a111
K12a113
K12a119
K12a120
K12a127
K12a129
K12a138
K12a141
K12a142
K12a149
K12a155
K12a163
K12a164
K12a165
K12a166
K12a170
K12a179
K12a185
K12a207
K12a212
K12a213
K12a216
K12a218
K12a224
K12a234
K12a242
K12a246
K12a247
K12a250
K12a251
K12a257
K12a260
K12a262
K12a263
K12a264
K12a266
K12a267
K12a281
K12a284
K12a290
K12a291
K12a296
K12a299
K12a300
K12a305
K12a313
K12a326
K12a328
K12a335
K12a337
K12a340
K12a343
K12a346
K12a347
K12a353
K12a354
K12a358
K12a378
K12a381
K12a390
K12a398
K12a400
K12a401
K12a402
K12a405
K12a413
K12a416
K12a419
K12a428
K12a429
K12a440
K12a441
K12a446
K12a451
K12a470
K12a475
K12a480
K12a488
K12a489
K12a493
K12a495
K12a496
K12a498
K12a500
K12a501
K12a503
K12a509
K12a515
K12a516
K12a517
K12a521
K12a523
K12a526
K12a527
K12a532
K12a536
K12a537
K12a543
K12a544
K12a545
K12a546
K12a548
K12a549
K12a553
K12a558
K12a559
K12a561
K12a562
K12a567
K12a571
K12a572
K12a579
K12a584
K12a588
K12a595
K12a598
K12a602
K12a603
K12a604
K12a612
K12a614
K12a618
K12a620
K12a626
K12a630
K12a632
K12a639
K12a640
K12a645
K12a657
K12a658
K12a663
K12a664
K12a665
K12a668
K12a670
K12a671
K12a672
K12a673
K12a675
K12a676
K12a677
K12a678
K12a680
K12a682
K12a683
K12a684
K12a688
K12a700
K12a708
K12a713
K12a728
K12a729
K12a736
K12a746
K12a748
K12a754
K12a755
K12a757
K12a758
K12a766
K12a770
K12a772
K12a773
K12a776
K12a777
K12a782
K12a783
K12a788
K12a789
K12a790
K12a792
K12a799
K12a804
K12a809
K12a818
K12a820
K12a833
K12a834
K12a844
K12a846
K12a847
K12a850
K12a851
K12a852
K12a853
K12a854
K12a855
K12a873
K12a875
K12a888
K12a891
K12a894
K12a895
K12a907
K12a908
K12a909
K12a910
K12a911
K12a912
K12a915
K12a920
K12a921
K12a922
K12a926
K12a927
K12a929
K12a932
K12a934
K12a940
K12a941
K12a942
K12a944
K12a945
K12a948
K12a949
K12a950
K12a954
K12a955
K12a962
K12a993
K12a994
K12a1001
K12a1010
K12a1016
K12a1017
K12a1018
K12a1021
K12a1022
K12a1023
K12a1024
K12a1030
K12a1041
K12a1043
K12a1044
K12a1045
K12a1046
K12a1051
K12a1057
K12a1061
K12a1065
K12a1066
K12a1067
K12a1069
K12a1070
K12a1071
K12a1074
K12a1078
K12a1079
K12a1080
K12a1084
K12a1085
K12a1088
K12a1089
K12a1090
K12a1092
K12a1093
K12a1106
K12a1109
K12a1110
K12a1122
K12a1125
K12a1137
K12a1141
K12a1142
K12a1143
K12a1145
K12a1146
K12a1148
K12a1153
K12a1154
K12a1156
K12a1158
K12a1160
K12a1164
K12a1165
K12a1171
K12a1173
K12a1174
K12a1175
K12a1181
K12a1184
K12a1185
K12a1186
K12a1189
K12a1196
K12a1201
K12a1207
K12a1208
K12a1213
K12a1215
K12a1223
K12a1230
K12a1232
K12a1234
K12a1235
K12a1240
K12a1241
K12a1242
K12a1243
K12a1244
K12a1246
K12a1247
K12a1250
K12a1261
K12a1264
K12a1265
K12a1266
K12a1272
K12n2
K12n6
K12n8
K12n12
K12n16
K12n21
K12n27
K12n29
K12n31
K12n33
K12n37
K12n40
K12n42
K12n44
K12n45
K12n47
K12n50
K12n55
K12n60
K12n61
K12n64
K12n71
K12n86
K12n98
K12n99
K12n111
K12n119
K12n122
K12n125
K12n126
K12n127
K12n131
K12n139
K12n140
K12n141
K12n142
K12n143
K12n147
K12n150
K12n151
K12n156
K12n157
K12n161
K12n165
K12n173
K12n174
K12n175
K12n176
K12n181
K12n182
K12n188
K12n189
K12n196
K12n197
K12n198
K12n205
K12n211
K12n219
K12n221
K12n223
K12n225
K12n226
K12n230
K12n255
K12n258
K12n261
K12n263
K12n264
K12n265
K12n266
K12n267
K12n273
K12n274
K12n277
K12n280
K12n283
K12n285
K12n294
K12n296
K12n297
K12n301
K12n302
K12n319
K12n322
K12n324
K12n326
K12n330
K12n333
K12n335
K12n339
K12n340
K12n345
K12n346
K12n351
K12n352
K12n364
K12n369
K12n376
K12n382
K12n383
K12n389
K12n390
K12n392
K12n401
K12n405
K12n410
K12n413
K12n415
K12n416
K12n424
K12n427
K12n438
K12n442
K12n444
K12n446
K12n449
K12n450
K12n452
K12n455
K12n458
K12n459
K12n464
K12n465
K12n470
K12n471
K12n476
K12n479
K12n483
K12n484
K12n485
K12n489
K12n494
K12n498
K12n506
K12n508
K12n509
K12n521
K12n524
K12n526
K12n529
K12n530
K12n533
K12n537
K12n538
K12n539
K12n540
K12n544
K12n549
K12n558
K12n559
K12n561
K12n562
K12n563
K12n568
K12n577
K12n583
K12n584
K12n597
K12n598
K12n599
K12n601
K12n602
K12n609
K12n611
K12n613
K12n615
K12n618
K12n622
K12n623
K12n630
K12n634
K12n646
K12n649
K12n651
K12n652
K12n658
K12n661
K12n662
K12n663
K12n666
K12n667
K12n669
K12n678
K12n686
K12n697
K12n703
K12n709
K12n710
K12n714
K12n727
K12n728
K12n732
K12n748
K12n751
K12n757
K12n759
K12n762
K12n775
K12n776
K12n778
K12n780
K12n781
K12n783
K12n784
K12n791
K12n793
K12n795
K12n799
K12n803
K12n805
K12n809
K12n812
K12n814
K12n818
K12n819
K12n825
K12n826
K12n827
K12n842
K12n843
K12n847
K12n854
K12n861
K12n862
K12n864
K12n866
K12n869
K12n874
K12n883
K12n886
K13a2
K13a8
K13a9
K13a13
K13a14
K13a15
K13a29
K13a47
K13a55
K13a60
K13a65
K13a92
K13a125
K13a126
K13a132
K13a145
K13a148
K13a150
K13a154
K13a164
K13a169
K13a170
K13a171
K13a172
K13a173
K13a191
K13a193
K13a217
K13a231
K13a248
K13a249
K13a251
K13a279
K13a280
K13a286
K13a288
K13a295
K13a354
K13a355
K13a357
K13a363
K13a368
K13a400
K13a402
K13a418
K13a425
K13a426
K13a427
K13a428
K13a451
K13a453
K13a468
K13a507
K13a510
K13a517
K13a525
K13a526
K13a542
K13a543
K13a548
K13a564
K13a575
K13a576
K13a578
K13a579
K13a584
K13a589
K13a621
K13a622
K13a643
K13a644
K13a645
K13a652
K13a656
K13a684
K13a699
K13a707
K13a709
K13a731
K13a734
K13a796
K13a803
K13a804
K13a809
K13a810
K13a812
K13a816
K13a831
K13a832
K13a841
K13a854
K13a858
K13a859
K13a860
K13a865
K13a866
K13a867
K13a868
K13a869
K13a882
K13a888
K13a889
K13a893
K13a896
K13a901
K13a911
K13a932
K13a933
K13a937
K13a944
K13a983
K13a984
K13a989
K13a990
K13a991
K13a1021
K13a1031
K13a1032
K13a1036
K13a1037
K13a1038
K13a1045
K13a1061
K13a1062
K13a1063
K13a1064
K13a1073
K13a1074
K13a1119
K13a1120
K13a1131
K13a1137
K13a1140
K13a1147
K13a1148
K13a1156
K13a1157
K13a1167
K13a1172
K13a1182
K13a1183
K13a1204
K13a1218
K13a1219
K13a1220
K13a1230
K13a1245
K13a1246
K13a1258
K13a1270
K13a1271
K13a1287
K13a1305
K13a1306
K13a1313
K13a1317
K13a1319
K13a1331
K13a1332
K13a1353
K13a1354
K13a1355
K13a1356
K13a1396
K13a1399
K13a1403
K13a1413
K13a1428
K13a1436
K13a1440
K13a1441
K13a1457
K13a1464
K13a1465
K13a1488
K13a1491
K13a1492
K13a1517
K13a1540
K13a1545
K13a1546
K13a1554
K13a1555
K13a1576
K13a1580
K13a1581
K13a1615
K13a1616
K13a1643
K13a1644
K13a1679
K13a1691
K13a1692
K13a1709
K13a1710
K13a1714
K13a1718
K13a1721
K13a1732
K13a1740
K13a1744
K13a1751
K13a1778
K13a1792
K13a1798
K13a1799
K13a1818
K13a1819
K13a1820
K13a1827
K13a1857
K13a1872
K13a1892
K13a1893
K13a1906
K13a1910
K13a1911
K13a1912
K13a1914
K13a1919
K13a1920
K13a1929
K13a1930
K13a1940
K13a1941
K13a1942
K13a1943
K13a1947
K13a1948
K13a1951
K13a1984
K13a1995
K13a2006
K13a2009
K13a2010
K13a2025
K13a2030
K13a2036
K13a2037
K13a2040
K13a2062
K13a2064
K13a2066
K13a2067
K13a2070
K13a2076
K13a2077
K13a2086
K13a2118
K13a2119
K13a2120
K13a2121
K13a2128
K13a2129
K13a2135
K13a2136
K13a2137
K13a2148
K13a2149
K13a2156
K13a2162
K13a2164
K13a2179
K13a2184
K13a2185
K13a2186
K13a2197
K13a2198
K13a2203
K13a2204
K13a2206
K13a2213
K13a2216
K13a2228
K13a2243
K13a2244
K13a2248
K13a2256
K13a2265
K13a2266
K13a2268
K13a2269
K13a2279
K13a2295
K13a2302
K13a2309
K13a2310
K13a2333
K13a2334
K13a2342
K13a2362
K13a2375
K13a2376
K13a2379
K13a2399
K13a2414
K13a2417
K13a2427
K13a2443
K13a2445
K13a2502
K13a2507
K13a2516
K13a2520
K13a2536
K13a2538
K13a2539
K13a2574
K13a2592
K13a2597
K13a2600
K13a2619
K13a2628
K13a2651
K13a2658
K13a2684
K13a2688
K13a2689
K13a2695
K13a2705
K13a2706
K13a2709
K13a2710
K13a2712
K13a2722
K13a2724
K13a2725
K13a2734
K13a2735
K13a2736
K13a2751
K13a2752
K13a2758
K13a2759
K13a2760
K13a2763
K13a2767
K13a2768
K13a2770
K13a2773
K13a2777
K13a2778
K13a2797
K13a2803
K13a2804
K13a2805
K13a2806
K13a2816
K13a2817
K13a2818
K13a2820
K13a2821
K13a2822
K13a2823
K13a2824
K13a2825
K13a2841
K13a2845
K13a2846
K13a2848
K13a2849
K13a2851
K13a2855
K13a2856
K13a2857
K13a2858
K13a2859
K13a2867
K13a2870
K13a2871
K13a2878
K13a2880
K13a2884
K13a2885
K13a2888
K13a2889
K13a2890
K13a2891
K13a2902
K13a2903
K13a2912
K13a2934
K13a2935
K13a2940
K13a2943
K13a2944
K13a2945
K13a2946
K13a2954
K13a2955
K13a2957
K13a2961
K13a2970
K13a2975
K13a2977
K13a2979
K13a2980
K13a2981
K13a2982
K13a2983
K13a3006
K13a3014
K13a3015
K13a3018
K13a3019
K13a3020
K13a3023
K13a3029
K13a3030
K13a3031
K13a3032
K13a3033
K13a3040
K13a3049
K13a3059
K13a3060
K13a3065
K13a3089
K13a3092
K13a3093
K13a3094
K13a3095
K13a3096
K13a3097
K13a3098
K13a3099
K13a3100
K13a3101
K13a3102
K13a3103
K13a3104
K13a3107
K13a3110
K13a3111
K13a3112
K13a3113
K13a3114
K13a3115
K13a3116
K13a3117
K13a3120
K13a3121
K13a3123
K13a3124
K13a3125
K13a3126
K13a3127
K13a3128
K13a3129
K13a3130
K13a3132
K13a3133
K13a3134
K13a3135
K13a3136
K13a3137
K13a3138
K13a3139
K13a3140
K13a3141
K13a3142
K13a3143
K13a3150
K13a3163
K13a3165
K13a3214
K13a3230
K13a3243
K13a3283
K13a3317
K13a3320
K13a3322
K13a3326
K13a3327
K13a3329
K13a3331
K13a3335
K13a3336
K13a3337
K13a3338
K13a3340
K13a3342
K13a3377
K13a3378
K13a3379
K13a3380
K13a3381
K13a3459
K13a3468
K13a3474
K13a3480
K13a3503
K13a3524
K13a3540
K13a3542
K13a3576
K13a3579
K13a3587
K13a3588
K13a3589
K13a3590
K13a3592
K13a3593
K13a3594
K13a3595
K13a3603
K13a3604
K13a3605
K13a3614
K13a3617
K13a3685
K13a3686
K13a3687
K13a3691
K13a3693
K13a3697
K13a3698
K13a3712
K13a3713
K13a3714
K13a3715
K13a3716
K13a3718
K13a3720
K13a3740
K13a3771
K13a3783
K13a3784
K13a3788
K13a3829
K13a3842
K13a3867
K13a3872
K13a3895
K13a3897
K13a3904
K13a3908
K13a3917
K13a3924
K13a3928
K13a3930
K13a3960
K13a3961
K13a3962
K13a3963
K13a3964
K13a3965
K13a3966
K13a3967
K13a3968
K13a3971
K13a3976
K13a3982
K13a3983
K13a3987
K13a3992
K13a3997
K13a4016
K13a4018
K13a4054
K13a4057
K13a4059
K13a4061
K13a4068
K13a4069
K13a4074
K13a4080
K13a4083
K13a4084
K13a4085
K13a4086
K13a4087
K13a4088
K13a4095
K13a4099
K13a4105
K13a4106
K13a4117
K13a4156
K13a4171
K13a4172
K13a4185
K13a4190
K13a4191
K13a4195
K13a4196
K13a4200
K13a4212
K13a4213
K13a4214
K13a4215
K13a4216
K13a4217
K13a4228
K13a4230
K13a4231
K13a4232
K13a4233
K13a4239
K13a4267
K13a4269
K13a4300
K13a4302
K13a4303
K13a4304
K13a4312
K13a4313
K13a4314
K13a4315
K13a4321
K13a4322
K13a4327
K13a4328
K13a4329
K13a4330
K13a4331
K13a4332
K13a4333
K13a4334
K13a4339
K13a4340
K13a4351
K13a4352
K13a4355
K13a4365
K13a4366
K13a4367
K13a4368
K13a4369
K13a4379
K13a4380
K13a4381
K13a4382
K13a4383
K13a4386
K13a4387
K13a4388
K13a4390
K13a4395
K13a4396
K13a4409
K13a4410
K13a4432
K13a4434
K13a4435
K13a4436
K13a4438
K13a4442
K13a4443
K13a4453
K13a4454
K13a4459
K13a4461
K13a4464
K13a4465
K13a4476
K13a4486
K13a4487
K13a4492
K13a4493
K13a4501
K13a4508
K13a4547
K13a4548
K13a4549
K13a4550
K13a4551
K13a4552
K13a4553
K13a4554
K13a4555
K13a4556
K13a4558
K13a4559
K13a4560
K13a4561
K13a4562
K13a4563
K13a4564
K13a4565
K13a4566
K13a4567
K13a4568
K13a4569
K13a4570
K13a4571
K13a4572
K13a4573
K13a4574
K13a4575
K13a4576
K13a4577
K13a4578
K13a4579
K13a4580
K13a4581
K13a4582
K13a4598
K13a4601
K13a4613
K13a4622
K13a4623
K13a4624
K13a4640
K13a4645
K13a4649
K13a4655
K13a4659
K13a4660
K13a4662
K13a4664
K13a4667
K13a4678
K13a4682
K13a4686
K13a4688
K13a4700
K13a4703
K13a4707
K13a4711
K13a4737
K13a4739
K13a4740
K13a4741
K13a4742
K13a4751
K13a4752
K13a4753
K13a4757
K13a4758
K13a4759
K13a4763
K13a4764
K13a4770
K13a4771
K13a4772
K13a4773
K13a4774
K13a4776
K13a4780
K13a4781
K13a4787
K13a4788
K13a4789
K13a4790
K13a4791
K13a4797
K13a4798
K13a4799
K13a4800
K13a4801
K13a4802
K13a4805
K13a4806
K13a4807
K13a4812
K13a4813
K13a4814
K13a4815
K13a4821
K13a4822
K13a4823
K13a4824
K13a4825
K13a4826
K13a4827
K13a4828
K13a4829
K13a4830
K13a4831
K13a4832
K13a4833
K13a4834
K13a4835
K13a4836
K13a4837
K13a4838
K13a4839
K13a4840
K13a4841
K13a4842
K13a4843
K13a4845
K13a4849
K13a4850
K13a4851
K13a4852
K13a4853
K13a4854
K13a4855
K13a4856
K13a4857
K13a4858
K13a4859
K13a4860
K13a4861
K13a4862
K13a4863
K13a4864
K13a4865
K13a4866
K13a4867
K13a4868
K13a4869
K13a4870
K13a4871
K13a4872
K13a4873
K13a4874
K13a4875
K13a4876
K13a4877
K13a4878
K13n12
K13n15
K13n19
K13n26
K13n42
K13n56
K13n59
K13n76
K13n91
K13n98
K13n108
K13n111
K13n119
K13n133
K13n136
K13n151
K13n155
K13n185
K13n188
K13n191
K13n196
K13n200
K13n207
K13n218
K13n224
K13n226
K13n232
K13n241
K13n261
K13n266
K13n270
K13n271
K13n272
K13n277
K13n280
K13n283
K13n284
K13n291
K13n300
K13n321
K13n332
K13n335
K13n338
K13n354
K13n362
K13n378
K13n393
K13n402
K13n409
K13n421
K13n429
K13n433
K13n438
K13n442
K13n455
K13n458
K13n461
K13n486
K13n489
K13n504
K13n516
K13n528
K13n534
K13n546
K13n549
K13n588
K13n589
K13n596
K13n597
K13n604
K13n621
K13n624
K13n631
K13n639
K13n641
K13n643
K13n645
K13n665
K13n666
K13n677
K13n678
K13n680
K13n719
K13n721
K13n724
K13n730
K13n731
K13n739
K13n744
K13n758
K13n763
K13n766
K13n770
K13n773
K13n776
K13n787
K13n792
K13n802
K13n818
K13n825
K13n831
K13n833
K13n841
K13n853
K13n862
K13n865
K13n874
K13n883
K13n894
K13n900
K13n915
K13n924
K13n930
K13n933
K13n947
K13n949
K13n952
K13n958
K13n961
K13n965
K13n974
K13n977
K13n981
K13n986
K13n1015
K13n1018
K13n1024
K13n1037
K13n1052
K13n1060
K13n1064
K13n1065
K13n1066
K13n1075
K13n1079
K13n1081
K13n1093
K13n1104
K13n1110
K13n1113
K13n1115
K13n1118
K13n1120
K13n1125
K13n1153
K13n1155
K13n1159
K13n1162
K13n1165
K13n1173
K13n1174
K13n1176
K13n1178
K13n1180
K13n1189
K13n1195
K13n1201
K13n1204
K13n1208
K13n1216
K13n1222
K13n1234
K13n1239
K13n1241
K13n1248
K13n1256
K13n1261
K13n1266
K13n1267
K13n1274
K13n1283
K13n1288
K13n1291
K13n1294
K13n1299
K13n1301
K13n1308
K13n1315
K13n1320
K13n1323
K13n1327
K13n1332
K13n1341
K13n1342
K13n1348
K13n1352
K13n1380
K13n1381
K13n1382
K13n1384
K13n1385
K13n1386
K13n1390
K13n1419
K13n1427
K13n1437
K13n1448
K13n1453
K13n1464
K13n1488
K13n1489
K13n1491
K13n1493
K13n1499
K13n1506
K13n1510
K13n1517
K13n1520
K13n1522
K13n1528
K13n1534
K13n1536
K13n1537
K13n1544
K13n1577
K13n1580
K13n1584
K13n1589
K13n1591
K13n1593
K13n1595
K13n1597
K13n1611
K13n1633
K13n1636
K13n1637
K13n1640
K13n1642
K13n1643
K13n1649
K13n1655
K13n1663
K13n1668
K13n1685
K13n1696
K13n1703
K13n1706
K13n1709
K13n1712
K13n1713
K13n1729
K13n1730
K13n1742
K13n1745
K13n1747
K13n1750
K13n1755
K13n1761
K13n1765
K13n1773
K13n1776
K13n1779
K13n1781
K13n1785
K13n1851
K13n1878
K13n1884
K13n1905
K13n1907
K13n1908
K13n1909
K13n1920
K13n1921
K13n1927
K13n1928
K13n1929
K13n1933
K13n1936
K13n1937
K13n1940
K13n1943
K13n1947
K13n1949
K13n1954
K13n1961
K13n1963
K13n1964
K13n1965
K13n1969
K13n1970
K13n1973
K13n1976
K13n1977
K13n1980
K13n1981
K13n1987
K13n2003
K13n2016
K13n2017
K13n2019
K13n2023
K13n2026
K13n2031
K13n2035
K13n2038
K13n2048
K13n2053
K13n2062
K13n2065
K13n2090
K13n2102
K13n2106
K13n2113
K13n2114
K13n2120
K13n2130
K13n2132
K13n2149
K13n2150
K13n2151
K13n2166
K13n2171
K13n2179
K13n2183
K13n2190
K13n2192
K13n2196
K13n2204
K13n2243
K13n2257
K13n2269
K13n2270
K13n2280
K13n2285
K13n2289
K13n2298
K13n2304
K13n2306
K13n2307
K13n2308
K13n2309
K13n2317
K13n2318
K13n2320
K13n2345
K13n2349
K13n2350
K13n2354
K13n2356
K13n2358
K13n2362
K13n2369
K13n2372
K13n2374
K13n2379
K13n2390
K13n2391
K13n2394
K13n2397
K13n2405
K13n2409
K13n2428
K13n2433
K13n2434
K13n2437
K13n2449
K13n2452
K13n2465
K13n2468
K13n2492
K13n2514
K13n2518
K13n2544
K13n2561
K13n2562
K13n2563
K13n2578
K13n2587
K13n2601
K13n2604
K13n2606
K13n2607
K13n2608
K13n2612
K13n2644
K13n2649
K13n2684
K13n2691
K13n2708
K13n2709
K13n2710
K13n2711
K13n2714
K13n2725
K13n2726
K13n2732
K13n2737
K13n2741
K13n2762
K13n2764
K13n2769
K13n2785
K13n2848
K13n2849
K13n2851
K13n2858
K13n2878
K13n2882
K13n2893
K13n2894
K13n2897
K13n2899
K13n2901
K13n2903
K13n2904
K13n2907
K13n2909
K13n2916
K13n2918
K13n2920
K13n2941
K13n2944
K13n2947
K13n2958
K13n2959
K13n2961
K13n2962
K13n2963
K13n2987
K13n2988
K13n2999
K13n3003
K13n3005
K13n3009
K13n3013
K13n3014
K13n3019
K13n3020
K13n3021
K13n3022
K13n3026
K13n3034
K13n3047
K13n3053
K13n3054
K13n3059
K13n3066
K13n3070
K13n3071
K13n3079
K13n3082
K13n3085
K13n3087
K13n3094
K13n3097
K13n3100
K13n3109
K13n3111
K13n3112
K13n3114
K13n3124
K13n3127
K13n3129
K13n3132
K13n3133
K13n3136
K13n3137
K13n3138
K13n3139
K13n3141
K13n3148
K13n3166
K13n3168
K13n3182
K13n3186
K13n3206
K13n3210
K13n3211
K13n3212
K13n3219
K13n3224
K13n3231
K13n3233
K13n3267
K13n3293
K13n3305
K13n3314
K13n3335
K13n3337
K13n3350
K13n3354
K13n3355
K13n3364
K13n3365
K13n3383
K13n3398
K13n3399
K13n3401
K13n3404
K13n3406
K13n3409
K13n3432
K13n3446
K13n3480
K13n3490
K13n3493
K13n3495
K13n3499
K13n3500
K13n3501
K13n3518
K13n3520
K13n3527
K13n3528
K13n3536
K13n3546
K13n3551
K13n3552
K13n3561
K13n3566
K13n3568
K13n3569
K13n3570
K13n3576
K13n3584
K13n3585
K13n3593
K13n3603
K13n3606
K13n3608
K13n3609
K13n3632
K13n3633
K13n3635
K13n3642
K13n3644
K13n3645
K13n3650
K13n3655
K13n3666
K13n3669
K13n3671
K13n3673
K13n3680
K13n3682
K13n3683
K13n3707
K13n3709
K13n3710
K13n3711
K13n3718
K13n3737
K13n3738
K13n3740
K13n3746
K13n3754
K13n3757
K13n3763
K13n3771
K13n3777
K13n3788
K13n3799
K13n3815
K13n3837
K13n3838
K13n3841
K13n3876
K13n3880
K13n3881
K13n3891
K13n3910
K13n3950
K13n3978
K13n4000
K13n4018
K13n4039
K13n4040
K13n4051
K13n4055
K13n4057
K13n4070
K13n4083
K13n4084
K13n4088
K13n4090
K13n4091
K13n4092
K13n4095
K13n4101
K13n4109
K13n4114
K13n4124
K13n4125
K13n4126
K13n4128
K13n4157
K13n4163
K13n4174
K13n4178
K13n4182
K13n4183
K13n4185
K13n4186
K13n4198
K13n4202
K13n4205
K13n4213
K13n4219
K13n4220
K13n4222
K13n4228
K13n4230
K13n4235
K13n4242
K13n4249
K13n4251
K13n4254
K13n4266
K13n4269
K13n4273
K13n4274
K13n4279
K13n4296
K13n4310
K13n4313
K13n4314
K13n4315
K13n4326
K13n4331
K13n4346
K13n4361
K13n4362
K13n4363
K13n4365
K13n4374
K13n4375
K13n4380
K13n4383
K13n4385
K13n4394
K13n4398
K13n4408
K13n4411
K13n4418
K13n4422
K13n4429
K13n4432
K13n4440
K13n4441
K13n4444
K13n4487
K13n4491
K13n4498
K13n4511
K13n4522
K13n4527
K13n4560
K13n4563
K13n4565
K13n4568
K13n4569
K13n4571
K13n4573
K13n4579
K13n4584
K13n4587
K13n4589
K13n4615
K13n4625
K13n4635
K13n4639
K13n4641
K13n4654
K13n4679
K13n4684
K13n4686
K13n4688
K13n4689
K13n4694
K13n4695
K13n4698
K13n4699
K13n4700
K13n4702
K13n4709
K13n4728
K13n4730
K13n4742
K13n4745
K13n4758
K13n4759
K13n4760
K13n4761
K13n4763
K13n4765
K13n4768
K13n4774
K13n4776
K13n4777
K13n4778
K13n4789
K13n4790
K13n4794
K13n4795
K13n4797
K13n4804
K13n4805
K13n4806
K13n4807
K13n4817
K13n4818
K13n4820
K13n4822
K13n4825
K13n4826
K13n4827
K13n4831
K13n4863
K13n4866
K13n4867
K13n4875
K13n4876
K13n4877
K13n4879
K13n4883
K13n4884
K13n4888
K13n4890
K13n4900
K13n4908
K13n4909
K13n4912
K13n4913
K13n4926
K13n4929
K13n4930
K13n4931
K13n4941
K13n4943
K13n4946
K13n4947
K13n4951
K13n4952
K13n4955
K13n4956
K13n4961
K13n4970
K13n4971
K13n4972
K13n4973
K13n4975
K13n4977
K13n4979
K13n4988
K13n4989
K13n4990
K13n4991
K13n4992
K13n4993
K13n4994
K13n4995
K13n4996
K13n5002
K13n5006
K13n5008
K13n5009
K13n5016
K13n5020
K13n5023
K13n5025
K13n5033
K13n5034
K13n5037
K13n5043
K13n5046
K13n5063
K13n5064
K13n5069
K13n5071
K13n5072
K13n5073
K13n5074
K13n5075
K13n5076
K13n5077
K13n5080
K13n5081
K13n5087
K13n5091
K13n5094
K13n5095
K13n5096
K13n5098
K13n5101
K13n5102
K13n5103
K13n5104
K13n5105
K13n5106
K13n5108
K13n5110
K11a14
K11a251
K12a706
K12n164
K13a4
K13a5
K13a12
K13a18
K13a28
K13a32
K13a34
K13a35
K13a36
K13a39
K13a40
K13a41
K13a42
K13a43
K13a44
K13a50
K13a56
K13a58
K13a59
K13a64
K13a68
K13a71
K13a72
K13a77
K13a79
K13a80
K13a81
K13a85
K13a86
K13a87
K13a88
K13a89
K13a90
K13a94
K13a96
K13a97
K13a100
K13a101
K13a103
K13a104
K13a105
K13a106
K13a107
K13a108
K13a109
K13a113
K13a114
K13a116
K13a117
K13a124
K13a127
K13a128
K13a129
K13a131
K13a134
K13a135
K13a136
K13a137
K13a138
K13a139
K13a140
K13a143
K13a144
K13a146
K13a147
K13a149
K13a151
K13a152
K13a153
K13a155
K13a157
K13a158
K13a159
K13a160
K13a161
K13a166
K13a167
K13a168
K13a176
K13a177
K13a179
K13a180
K13a181
K13a182
K13a185
K13a186
K13a187
K13a188
K13a189
K13a190
K13a194
K13a195
K13a196
K13a197
K13a198
K13a202
K13a205
K13a206
K13a208
K13a220
K13a224
K13a228
K13a229
K13a233
K13a234
K13a240
K13a242
K13a246
K13a247
K13a250
K13a252
K13a258
K13a260
K13a261
K13a264
K13a267
K13a268
K13a269
K13a270
K13a274
K13a281
K13a282
K13a284
K13a285
K13a287
K13a289
K13a290
K13a291
K13a292
K13a293
K13a299
K13a300
K13a301
K13a304
K13a305
K13a306
K13a307
K13a308
K13a309
K13a311
K13a312
K13a313
K13a315
K13a317
K13a318
K13a319
K13a320
K13a322
K13a323
K13a325
K13a326
K13a327
K13a328
K13a330
K13a331
K13a333
K13a334
K13a335
K13a337
K13a338
K13a341
K13a344
K13a345
K13a346
K13a348
K13a351
K13a352
K13a353
K13a356
K13a359
K13a360
K13a361
K13a362
K13a364
K13a365
K13a366
K13a367
K13a369
K13a370
K13a371
K13a372
K13a373
K13a375
K13a376
K13a377
K13a378
K13a379
K13a380
K13a383
K13a384
K13a385
K13a386
K13a387
K13a388
K13a389
K13a391
K13a392
K13a395
K13a398
K13a399
K13a403
K13a405
K13a408
K13a409
K13a411
K13a413
K13a421
K13a436
K13a437
K13a450
K13a452
K13a454
K13a455
K13a456
K13a460
K13a461
K13a464
K13a465
K13a467
K13a471
K13a473
K13a474
K13a478
K13a480
K13a481
K13a483
K13a484
K13a486
K13a487
K13a488
K13a489
K13a490
K13a492
K13a494
K13a495
K13a498
K13a500
K13a501
K13a502
K13a503
K13a508
K13a511
K13a513
K13a516
K13a518
K13a519
K13a520
K13a522
K13a523
K13a524
K13a528
K13a529
K13a530
K13a532
K13a533
K13a534
K13a538
K13a539
K13a540
K13a546
K13a547
K13a550
K13a551
K13a552
K13a553
K13a557
K13a558
K13a565
K13a573
K13a587
K13a588
K13a592
K13a593
K13a597
K13a608
K13a610
K13a613
K13a614
K13a623
K13a629
K13a630
K13a640
K13a642
K13a654
K13a658
K13a659
K13a662
K13a668
K13a669
K13a676
K13a678
K13a679
K13a680
K13a681
K13a685
K13a686
K13a687
K13a688
K13a689
K13a690
K13a691
K13a693
K13a694
K13a700
K13a704
K13a708
K13a710
K13a711
K13a714
K13a715
K13a719
K13a720
K13a726
K13a729
K13a730
K13a732
K13a733
K13a735
K13a738
K13a739
K13a740
K13a741
K13a742
K13a746
K13a747
K13a748
K13a749
K13a754
K13a758
K13a761
K13a762
K13a763
K13a765
K13a768
K13a769
K13a770
K13a775
K13a776
K13a777
K13a779
K13a780
K13a781
K13a782
K13a783
K13a788
K13a789
K13a791
K13a801
K13a802
K13a807
K13a808
K13a811
K13a815
K13a817
K13a825
K13a826
K13a828
K13a830
K13a835
K13a837
K13a838
K13a843
K13a844
K13a845
K13a847
K13a851
K13a870
K13a873
K13a874
K13a875
K13a877
K13a878
K13a879
K13a884
K13a887
K13a892
K13a894
K13a895
K13a897
K13a898
K13a900
K13a903
K13a904
K13a905
K13a910
K13a912
K13a914
K13a915
K13a918
K13a919
K13a924
K13a925
K13a927
K13a930
K13a931
K13a934
K13a935
K13a936
K13a939
K13a941
K13a942
K13a950
K13a952
K13a955
K13a958
K13a959
K13a965
K13a967
K13a968
K13a969
K13a972
K13a973
K13a974
K13a975
K13a976
K13a979
K13a980
K13a981
K13a985
K13a993
K13a995
K13a999
K13a1000
K13a1002
K13a1004
K13a1008
K13a1014
K13a1015
K13a1017
K13a1019
K13a1020
K13a1022
K13a1023
K13a1025
K13a1026
K13a1027
K13a1029
K13a1030
K13a1034
K13a1040
K13a1043
K13a1044
K13a1056
K13a1065
K13a1066
K13a1067
K13a1069
K13a1070
K13a1072
K13a1075
K13a1077
K13a1080
K13a1081
K13a1082
K13a1083
K13a1084
K13a1085
K13a1087
K13a1088
K13a1093
K13a1094
K13a1098
K13a1100
K13a1101
K13a1102
K13a1114
K13a1115
K13a1117
K13a1118
K13a1123
K13a1124
K13a1125
K13a1128
K13a1129
K13a1130
K13a1136
K13a1139
K13a1143
K13a1146
K13a1155
K13a1158
K13a1159
K13a1160
K13a1161
K13a1162
K13a1164
K13a1165
K13a1166
K13a1169
K13a1170
K13a1177
K13a1179
K13a1181
K13a1184
K13a1185
K13a1186
K13a1187
K13a1188
K13a1189
K13a1190
K13a1201
K13a1202
K13a1203
K13a1205
K13a1207
K13a1209
K13a1212
K13a1214
K13a1217
K13a1221
K13a1222
K13a1223
K13a1228
K13a1229
K13a1233
K13a1234
K13a1236
K13a1242
K13a1251
K13a1257
K13a1259
K13a1261
K13a1262
K13a1263
K13a1265
K13a1266
K13a1268
K13a1273
K13a1274
K13a1275
K13a1277
K13a1278
K13a1281
K13a1284
K13a1292
K13a1303
K13a1304
K13a1307
K13a1308
K13a1310
K13a1312
K13a1314
K13a1315
K13a1316
K13a1318
K13a1320
K13a1322
K13a1323
K13a1324
K13a1325
K13a1326
K13a1327
K13a1333
K13a1334
K13a1349
K13a1357
K13a1358
K13a1361
K13a1362
K13a1363
K13a1364
K13a1365
K13a1366
K13a1368
K13a1369
K13a1371
K13a1374
K13a1380
K13a1382
K13a1385
K13a1387
K13a1388
K13a1389
K13a1390
K13a1391
K13a1393
K13a1394
K13a1398
K13a1404
K13a1405
K13a1406
K13a1407
K13a1408
K13a1409
K13a1410
K13a1412
K13a1416
K13a1417
K13a1425
K13a1429
K13a1431
K13a1432
K13a1433
K13a1434
K13a1435
K13a1437
K13a1438
K13a1445
K13a1454
K13a1455
K13a1456
K13a1458
K13a1460
K13a1461
K13a1483
K13a1485
K13a1489
K13a1493
K13a1497
K13a1498
K13a1510
K13a1511
K13a1514
K13a1516
K13a1518
K13a1519
K13a1525
K13a1533
K13a1534
K13a1537
K13a1539
K13a1561
K13a1564
K13a1567
K13a1568
K13a1569
K13a1570
K13a1573
K13a1588
K13a1590
K13a1598
K13a1607
K13a1608
K13a1610
K13a1630
K13a1631
K13a1634
K13a1635
K13a1640
K13a1641
K13a1648
K13a1652
K13a1653
K13a1654
K13a1657
K13a1658
K13a1659
K13a1660
K13a1663
K13a1664
K13a1666
K13a1670
K13a1678
K13a1680
K13a1682
K13a1683
K13a1684
K13a1685
K13a1686
K13a1688
K13a1689
K13a1694
K13a1695
K13a1696
K13a1698
K13a1700
K13a1701
K13a1702
K13a1707
K13a1712
K13a1715
K13a1719
K13a1720
K13a1722
K13a1727
K13a1728
K13a1733
K13a1734
K13a1735
K13a1737
K13a1741
K13a1742
K13a1745
K13a1756
K13a1757
K13a1760
K13a1761
K13a1762
K13a1764
K13a1766
K13a1769
K13a1770
K13a1771
K13a1772
K13a1773
K13a1774
K13a1779
K13a1785
K13a1787
K13a1791
K13a1793
K13a1795
K13a1800
K13a1805
K13a1807
K13a1808
K13a1811
K13a1812
K13a1813
K13a1814
K13a1817
K13a1821
K13a1823
K13a1826
K13a1830
K13a1831
K13a1835
K13a1838
K13a1839
K13a1840
K13a1841
K13a1844
K13a1845
K13a1848
K13a1850
K13a1852
K13a1853
K13a1855
K13a1856
K13a1858
K13a1862
K13a1864
K13a1865
K13a1866
K13a1867
K13a1868
K13a1869
K13a1871
K13a1873
K13a1876
K13a1878
K13a1881
K13a1882
K13a1890
K13a1891
K13a1894
K13a1895
K13a1898
K13a1903
K13a1904
K13a1905
K13a1908
K13a1909
K13a1913
K13a1916
K13a1917
K13a1921
K13a1922
K13a1923
K13a1924
K13a1931
K13a1937
K13a1939
K13a1950
K13a1952
K13a1953
K13a1954
K13a1963
K13a1966
K13a1967
K13a1968
K13a1971
K13a1973
K13a1976
K13a1979
K13a1980
K13a1987
K13a1988
K13a1989
K13a1990
K13a1997
K13a1998
K13a1999
K13a2001
K13a2002
K13a2004
K13a2011
K13a2012
K13a2013
K13a2015
K13a2018
K13a2020
K13a2023
K13a2026
K13a2027
K13a2029
K13a2031
K13a2034
K13a2035
K13a2038
K13a2045
K13a2049
K13a2050
K13a2051
K13a2053
K13a2058
K13a2060
K13a2061
K13a2063
K13a2069
K13a2078
K13a2080
K13a2081
K13a2082
K13a2093
K13a2098
K13a2099
K13a2100
K13a2101
K13a2102
K13a2103
K13a2104
K13a2105
K13a2106
K13a2107
K13a2108
K13a2109
K13a2112
K13a2113
K13a2114
K13a2117
K13a2130
K13a2132
K13a2140
K13a2143
K13a2144
K13a2150
K13a2151
K13a2152
K13a2153
K13a2154
K13a2155
K13a2160
K13a2161
K13a2166
K13a2167
K13a2168
K13a2169
K13a2172
K13a2173
K13a2177
K13a2180
K13a2181
K13a2187
K13a2188
K13a2195
K13a2199
K13a2200
K13a2205
K13a2209
K13a2210
K13a2211
K13a2217
K13a2219
K13a2221
K13a2225
K13a2230
K13a2231
K13a2232
K13a2233
K13a2235
K13a2236
K13a2239
K13a2246
K13a2255
K13a2257
K13a2258
K13a2259
K13a2260
K13a2261
K13a2267
K13a2270
K13a2271
K13a2278
K13a2280
K13a2281
K13a2294
K13a2296
K13a2301
K13a2305
K13a2308
K13a2312
K13a2315
K13a2321
K13a2322
K13a2323
K13a2330
K13a2335
K13a2336
K13a2338
K13a2339
K13a2340
K13a2343
K13a2351
K13a2352
K13a2353
K13a2354
K13a2355
K13a2363
K13a2364
K13a2370
K13a2373
K13a2377
K13a2378
K13a2381
K13a2383
K13a2384
K13a2385
K13a2386
K13a2387
K13a2388
K13a2390
K13a2391
K13a2394
K13a2398
K13a2402
K13a2403
K13a2404
K13a2405
K13a2406
K13a2408
K13a2411
K13a2415
K13a2416
K13a2418
K13a2419
K13a2426
K13a2437
K13a2439
K13a2444
K13a2446
K13a2448
K13a2457
K13a2458
K13a2469
K13a2471
K13a2472
K13a2473
K13a2474
K13a2475
K13a2482
K13a2484
K13a2485
K13a2488
K13a2493
K13a2494
K13a2495
K13a2498
K13a2499
K13a2503
K13a2508
K13a2514
K13a2517
K13a2521
K13a2522
K13a2526
K13a2528
K13a2531
K13a2533
K13a2537
K13a2541
K13a2543
K13a2544
K13a2545
K13a2552
K13a2558
K13a2565
K13a2567
K13a2570
K13a2572
K13a2573
K13a2576
K13a2577
K13a2584
K13a2590
K13a2591
K13a2593
K13a2594
K13a2595
K13a2598
K13a2599
K13a2602
K13a2603
K13a2604
K13a2606
K13a2607
K13a2608
K13a2609
K13a2610
K13a2611
K13a2612
K13a2613
K13a2614
K13a2621
K13a2622
K13a2623
K13a2626
K13a2633
K13a2634
K13a2636
K13a2638
K13a2644
K13a2661
K13a2662
K13a2665
K13a2666
K13a2668
K13a2669
K13a2671
K13a2672
K13a2675
K13a2678
K13a2679
K13a2680
K13a2683
K13a2685
K13a2686
K13a2687
K13a2690
K13a2691
K13a2700
K13a2701
K13a2708
K13a2716
K13a2719
K13a2720
K13a2727
K13a2728
K13a2738
K13a2742
K13a2743
K13a2745
K13a2747
K13a2753
K13a2754
K13a2755
K13a2765
K13a2771
K13a2772
K13a2779
K13a2780
K13a2794
K13a2795
K13a2796
K13a2810
K13a2813
K13a2814
K13a2819
K13a2837
K13a2838
K13a2839
K13a2842
K13a2844
K13a2852
K13a2854
K13a2868
K13a2876
K13a2877
K13a2879
K13a2882
K13a2883
K13a2886
K13a2893
K13a2894
K13a2895
K13a2898
K13a2900
K13a2901
K13a2904
K13a2905
K13a2906
K13a2908
K13a2913
K13a2921
K13a2922
K13a2923
K13a2924
K13a2925
K13a2926
K13a2929
K13a2936
K13a2941
K13a2942
K13a2951
K13a2952
K13a2958
K13a2966
K13a2972
K13a2974
K13a2976
K13a2985
K13a2992
K13a2996
K13a2997
K13a3000
K13a3025
K13a3036
K13a3039
K13a3044
K13a3045
K13a3048
K13a3050
K13a3051
K13a3052
K13a3053
K13a3056
K13a3061
K13a3062
K13a3063
K13a3066
K13a3067
K13a3070
K13a3078
K13a3081
K13a3083
K13a3086
K13a3088
K13a3090
K13a3109
K13a3118
K13a3119
K13a3122
K13a3131
K13a3145
K13a3146
K13a3148
K13a3151
K13a3152
K13a3153
K13a3164
K13a3167
K13a3168
K13a3169
K13a3170
K13a3171
K13a3172
K13a3173
K13a3174
K13a3175
K13a3176
K13a3181
K13a3182
K13a3183
K13a3186
K13a3187
K13a3188
K13a3189
K13a3190
K13a3191
K13a3192
K13a3193
K13a3195
K13a3198
K13a3199
K13a3204
K13a3205
K13a3206
K13a3207
K13a3209
K13a3210
K13a3212
K13a3213
K13a3215
K13a3216
K13a3217
K13a3218
K13a3219
K13a3220
K13a3222
K13a3223
K13a3224
K13a3225
K13a3226
K13a3227
K13a3229
K13a3232
K13a3233
K13a3234
K13a3238
K13a3241
K13a3242
K13a3244
K13a3246
K13a3248
K13a3252
K13a3254
K13a3255
K13a3259
K13a3261
K13a3262
K13a3263
K13a3265
K13a3266
K13a3269
K13a3270
K13a3271
K13a3274
K13a3277
K13a3278
K13a3280
K13a3286
K13a3287
K13a3288
K13a3308
K13a3309
K13a3310
K13a3311
K13a3315
K13a3316
K13a3318
K13a3324
K13a3325
K13a3328
K13a3330
K13a3339
K13a3346
K13a3349
K13a3350
K13a3354
K13a3356
K13a3371
K13a3372
K13a3374
K13a3375
K13a3376
K13a3383
K13a3384
K13a3385
K13a3386
K13a3388
K13a3389
K13a3390
K13a3391
K13a3392
K13a3393
K13a3397
K13a3398
K13a3399
K13a3400
K13a3401
K13a3412
K13a3413
K13a3414
K13a3417
K13a3418
K13a3421
K13a3422
K13a3423
K13a3424
K13a3428
K13a3429
K13a3433
K13a3439
K13a3445
K13a3448
K13a3449
K13a3451
K13a3452
K13a3453
K13a3454
K13a3455
K13a3456
K13a3464
K13a3477
K13a3478
K13a3479
K13a3482
K13a3483
K13a3484
K13a3495
K13a3496
K13a3498
K13a3500
K13a3505
K13a3509
K13a3510
K13a3511
K13a3512
K13a3513
K13a3514
K13a3519
K13a3520
K13a3521
K13a3522
K13a3523
K13a3528
K13a3529
K13a3538
K13a3543
K13a3544
K13a3545
K13a3546
K13a3547
K13a3555
K13a3556
K13a3558
K13a3563
K13a3566
K13a3575
K13a3577
K13a3578
K13a3606
K13a3607
K13a3608
K13a3609
K13a3610
K13a3611
K13a3615
K13a3616
K13a3618
K13a3621
K13a3625
K13a3627
K13a3631
K13a3632
K13a3639
K13a3640
K13a3641
K13a3642
K13a3645
K13a3646
K13a3647
K13a3648
K13a3649
K13a3653
K13a3654
K13a3655
K13a3659
K13a3660
K13a3661
K13a3663
K13a3664
K13a3670
K13a3674
K13a3675
K13a3678
K13a3679
K13a3695
K13a3696
K13a3699
K13a3701
K13a3702
K13a3717
K13a3721
K13a3722
K13a3725
K13a3728
K13a3729
K13a3732
K13a3741
K13a3744
K13a3747
K13a3757
K13a3759
K13a3760
K13a3770
K13a3772
K13a3773
K13a3776
K13a3777
K13a3779
K13a3780
K13a3782
K13a3787
K13a3789
K13a3790
K13a3791
K13a3792
K13a3795
K13a3799
K13a3801
K13a3804
K13a3805
K13a3808
K13a3809
K13a3810
K13a3813
K13a3814
K13a3815
K13a3816
K13a3817
K13a3819
K13a3820
K13a3821
K13a3822
K13a3825
K13a3827
K13a3831
K13a3833
K13a3839
K13a3841
K13a3848
K13a3850
K13a3851
K13a3854
K13a3855
K13a3856
K13a3857
K13a3858
K13a3859
K13a3861
K13a3862
K13a3864
K13a3865
K13a3868
K13a3873
K13a3874
K13a3882
K13a3883
K13a3889
K13a3890
K13a3892
K13a3893
K13a3896
K13a3898
K13a3905
K13a3906
K13a3907
K13a3909
K13a3911
K13a3912
K13a3914
K13a3915
K13a3916
K13a3919
K13a3920
K13a3922
K13a3923
K13a3925
K13a3926
K13a3931
K13a3932
K13a3937
K13a3938
K13a3944
K13a3945
K13a3951
K13a3958
K13a3959
K13a3970
K13a3990
K13a3993
K13a3998
K13a3999
K13a4000
K13a4003
K13a4006
K13a4007
K13a4008
K13a4009
K13a4017
K13a4020
K13a4021
K13a4022
K13a4027
K13a4029
K13a4031
K13a4037
K13a4041
K13a4042
K13a4046
K13a4047
K13a4051
K13a4058
K13a4060
K13a4062
K13a4065
K13a4075
K13a4077
K13a4081
K13a4089
K13a4092
K13a4111
K13a4118
K13a4120
K13a4123
K13a4130
K13a4131
K13a4132
K13a4134
K13a4141
K13a4142
K13a4145
K13a4151
K13a4160
K13a4161
K13a4164
K13a4166
K13a4167
K13a4169
K13a4170
K13a4174
K13a4178
K13a4179
K13a4180
K13a4181
K13a4182
K13a4184
K13a4188
K13a4192
K13a4209
K13a4211
K13a4219
K13a4220
K13a4225
K13a4234
K13a4235
K13a4236
K13a4237
K13a4238
K13a4243
K13a4244
K13a4245
K13a4246
K13a4247
K13a4248
K13a4250
K13a4251
K13a4254
K13a4255
K13a4260
K13a4263
K13a4268
K13a4278
K13a4279
K13a4280
K13a4281
K13a4284
K13a4285
K13a4286
K13a4287
K13a4288
K13a4291
K13a4292
K13a4293
K13a4294
K13a4295
K13a4301
K13a4323
K13a4324
K13a4342
K13a4345
K13a4346
K13a4347
K13a4354
K13a4357
K13a4358
K13a4359
K13a4360
K13a4361
K13a4362
K13a4364
K13a4372
K13a4375
K13a4378
K13a4389
K13a4394
K13a4407
K13a4416
K13a4418
K13a4420
K13a4421
K13a4422
K13a4425
K13a4426
K13a4427
K13a4429
K13a4430
K13a4431
K13a4433
K13a4444
K13a4458
K13a4473
K13a4474
K13a4475
K13a4477
K13a4478
K13a4479
K13a4481
K13a4482
K13a4483
K13a4485
K13a4497
K13a4500
K13a4504
K13a4506
K13a4512
K13a4532
K13a4543
K13a4544
K13a4545
K13a4557
K13a4583
K13a4584
K13a4585
K13a4586
K13a4588
K13a4595
K13a4597
K13a4599
K13a4603
K13a4604
K13a4605
K13a4606
K13a4607
K13a4608
K13a4609
K13a4614
K13a4616
K13a4617
K13a4619
K13a4626
K13a4627
K13a4629
K13a4635
K13a4636
K13a4638
K13a4639
K13a4643
K13a4644
K13a4646
K13a4651
K13a4652
K13a4653
K13a4656
K13a4657
K13a4658
K13a4661
K13a4665
K13a4666
K13a4668
K13a4669
K13a4679
K13a4683
K13a4684
K13a4685
K13a4689
K13a4696
K13a4697
K13a4698
K13a4699
K13a4701
K13a4702
K13a4704
K13a4705
K13a4706
K13a4709
K13a4710
K13a4712
K13a4713
K13a4721
K13a4723
K13a4726
K13a4727
K13a4728
K13a4731
K13a4736
K13a4738
K13a4743
K13a4744
K13a4745
K13a4746
K13a4747
K13a4748
K13a4749
K13a4750
K13a4760
K13a4794
K13a4804
K13a4808
K13a4816
K13a4817
K13a4818
K13a4846
K13n2
K13n5
K13n8
K13n10
K13n17
K13n21
K13n24
K13n27
K13n28
K13n30
K13n32
K13n35
K13n39
K13n45
K13n47
K13n50
K13n52
K13n54
K13n57
K13n61
K13n62
K13n63
K13n65
K13n67
K13n69
K13n74
K13n77
K13n78
K13n80
K13n82
K13n85
K13n88
K13n93
K13n94
K13n96
K13n99
K13n100
K13n103
K13n105
K13n117
K13n123
K13n125
K13n127
K13n129
K13n130
K13n131
K13n134
K13n138
K13n140
K13n141
K13n143
K13n147
K13n149
K13n153
K13n157
K13n159
K13n160
K13n162
K13n166
K13n169
K13n171
K13n174
K13n175
K13n178
K13n181
K13n183
K13n186
K13n189
K13n203
K13n206
K13n208
K13n210
K13n214
K13n217
K13n220
K13n221
K13n223
K13n225
K13n227
K13n228
K13n229
K13n230
K13n233
K13n234
K13n235
K13n240
K13n242
K13n245
K13n247
K13n248
K13n251
K13n252
K13n254
K13n255
K13n258
K13n260
K13n264
K13n268
K13n269
K13n273
K13n274
K13n275
K13n276
K13n279
K13n281
K13n285
K13n286
K13n287
K13n288
K13n292
K13n293
K13n294
K13n296
K13n299
K13n301
K13n304
K13n308
K13n310
K13n311
K13n312
K13n314
K13n315
K13n316
K13n317
K13n318
K13n320
K13n322
K13n323
K13n325
K13n326
K13n328
K13n330
K13n331
K13n333
K13n336
K13n339
K13n340
K13n343
K13n344
K13n345
K13n346
K13n347
K13n348
K13n350
K13n352
K13n357
K13n358
K13n359
K13n360
K13n364
K13n365
K13n367
K13n368
K13n370
K13n371
K13n372
K13n373
K13n374
K13n375
K13n376
K13n379
K13n380
K13n381
K13n383
K13n384
K13n385
K13n387
K13n389
K13n391
K13n395
K13n396
K13n399
K13n400
K13n401
K13n404
K13n406
K13n407
K13n408
K13n411
K13n412
K13n413
K13n414
K13n416
K13n418
K13n419
K13n420
K13n422
K13n423
K13n425
K13n426
K13n430
K13n431
K13n434
K13n435
K13n439
K13n443
K13n445
K13n448
K13n450
K13n451
K13n452
K13n453
K13n466
K13n470
K13n471
K13n473
K13n474
K13n476
K13n477
K13n478
K13n479
K13n481
K13n482
K13n483
K13n491
K13n492
K13n494
K13n495
K13n497
K13n499
K13n502
K13n505
K13n506
K13n508
K13n510
K13n512
K13n514
K13n515
K13n517
K13n520
K13n521
K13n522
K13n523
K13n524
K13n526
K13n527
K13n530
K13n531
K13n532
K13n533
K13n535
K13n536
K13n537
K13n539
K13n540
K13n541
K13n543
K13n545
K13n547
K13n548
K13n550
K13n551
K13n552
K13n553
K13n555
K13n556
K13n560
K13n561
K13n563
K13n565
K13n566
K13n567
K13n574
K13n580
K13n581
K13n582
K13n585
K13n590
K13n591
K13n593
K13n594
K13n595
K13n599
K13n600
K13n601
K13n602
K13n603
K13n605
K13n607
K13n608
K13n609
K13n610
K13n613
K13n615
K13n620
K13n623
K13n625
K13n626
K13n627
K13n629
K13n630
K13n632
K13n635
K13n637
K13n638
K13n644
K13n647
K13n649
K13n651
K13n652
K13n654
K13n656
K13n658
K13n660
K13n661
K13n662
K13n663
K13n664
K13n667
K13n668
K13n670
K13n671
K13n672
K13n674
K13n676
K13n681
K13n682
K13n683
K13n684
K13n686
K13n687
K13n689
K13n690
K13n691
K13n692
K13n694
K13n695
K13n696
K13n697
K13n698
K13n699
K13n700
K13n701
K13n702
K13n704
K13n706
K13n707
K13n709
K13n710
K13n711
K13n712
K13n713
K13n715
K13n716
K13n717
K13n718
K13n722
K13n725
K13n729
K13n734
K13n735
K13n736
K13n738
K13n741
K13n745
K13n746
K13n747
K13n749
K13n750
K13n753
K13n755
K13n760
K13n761
K13n762
K13n764
K13n768
K13n771
K13n774
K13n777
K13n778
K13n782
K13n785
K13n786
K13n788
K13n790
K13n791
K13n794
K13n796
K13n799
K13n801
K13n804
K13n805
K13n807
K13n809
K13n810
K13n811
K13n813
K13n814
K13n815
K13n816
K13n819
K13n821
K13n822
K13n823
K13n824
K13n827
K13n828
K13n830
K13n834
K13n837
K13n839
K13n840
K13n842
K13n844
K13n845
K13n846
K13n848
K13n849
K13n851
K13n852
K13n855
K13n856
K13n857
K13n858
K13n859
K13n864
K13n867
K13n870
K13n872
K13n873
K13n875
K13n876
K13n877
K13n879
K13n881
K13n884
K13n885
K13n889
K13n890
K13n891
K13n892
K13n895
K13n897
K13n899
K13n902
K13n904
K13n905
K13n907
K13n908
K13n909
K13n911
K13n912
K13n913
K13n916
K13n919
K13n920
K13n921
K13n923
K13n926
K13n927
K13n929
K13n932
K13n934
K13n935
K13n937
K13n938
K13n940
K13n941
K13n943
K13n944
K13n945
K13n946
K13n950
K13n951
K13n954
K13n957
K13n964
K13n966
K13n969
K13n971
K13n976
K13n978
K13n979
K13n980
K13n983
K13n984
K13n985
K13n987
K13n990
K13n991
K13n993
K13n995
K13n998
K13n999
K13n1000
K13n1001
K13n1002
K13n1005
K13n1006
K13n1008
K13n1009
K13n1010
K13n1011
K13n1012
K13n1017
K13n1020
K13n1021
K13n1022
K13n1023
K13n1025
K13n1028
K13n1029
K13n1030
K13n1031
K13n1032
K13n1034
K13n1035
K13n1036
K13n1040
K13n1041
K13n1042
K13n1043
K13n1044
K13n1046
K13n1047
K13n1049
K13n1050
K13n1051
K13n1053
K13n1054
K13n1055
K13n1056
K13n1058
K13n1061
K13n1062
K13n1067
K13n1069
K13n1070
K13n1073
K13n1077
K13n1078
K13n1084
K13n1085
K13n1086
K13n1088
K13n1089
K13n1091
K13n1094
K13n1095
K13n1097
K13n1098
K13n1100
K13n1101
K13n1106
K13n1108
K13n1112
K13n1114
K13n1117
K13n1127
K13n1131
K13n1133
K13n1134
K13n1136
K13n1139
K13n1140
K13n1142
K13n1144
K13n1146
K13n1147
K13n1149
K13n1150
K13n1152
K13n1154
K13n1157
K13n1161
K13n1164
K13n1166
K13n1167
K13n1169
K13n1170
K13n1171
K13n1172
K13n1175
K13n1184
K13n1185
K13n1186
K13n1187
K13n1188
K13n1193
K13n1197
K13n1199
K13n1200
K13n1206
K13n1207
K13n1210
K13n1211
K13n1213
K13n1218
K13n1219
K13n1221
K13n1223
K13n1224
K13n1225
K13n1227
K13n1229
K13n1230
K13n1232
K13n1235
K13n1236
K13n1237
K13n1238
K13n1243
K13n1244
K13n1247
K13n1251
K13n1252
K13n1254
K13n1257
K13n1258
K13n1262
K13n1263
K13n1264
K13n1268
K13n1269
K13n1270
K13n1271
K13n1272
K13n1276
K13n1278
K13n1282
K13n1284
K13n1287
K13n1289
K13n1290
K13n1293
K13n1296
K13n1297
K13n1298
K13n1302
K13n1303
K13n1306
K13n1310
K13n1317
K13n1318
K13n1319
K13n1322
K13n1325
K13n1328
K13n1329
K13n1331
K13n1333
K13n1334
K13n1335
K13n1337
K13n1346
K13n1349
K13n1353
K13n1354
K13n1362
K13n1365
K13n1368
K13n1370
K13n1371
K13n1372
K13n1373
K13n1375
K13n1376
K13n1377
K13n1379
K13n1395
K13n1396
K13n1397
K13n1400
K13n1410
K13n1411
K13n1414
K13n1415
K13n1420
K13n1423
K13n1424
K13n1426
K13n1432
K13n1433
K13n1434
K13n1436
K13n1442
K13n1443
K13n1446
K13n1447
K13n1449
K13n1452
K13n1456
K13n1457
K13n1460
K13n1463
K13n1465
K13n1466
K13n1469
K13n1477
K13n1479
K13n1480
K13n1485
K13n1490
K13n1492
K13n1494
K13n1495
K13n1496
K13n1497
K13n1498
K13n1500
K13n1501
K13n1502
K13n1503
K13n1505
K13n1508
K13n1511
K13n1518
K13n1523
K13n1524
K13n1525
K13n1527
K13n1535
K13n1539
K13n1540
K13n1546
K13n1549
K13n1550
K13n1551
K13n1553
K13n1558
K13n1562
K13n1563
K13n1565
K13n1567
K13n1571
K13n1572
K13n1573
K13n1575
K13n1578
K13n1579
K13n1581
K13n1582
K13n1583
K13n1585
K13n1587
K13n1600
K13n1613
K13n1615
K13n1619
K13n1620
K13n1624
K13n1628
K13n1631
K13n1634
K13n1638
K13n1648
K13n1653
K13n1658
K13n1661
K13n1683
K13n1686
K13n1689
K13n1691
K13n1693
K13n1694
K13n1695
K13n1698
K13n1699
K13n1701
K13n1704
K13n1707
K13n1710
K13n1711
K13n1715
K13n1716
K13n1717
K13n1718
K13n1719
K13n1722
K13n1724
K13n1725
K13n1726
K13n1727
K13n1728
K13n1731
K13n1732
K13n1736
K13n1737
K13n1738
K13n1739
K13n1740
K13n1741
K13n1744
K13n1748
K13n1753
K13n1754
K13n1758
K13n1759
K13n1760
K13n1762
K13n1768
K13n1769
K13n1770
K13n1771
K13n1772
K13n1775
K13n1778
K13n1786
K13n1788
K13n1789
K13n1790
K13n1791
K13n1792
K13n1794
K13n1795
K13n1797
K13n1799
K13n1801
K13n1802
K13n1803
K13n1808
K13n1812
K13n1814
K13n1821
K13n1822
K13n1823
K13n1825
K13n1840
K13n1842
K13n1847
K13n1853
K13n1855
K13n1857
K13n1867
K13n1870
K13n1872
K13n1873
K13n1874
K13n1879
K13n1880
K13n1885
K13n1886
K13n1892
K13n1898
K13n1899
K13n1901
K13n1902
K13n1906
K13n1916
K13n1917
K13n1924
K13n1926
K13n1930
K13n1932
K13n1934
K13n1938
K13n1941
K13n1944
K13n1948
K13n1950
K13n1952
K13n1953
K13n1955
K13n1956
K13n1960
K13n1972
K13n1974
K13n1978
K13n1985
K13n1988
K13n1991
K13n1994
K13n1997
K13n2004
K13n2012
K13n2018
K13n2020
K13n2021
K13n2022
K13n2028
K13n2029
K13n2030
K13n2032
K13n2033
K13n2037
K13n2039
K13n2040
K13n2041
K13n2045
K13n2046
K13n2049
K13n2052
K13n2054
K13n2059
K13n2060
K13n2068
K13n2072
K13n2075
K13n2076
K13n2078
K13n2088
K13n2091
K13n2093
K13n2100
K13n2101
K13n2104
K13n2105
K13n2108
K13n2109
K13n2111
K13n2115
K13n2116
K13n2117
K13n2121
K13n2122
K13n2123
K13n2124
K13n2127
K13n2128
K13n2129
K13n2131
K13n2133
K13n2134
K13n2135
K13n2136
K13n2141
K13n2142
K13n2144
K13n2145
K13n2146
K13n2148
K13n2154
K13n2155
K13n2156
K13n2157
K13n2159
K13n2161
K13n2162
K13n2163
K13n2164
K13n2165
K13n2167
K13n2168
K13n2170
K13n2172
K13n2175
K13n2177
K13n2181
K13n2182
K13n2186
K13n2189
K13n2194
K13n2195
K13n2197
K13n2200
K13n2201
K13n2203
K13n2206
K13n2210
K13n2212
K13n2213
K13n2217
K13n2221
K13n2222
K13n2225
K13n2231
K13n2233
K13n2236
K13n2238
K13n2239
K13n2240
K13n2241
K13n2255
K13n2261
K13n2266
K13n2279
K13n2286
K13n2288
K13n2292
K13n2294
K13n2301
K13n2302
K13n2312
K13n2314
K13n2315
K13n2319
K13n2334
K13n2336
K13n2337
K13n2338
K13n2339
K13n2353
K13n2355
K13n2359
K13n2360
K13n2361
K13n2364
K13n2365
K13n2366
K13n2368
K13n2371
K13n2375
K13n2377
K13n2380
K13n2382
K13n2385
K13n2388
K13n2392
K13n2395
K13n2398
K13n2402
K13n2403
K13n2404
K13n2407
K13n2410
K13n2413
K13n2414
K13n2416
K13n2419
K13n2422
K13n2425
K13n2427
K13n2430
K13n2431
K13n2432
K13n2435
K13n2439
K13n2442
K13n2443
K13n2444
K13n2447
K13n2448
K13n2450
K13n2455
K13n2456
K13n2458
K13n2459
K13n2460
K13n2462
K13n2463
K13n2464
K13n2467
K13n2469
K13n2475
K13n2479
K13n2483
K13n2484
K13n2490
K13n2491
K13n2498
K13n2499
K13n2500
K13n2501
K13n2503
K13n2504
K13n2506
K13n2509
K13n2510
K13n2511
K13n2512
K13n2516
K13n2517
K13n2522
K13n2524
K13n2525
K13n2526
K13n2530
K13n2532
K13n2533
K13n2538
K13n2539
K13n2545
K13n2549
K13n2550
K13n2553
K13n2554
K13n2555
K13n2557
K13n2558
K13n2559
K13n2560
K13n2565
K13n2566
K13n2570
K13n2571
K13n2573
K13n2576
K13n2586
K13n2588
K13n2589
K13n2592
K13n2593
K13n2595
K13n2597
K13n2598
K13n2599
K13n2600
K13n2602
K13n2603
K13n2605
K13n2609
K13n2615
K13n2620
K13n2621
K13n2625
K13n2626
K13n2627
K13n2629
K13n2631
K13n2632
K13n2638
K13n2647
K13n2651
K13n2657
K13n2660
K13n2661
K13n2662
K13n2663
K13n2665
K13n2666
K13n2667
K13n2669
K13n2670
K13n2672
K13n2673
K13n2674
K13n2675
K13n2676
K13n2677
K13n2678
K13n2683
K13n2692
K13n2693
K13n2694
K13n2702
K13n2705
K13n2707
K13n2715
K13n2718
K13n2720
K13n2721
K13n2723
K13n2728
K13n2729
K13n2731
K13n2733
K13n2734
K13n2736
K13n2738
K13n2739
K13n2740
K13n2749
K13n2756
K13n2758
K13n2759
K13n2763
K13n2767
K13n2768
K13n2773
K13n2774
K13n2776
K13n2778
K13n2781
K13n2783
K13n2786
K13n2789
K13n2790
K13n2792
K13n2803
K13n2804
K13n2805
K13n2806
K13n2807
K13n2809
K13n2810
K13n2811
K13n2813
K13n2815
K13n2816
K13n2817
K13n2818
K13n2819
K13n2829
K13n2834
K13n2841
K13n2843
K13n2845
K13n2850
K13n2853
K13n2854
K13n2856
K13n2857
K13n2859
K13n2862
K13n2863
K13n2864
K13n2865
K13n2866
K13n2867
K13n2872
K13n2880
K13n2881
K13n2883
K13n2886
K13n2887
K13n2888
K13n2889
K13n2890
K13n2895
K13n2902
K13n2911
K13n2912
K13n2913
K13n2919
K13n2923
K13n2926
K13n2930
K13n2932
K13n2942
K13n2945
K13n2953
K13n2956
K13n2957
K13n2977
K13n2979
K13n2980
K13n2981
K13n2982
K13n2983
K13n2985
K13n2989
K13n2992
K13n2994
K13n2996
K13n2997
K13n2998
K13n3000
K13n3001
K13n3002
K13n3004
K13n3011
K13n3016
K13n3017
K13n3023
K13n3025
K13n3031
K13n3032
K13n3033
K13n3036
K13n3041
K13n3044
K13n3045
K13n3046
K13n3050
K13n3051
K13n3052
K13n3060
K13n3061
K13n3064
K13n3065
K13n3069
K13n3075
K13n3076
K13n3077
K13n3080
K13n3086
K13n3093
K13n3098
K13n3099
K13n3104
K13n3105
K13n3106
K13n3108
K13n3113
K13n3115
K13n3118
K13n3119
K13n3120
K13n3123
K13n3147
K13n3154
K13n3164
K13n3165
K13n3167
K13n3172
K13n3174
K13n3177
K13n3179
K13n3180
K13n3183
K13n3184
K13n3185
K13n3188
K13n3189
K13n3195
K13n3201
K13n3204
K13n3205
K13n3208
K13n3214
K13n3217
K13n3220
K13n3222
K13n3225
K13n3232
K13n3234
K13n3236
K13n3240
K13n3241
K13n3242
K13n3243
K13n3244
K13n3245
K13n3247
K13n3248
K13n3251
K13n3252
K13n3253
K13n3254
K13n3257
K13n3259
K13n3261
K13n3262
K13n3263
K13n3265
K13n3266
K13n3268
K13n3270
K13n3271
K13n3273
K13n3279
K13n3280
K13n3281
K13n3283
K13n3285
K13n3289
K13n3297
K13n3301
K13n3303
K13n3304
K13n3307
K13n3308
K13n3309
K13n3316
K13n3320
K13n3323
K13n3338
K13n3339
K13n3342
K13n3343
K13n3344
K13n3346
K13n3348
K13n3351
K13n3352
K13n3356
K13n3357
K13n3361
K13n3363
K13n3368
K13n3369
K13n3371
K13n3375
K13n3376
K13n3380
K13n3381
K13n3382
K13n3384
K13n3386
K13n3387
K13n3391
K13n3392
K13n3394
K13n3400
K13n3402
K13n3411
K13n3413
K13n3415
K13n3421
K13n3425
K13n3429
K13n3430
K13n3431
K13n3433
K13n3434
K13n3435
K13n3437
K13n3439
K13n3445
K13n3449
K13n3458
K13n3459
K13n3462
K13n3463
K13n3465
K13n3467
K13n3468
K13n3470
K13n3472
K13n3474
K13n3475
K13n3476
K13n3477
K13n3478
K13n3479
K13n3483
K13n3484
K13n3486
K13n3488
K13n3489
K13n3492
K13n3494
K13n3496
K13n3497
K13n3498
K13n3503
K13n3507
K13n3511
K13n3514
K13n3516
K13n3524
K13n3526
K13n3531
K13n3534
K13n3537
K13n3541
K13n3542
K13n3547
K13n3548
K13n3550
K13n3553
K13n3554
K13n3555
K13n3556
K13n3560
K13n3564
K13n3565
K13n3567
K13n3572
K13n3573
K13n3574
K13n3578
K13n3580
K13n3581
K13n3582
K13n3583
K13n3587
K13n3589
K13n3590
K13n3596
K13n3597
K13n3599
K13n3602
K13n3604
K13n3607
K13n3611
K13n3613
K13n3619
K13n3621
K13n3628
K13n3634
K13n3638
K13n3639
K13n3647
K13n3648
K13n3651
K13n3653
K13n3662
K13n3663
K13n3664
K13n3665
K13n3667
K13n3668
K13n3670
K13n3672
K13n3675
K13n3676
K13n3678
K13n3679
K13n3684
K13n3685
K13n3686
K13n3687
K13n3688
K13n3689
K13n3691
K13n3692
K13n3693
K13n3694
K13n3695
K13n3696
K13n3697
K13n3698
K13n3700
K13n3701
K13n3703
K13n3704
K13n3706
K13n3708
K13n3712
K13n3713
K13n3715
K13n3716
K13n3717
K13n3721
K13n3722
K13n3727
K13n3730
K13n3732
K13n3733
K13n3734
K13n3735
K13n3736
K13n3739
K13n3742
K13n3743
K13n3744
K13n3745
K13n3748
K13n3749
K13n3750
K13n3751
K13n3752
K13n3753
K13n3756
K13n3758
K13n3759
K13n3760
K13n3761
K13n3762
K13n3765
K13n3766
K13n3767
K13n3768
K13n3769
K13n3770
K13n3773
K13n3774
K13n3775
K13n3776
K13n3778
K13n3779
K13n3780
K13n3781
K13n3785
K13n3787
K13n3789
K13n3790
K13n3793
K13n3794
K13n3795
K13n3796
K13n3797
K13n3798
K13n3802
K13n3805
K13n3807
K13n3808
K13n3810
K13n3811
K13n3812
K13n3813
K13n3814
K13n3816
K13n3817
K13n3818
K13n3819
K13n3820
K13n3821
K13n3822
K13n3825
K13n3826
K13n3828
K13n3829
K13n3831
K13n3832
K13n3834
K13n3840
K13n3842
K13n3844
K13n3845
K13n3846
K13n3848
K13n3850
K13n3851
K13n3852
K13n3853
K13n3854
K13n3855
K13n3856
K13n3861
K13n3863
K13n3864
K13n3866
K13n3868
K13n3871
K13n3872
K13n3877
K13n3884
K13n3885
K13n3886
K13n3887
K13n3889
K13n3890
K13n3892
K13n3894
K13n3895
K13n3896
K13n3902
K13n3907
K13n3911
K13n3912
K13n3913
K13n3914
K13n3915
K13n3918
K13n3923
K13n3927
K13n3929
K13n3936
K13n3940
K13n3942
K13n3944
K13n3947
K13n3949
K13n3954
K13n3956
K13n3962
K13n3963
K13n3964
K13n3965
K13n3973
K13n3975
K13n3977
K13n3980
K13n3982
K13n3985
K13n3990
K13n3993
K13n3998
K13n3999
K13n4001
K13n4002
K13n4003
K13n4004
K13n4008
K13n4011
K13n4013
K13n4014
K13n4016
K13n4019
K13n4020
K13n4024
K13n4025
K13n4026
K13n4028
K13n4029
K13n4031
K13n4032
K13n4033
K13n4035
K13n4036
K13n4037
K13n4038
K13n4041
K13n4046
K13n4047
K13n4049
K13n4050
K13n4053
K13n4056
K13n4058
K13n4063
K13n4065
K13n4066
K13n4068
K13n4072
K13n4074
K13n4077
K13n4078
K13n4081
K13n4082
K13n4085
K13n4086
K13n4087
K13n4089
K13n4093
K13n4094
K13n4097
K13n4098
K13n4100
K13n4102
K13n4105
K13n4107
K13n4112
K13n4119
K13n4120
K13n4121
K13n4123
K13n4127
K13n4129
K13n4130
K13n4139
K13n4146
K13n4147
K13n4151
K13n4154
K13n4156
K13n4159
K13n4160
K13n4162
K13n4164
K13n4166
K13n4169
K13n4172
K13n4173
K13n4175
K13n4176
K13n4179
K13n4180
K13n4189
K13n4194
K13n4197
K13n4200
K13n4201
K13n4203
K13n4204
K13n4206
K13n4207
K13n4209
K13n4211
K13n4212
K13n4216
K13n4217
K13n4218
K13n4221
K13n4227
K13n4229
K13n4231
K13n4234
K13n4238
K13n4243
K13n4245
K13n4246
K13n4255
K13n4257
K13n4258
K13n4260
K13n4270
K13n4271
K13n4276
K13n4281
K13n4282
K13n4283
K13n4284
K13n4288
K13n4289
K13n4290
K13n4291
K13n4294
K13n4297
K13n4300
K13n4301
K13n4305
K13n4306
K13n4307
K13n4309
K13n4311
K13n4312
K13n4316
K13n4317
K13n4319
K13n4320
K13n4321
K13n4323
K13n4327
K13n4329
K13n4330
K13n4332
K13n4337
K13n4340
K13n4341
K13n4342
K13n4343
K13n4345
K13n4348
K13n4356
K13n4367
K13n4370
K13n4372
K13n4378
K13n4381
K13n4386
K13n4390
K13n4391
K13n4393
K13n4396
K13n4397
K13n4399
K13n4401
K13n4403
K13n4414
K13n4415
K13n4417
K13n4419
K13n4421
K13n4425
K13n4431
K13n4435
K13n4436
K13n4442
K13n4447
K13n4457
K13n4458
K13n4463
K13n4464
K13n4465
K13n4468
K13n4469
K13n4471
K13n4473
K13n4476
K13n4480
K13n4481
K13n4482
K13n4484
K13n4485
K13n4490
K13n4494
K13n4495
K13n4497
K13n4508
K13n4509
K13n4510
K13n4512
K13n4515
K13n4517
K13n4520
K13n4523
K13n4532
K13n4534
K13n4535
K13n4536
K13n4538
K13n4539
K13n4540
K13n4541
K13n4542
K13n4546
K13n4548
K13n4550
K13n4552
K13n4553
K13n4555
K13n4556
K13n4557
K13n4559
K13n4561
K13n4562
K13n4567
K13n4572
K13n4575
K13n4576
K13n4577
K13n4580
K13n4582
K13n4585
K13n4588
K13n4594
K13n4595
K13n4596
K13n4598
K13n4601
K13n4602
K13n4604
K13n4606
K13n4607
K13n4608
K13n4609
K13n4610
K13n4612
K13n4616
K13n4619
K13n4622
K13n4623
K13n4628
K13n4633
K13n4634
K13n4636
K13n4637
K13n4640
K13n4642
K13n4644
K13n4645
K13n4646
K13n4647
K13n4648
K13n4649
K13n4650
K13n4651
K13n4653
K13n4655
K13n4656
K13n4660
K13n4661
K13n4666
K13n4667
K13n4668
K13n4673
K13n4676
K13n4677
K13n4681
K13n4682
K13n4690
K13n4691
K13n4697
K13n4701
K13n4708
K13n4713
K13n4722
K13n4725
K13n4729
K13n4731
K13n4733
K13n4734
K13n4735
K13n4736
K13n4737
K13n4738
K13n4739
K13n4744
K13n4749
K13n4750
K13n4755
K13n4756
K13n4757
K13n4762
K13n4764
K13n4766
K13n4767
K13n4769
K13n4772
K13n4775
K13n4781
K13n4798
K13n4800
K13n4810
K13n4812
K13n4815
K13n4816
K13n4824
K13n4829
K13n4836
K13n4838
K13n4839
K13n4841
K13n4845
K13n4846
K13n4849
K13n4851
K13n4852
K13n4853
K13n4856
K13n4859
K13n4860
K13n4862
K13n4864
K13n4870
K13n4871
K13n4872
K13n4873
K13n4878
K13n4881
K13n4885
K13n4887
K13n4891
K13n4892
K13n4894
K13n4895
K13n4897
K13n4903
K13n4907
K13n4910
K13n4914
K13n4915
K13n4919
K13n4921
K13n4923
K13n4933
K13n4935
K13n4939
K13n4940
K13n4942
K13n4944
K13n4945
K13n4948
K13n4953
K13n4966
K13n4974
K13n4980
K13n4981
K13n4986
K13n4997
K13n5003
K13n5005
K13n5010
K13n5011
K13n5012
K13n5015
K13n5018
K13n5019
K13n5021
K13n5022
K13n5024
K13n5026
K13n5027
K13n5028
K13n5032
K13n5035
K13n5044
K13n5045
K13n5047
K13n5048
K13n5053
K13n5055
K13n5057
K13n5061
K13n5068
K13n5070
K13n5083
K13n5085
K13n5089
K13n5093
K13n5097
K13n5099
K13n5100
K13n5107
K13n5109
K12a784
K12a968
K12a1042
K12a1205
K12n84
K12n132
K12n137
K12n578
K12n723
K13a62
K13a130
K13a133
K13a192
K13a211
K13a253
K13a256
K13a294
K13a512
K13a639
K13a703
K13a926
K13a940
K13a982
K13a1515
K13a1531
K13a1572
K13a1596
K13a1661
K13a1667
K13a1677
K13a1731
K13a2470
K13a2580
K13a2596
K13a2782
K13a2933
K13a3011
K13a3057
K13a3073
K13a3091
K13a3194
K13a3239
K13a3251
K13a3260
K13a3275
K13a3276
K13a3285
K13a3323
K13a3471
K13a3793
K13a3811
K13a4024
K13a4033
K13a4135
K13a4451
K13a4587
K13a4641
K13a4647
K13a4714
K13n20
K13n237
K13n278
K13n329
K13n353
K13n361
K13n390
K13n432
K13n446
K13n454
K13n457
K13n460
K13n480
K13n488
K13n538
K13n606
K13n628
K13n633
K13n673
K13n705
K13n740
K13n780
K13n798
K13n861
K13n869
K13n928
K13n956
K13n996
K13n1014
K13n1103
K13n1183
K13n1203
K13n1277
K13n1311
K13n1366
K13n1531
K13n1705
K13n1751
K13n1809
K13n1992
K13n2025
K13n2044
K13n2244
K13n2249
K13n2891
K13n3057
K13n3063
K13n3170
K13n3317
K13n3747
K13n3755
K13n3772
K13n3809
K13n3836
K13n3862
K13n3921
K13n3952
K13n3959
K13n4079
K13n4184
K13n4347
K13n4388
K13n4537
K13n5017
K13a472
K13a702
K13a917
K13a2048
K13a2513
K13a2535
K13a2656
K13a3272
K13a3373
K13a3560
K13a4631
K13n289
K13n410
K13n427
K13n525
K13n646
K13n1454
K13n1659
K13n1670
K13n3741
K13n3801
K12n763
K13a1311
K13a1593
K13a3245
K13a4602
K12a617
K12n675
K13a1240
K13a1529
K13a2605
K13a2746
K13n2936
K13a3013


==> anc/BPH/unclear_BPH_sliceness_status.csv <==
K8a12
K10a44
K10a19
K10a67
K10a84
K10a92
K10a118
K10a93
K11a4
K11a14
K11a24
K11a37
K11a76
K11a126
K11a170
K11a185
K11a249
K11a251
K11a253
K11a265
K11a274
K11a278
K11a288
K11a303
K11a313
K11a332
K11a333
K11n34
K11n153
K11n157
K11n182
K12a66
K12a79
K12a101
K12a118
K12a169
K12a223
K12a248
K12a261
K12a291
K12a303
K12a323
K12a437
K12a452
K12a525
K12a544
K12a596
K12a602
K12a625
K12a635
K12a636
K12a644
K12a650
K12a657
K12a700
K12a746
K12a753
K12a779
K12a784
K12a787
K12a792
K12a816
K12a825
K12a826
K12a830
K12a836
K12a837
K12a854
K12a865
K12a890
K12a899
K12a902
K12a906
K12a912
K12a917
K12a925
K12a940
K12a942
K12a950
K12a955
K12a968
K12a992
K12a1001
K12a1006
K12a1016
K12a1042
K12a1048
K12a1053
K12a1057
K12a1058
K12a1065
K12a1068
K12a1075
K12a1078
K12a1091
K12a1100
K12a1106
K12a1121
K12a1122
K12a1123
K12a1143
K12a1167
K12a1170
K12a1172
K12a1174
K12a1177
K12a1178
K12a1180
K12a1204
K12a1211
K12a1222
K12a1229
K12a1235
K12a1239
K12a1250
K12a1260
K12a1265
K12n3
K12n22
K12n30
K12n31
K12n78
K12n101
K12n132
K12n137
K12n141
K12n164
K12n174
K12n210
K12n221
K12n246
K12n264
K12n266
K12n300
K12n317
K12n333
K12n497
K12n550
K12n580
K12n635
K12n681
K12n731
K12n743
K12n781
K12n790
K12n805
K12n812
K12n816
K12n841
K12n842
K12n866
K12n880
K13a33
K13a52
K13a81
K13a95
K13a105
K13a114
K13a117
K13a139
K13a165
K13a182
K13a185
K13a188
K13a206
K13a219
K13a228
K13a255
K13a256
K13a261
K13a263
K13a264
K13a267
K13a342
K13a345
K13a360
K13a375
K13a385
K13a391
K13a411
K13a437
K13a465
K13a471
K13a475
K13a477
K13a483
K13a486
K13a491
K13a506
K13a508
K13a512
K13a513
K13a529
K13a539
K13a540
K13a546
K13a612
K13a614
K13a627
K13a634
K13a681
K13a688
K13a701
K13a705
K13a706
K13a715
K13a716
K13a728
K13a733
K13a737
K13a739
K13a766
K13a777
K13a801
K13a844
K13a855
K13a891
K13a915
K13a924
K13a929
K13a939
K13a942
K13a955
K13a958
K13a986
K13a992
K13a1006
K13a1020
K13a1030
K13a1070
K13a1093
K13a1117
K13a1133
K13a1141
K13a1152
K13a1153
K13a1160
K13a1162
K13a1181
K13a1214
K13a1241
K13a1283
K13a1321
K13a1357
K13a1360
K13a1370
K13a1388
K13a1417
K13a1445
K13a1447
K13a1455
K13a1512
K13a1522
K13a1561
K13a1564
K13a1568
K13a1591
K13a1595
K13a1611
K13a1626
K13a1628
K13a1646
K13a1653
K13a1657
K13a1660
K13a1661
K13a1662
K13a1676
K13a1711
K13a1724
K13a1748
K13a1752
K13a1759
K13a1794
K13a1819
K13a1828
K13a1854
K13a1885
K13a1894
K13a1896
K13a1902
K13a1903
K13a1905
K13a1917
K13a1928
K13a1935
K13a1937
K13a1945
K13a1961
K13a1992
K13a2033
K13a2078
K13a2099
K13a2153
K13a2188
K13a2193
K13a2223
K13a2258
K13a2318
K13a2352
K13a2370
K13a2401
K13a2407
K13a2425
K13a2430
K13a2448
K13a2466
K13a2468
K13a2470
K13a2471
K13a2496
K13a2514
K13a2526
K13a2530
K13a2531
K13a2552
K13a2581
K13a2586
K13a2588
K13a2590
K13a2594
K13a2596
K13a2622
K13a2655
K13a2662
K13a2666
K13a2701
K13a2723
K13a2731
K13a2738
K13a2740
K13a2741
K13a2757
K13a2775
K13a2781
K13a2887
K13a2893
K13a2902
K13a2920
K13a2936
K13a3010
K13a3034
K13a3052
K13a3070
K13a3073
K13a3083
K13a3085
K13a3086
K13a3160
K13a3162
K13a3172
K13a3187
K13a3194
K13a3199
K13a3203
K13a3215
K13a3236
K13a3237
K13a3239
K13a3241
K13a3251
K13a3268
K13a3276
K13a3284
K13a3288
K13a3323
K13a3324
K13a3349
K13a3356
K13a3388
K13a3390
K13a3392
K13a3400
K13a3401
K13a3412
K13a3414
K13a3418
K13a3422
K13a3424
K13a3438
K13a3441
K13a3454
K13a3471
K13a3472
K13a3481
K13a3492
K13a3500
K13a3504
K13a3508
K13a3509
K13a3516
K13a3522
K13a3535
K13a3539
K13a3557
K13a3560
K13a3561
K13a3566
K13a3574
K13a3575
K13a3581
K13a3585
K13a3608
K13a3613
K13a3639
K13a3649
K13a3650
K13a3655
K13a3683
K13a3696
K13a3699
K13a3702
K13a3710
K13a3719
K13a3721
K13a3730
K13a3737
K13a3739
K13a3745
K13a3747
K13a3759
K13a3775
K13a3777
K13a3781
K13a3785
K13a3791
K13a3793
K13a3801
K13a3811
K13a3815
K13a3819
K13a3822
K13a3826
K13a3844
K13a3884
K13a3910
K13a3912
K13a3920
K13a3936
K13a3942
K13a3953
K13a3972
K13a3995
K13a3996
K13a3997
K13a4009
K13a4015
K13a4022
K13a4032
K13a4037
K13a4043
K13a4045
K13a4048
K13a4049
K13a4089
K13a4092
K13a4118
K13a4121
K13a4125
K13a4128
K13a4132
K13a4149
K13a4158
K13a4173
K13a4177
K13a4205
K13a4211
K13a4220
K13a4224
K13a4235
K13a4237
K13a4238
K13a4246
K13a4247
K13a4261
K13a4280
K13a4282
K13a4285
K13a4286
K13a4287
K13a4343
K13a4350
K13a4352
K13a4356
K13a4357
K13a4361
K13a4372
K13a4377
K13a4389
K13a4394
K13a4409
K13a4420
K13a4440
K13a4479
K13a4495
K13a4497
K13a4501
K13a4507
K13a4525
K13a4526
K13a4535
K13a4544
K13a4592
K13a4632
K13a4637
K13a4674
K13a4691
K13a4712
K13a4714
K13a4719
K13a4720
K13a4722
K13a4736
K13a4760
K13a4804
K13a4811
K13n64
K13n65
K13n70
K13n115
K13n163
K13n172
K13n176
K13n177
K13n216
K13n249
K13n263
K13n276
K13n329
K13n369
K13n372
K13n375
K13n390
K13n426
K13n457
K13n525
K13n535
K13n550
K13n590
K13n610
K13n633
K13n636
K13n646
K13n663
K13n672
K13n673
K13n678
K13n679
K13n705
K13n718
K13n743
K13n788
K13n793
K13n798
K13n800
K13n806
K13n830
K13n866
K13n871
K13n872
K13n880
K13n906
K13n914
K13n956
K13n979
K13n1004
K13n1033
K13n1035
K13n1053
K13n1071
K13n1090
K13n1096
K13n1099
K13n1109
K13n1174
K13n1184
K13n1186
K13n1217
K13n1249
K13n1250
K13n1269
K13n1287
K13n1387
K13n1389
K13n1413
K13n1451
K13n1472
K13n1531
K13n1552
K13n1586
K13n1656
K13n1688
K13n1722
K13n1723
K13n1751
K13n1761
K13n1800
K13n1809
K13n1810
K13n1814
K13n1887
K13n1904
K13n1910
K13n1913
K13n1931
K13n2006
K13n2028
K13n2044
K13n2052
K13n2084
K13n2139
K13n2160
K13n2202
K13n2215
K13n2225
K13n2248
K13n2249
K13n2263
K13n2279
K13n2295
K13n2297
K13n2315
K13n2333
K13n2373
K13n2440
K13n2447
K13n2478
K13n2515
K13n2522
K13n2547
K13n2594
K13n2602
K13n2603
K13n2639
K13n2642
K13n2664
K13n2688
K13n2700
K13n2705
K13n2715
K13n2748
K13n2750
K13n2775
K13n2777
K13n2798
K13n2816
K13n2860
K13n2873
K13n2905
K13n2928
K13n3016
K13n3062
K13n3096
K13n3103
K13n3135
K13n3156
K13n3164
K13n3221
K13n3245
K13n3258
K13n3300
K13n3324
K13n3340
K13n3346
K13n3353
K13n3377
K13n3385
K13n3395
K13n3396
K13n3483
K13n3505
K13n3578
K13n3615
K13n3637
K13n3706
K13n3714
K13n3723
K13n3727
K13n3755
K13n3765
K13n3788
K13n3796
K13n3812
K13n3835
K13n3851
K13n3860
K13n3870
K13n3871
K13n3872
K13n3874
K13n3886
K13n3887
K13n3894
K13n3895
K13n3897
K13n3901
K13n3921
K13n3924
K13n3925
K13n3933
K13n3936
K13n3937
K13n3940
K13n3953
K13n3959
K13n3980
K13n3988
K13n3997
K13n4008
K13n4015
K13n4037
K13n4056
K13n4057
K13n4065
K13n4077
K13n4078
K13n4080
K13n4115
K13n4129
K13n4155
K13n4169
K13n4191
K13n4208
K13n4215
K13n4217
K13n4225
K13n4261
K13n4278
K13n4284
K13n4318
K13n4326
K13n4350
K13n4356
K13n4370
K13n4373
K13n4378
K13n4388
K13n4390
K13n4402
K13n4428
K13n4430
K13n4446
K13n4459
K13n4466
K13n4498
K13n4531
K13n4546
K13n4550
K13n4557
K13n4582
K13n4601
K13n4605
K13n4656
K13n4657
K13n4660
K13n4664
K13n4665
K13n4674
K13n4707
K13n4739
K13n4748
K13n4753
K13n4788
K13n4824
K13n4829
K13n4830
K13n4843
K13n4847
K13n4856
K13n4858
K13n4892
K13n4898
K13n4899
K13n4933
K13n4942
K13n4958
K13n4978
K13n4981
K13n4997
K13n5041
K13n5100


==> anc/BPH/unclear_C_minus_status.csv <==
K8a12
K10a55
K10a84
K10a92
K10a93
K11a14
K11a24
K11a37
K11a106
K11a126
K11a170
K11a251
K11a253
K11a265
K11a278
K11a288
K11a303
K11a332
K11a351
K11n26
K11n86
K11n182
K12a66
K12a79
K12a101
K12a291
K12a486
K12a544
K12a602
K12a617
K12a657
K12a669
K12a700
K12a746
K12a784
K12a792
K12a854
K12a890
K12a899
K12a906
K12a912
K12a917
K12a927
K12a940
K12a942
K12a950
K12a955
K12a968
K12a992
K12a1001
K12a1016
K12a1042
K12a1057
K12a1065
K12a1068
K12a1075
K12a1078
K12a1091
K12a1106
K12a1122
K12a1123
K12a1143
K12a1167
K12a1174
K12a1180
K12a1196
K12a1211
K12a1213
K12a1222
K12a1229
K12a1235
K12a1250
K12a1260
K12a1265
K12n31
K12n137
K12n141
K12n164
K12n174
K12n221
K12n264
K12n266
K12n333
K12n573
K12n781
K12n805
K12n812
K12n842
K12n866
K12n880
K13a81
K13a105
K13a114
K13a117
K13a139
K13a182
K13a185
K13a188
K13a206
K13a228
K13a236
K13a255
K13a256
K13a261
K13a264
K13a267
K13a271
K13a275
K13a345
K13a360
K13a375
K13a385
K13a391
K13a411
K13a437
K13a465
K13a471
K13a483
K13a486
K13a508
K13a512
K13a513
K13a529
K13a539
K13a540
K13a546
K13a614
K13a681
K13a688
K13a705
K13a715
K13a733
K13a736
K13a737
K13a739
K13a777
K13a801
K13a844
K13a915
K13a924
K13a939
K13a942
K13a955
K13a958
K13a992
K13a1020
K13a1030
K13a1070
K13a1093
K13a1117
K13a1160
K13a1162
K13a1181
K13a1214
K13a1357
K13a1360
K13a1374
K13a1388
K13a1417
K13a1445
K13a1455
K13a1512
K13a1561
K13a1564
K13a1568
K13a1595
K13a1628
K13a1653
K13a1657
K13a1660
K13a1661
K13a1662
K13a1676
K13a1677
K13a1766
K13a1819
K13a1885
K13a1894
K13a1903
K13a1905
K13a1917
K13a1937
K13a1992
K13a2039
K13a2052
K13a2078
K13a2079
K13a2099
K13a2153
K13a2188
K13a2258
K13a2352
K13a2370
K13a2407
K13a2448
K13a2470
K13a2471
K13a2514
K13a2526
K13a2531
K13a2550
K13a2552
K13a2564
K13a2590
K13a2594
K13a2596
K13a2622
K13a2633
K13a2662
K13a2666
K13a2678
K13a2701
K13a2738
K13a2893
K13a2902
K13a2936
K13a3010
K13a3034
K13a3052
K13a3070
K13a3073
K13a3083
K13a3086
K13a3151
K13a3161
K13a3166
K13a3172
K13a3178
K13a3185
K13a3187
K13a3194
K13a3199
K13a3211
K13a3215
K13a3237
K13a3239
K13a3241
K13a3251
K13a3257
K13a3260
K13a3276
K13a3279
K13a3288
K13a3323
K13a3324
K13a3341
K13a3349
K13a3356
K13a3388
K13a3390
K13a3392
K13a3400
K13a3401
K13a3412
K13a3414
K13a3418
K13a3422
K13a3424
K13a3454
K13a3471
K13a3500
K13a3504
K13a3508
K13a3509
K13a3522
K13a3555
K13a3560
K13a3566
K13a3574
K13a3575
K13a3608
K13a3631
K13a3639
K13a3649
K13a3655
K13a3696
K13a3699
K13a3702
K13a3721
K13a3747
K13a3759
K13a3777
K13a3781
K13a3791
K13a3793
K13a3801
K13a3811
K13a3815
K13a3819
K13a3822
K13a3912
K13a3920
K13a3972
K13a3997
K13a4009
K13a4022
K13a4024
K13a4030
K13a4037
K13a4049
K13a4089
K13a4092
K13a4118
K13a4125
K13a4132
K13a4149
K13a4211
K13a4220
K13a4235
K13a4237
K13a4238
K13a4246
K13a4247
K13a4280
K13a4285
K13a4286
K13a4287
K13a4290
K13a4352
K13a4357
K13a4361
K13a4372
K13a4389
K13a4394
K13a4409
K13a4420
K13a4479
K13a4497
K13a4498
K13a4501
K13a4502
K13a4518
K13a4544
K13a4637
K13a4674
K13a4675
K13a4712
K13a4714
K13a4720
K13a4736
K13a4760
K13a4804
K13a4845
K13n65
K13n267
K13n276
K13n329
K13n372
K13n375
K13n390
K13n426
K13n457
K13n525
K13n535
K13n550
K13n590
K13n610
K13n618
K13n633
K13n636
K13n646
K13n663
K13n672
K13n673
K13n678
K13n705
K13n718
K13n723
K13n732
K13n743
K13n761
K13n788
K13n798
K13n830
K13n840
K13n861
K13n872
K13n956
K13n979
K13n1004
K13n1014
K13n1035
K13n1053
K13n1174
K13n1184
K13n1186
K13n1269
K13n1272
K13n1287
K13n1442
K13n1531
K13n1688
K13n1722
K13n1751
K13n1761
K13n1809
K13n1814
K13n1969
K13n2028
K13n2044
K13n2052
K13n2225
K13n2248
K13n2249
K13n2279
K13n2315
K13n2433
K13n2447
K13n2522
K13n2602
K13n2603
K13n2705
K13n2715
K13n2816
K13n2860
K13n3016
K13n3063
K13n3141
K13n3164
K13n3170
K13n3245
K13n3304
K13n3346
K13n3463
K13n3483
K13n3529
K13n3568
K13n3578
K13n3706
K13n3714
K13n3727
K13n3755
K13n3765
K13n3788
K13n3796
K13n3798
K13n3812
K13n3851
K13n3871
K13n3872
K13n3886
K13n3887
K13n3894
K13n3895
K13n3897
K13n3921
K13n3936
K13n3940
K13n3959
K13n3980
K13n4002
K13n4008
K13n4037
K13n4056
K13n4057
K13n4063
K13n4065
K13n4077
K13n4078
K13n4129
K13n4169
K13n4194
K13n4217
K13n4225
K13n4284
K13n4326
K13n4329
K13n4356
K13n4370
K13n4378
K13n4388
K13n4390
K13n4458
K13n4498
K13n4537
K13n4546
K13n4550
K13n4557
K13n4582
K13n4601
K13n4605
K13n4644
K13n4656
K13n4660
K13n4699
K13n4739
K13n4824
K13n4829
K13n4847
K13n4856
K13n4892
K13n4899
K13n4928
K13n4933
K13n4942
K13n4961
K13n4978
K13n4981
K13n4986
K13n4997
K13n5068
K13n5100


==> anc/BPH/unclear_C_plus_status.csv <==
K8a12
K10a19
K10a44
K10a67
K10a93
K10a118
K11a4
K11a76
K11a185
K11a249
K11a274
K11a313
K11a333
K11n34
K11n153
K11n157
K12a118
K12a223
K12a248
K12a261
K12a303
K12a323
K12a437
K12a452
K12a525
K12a596
K12a625
K12a635
K12a636
K12a644
K12a650
K12a753
K12a779
K12a787
K12a816
K12a825
K12a826
K12a827
K12a830
K12a836
K12a837
K12a845
K12a865
K12a890
K12a899
K12a902
K12a906
K12a917
K12a925
K12a1006
K12a1048
K12a1053
K12a1058
K12a1100
K12a1121
K12a1123
K12a1167
K12a1170
K12a1172
K12a1177
K12a1178
K12a1180
K12a1204
K12a1211
K12a1222
K12a1229
K12a1239
K12a1260
K12n3
K12n22
K12n30
K12n78
K12n97
K12n101
K12n210
K12n246
K12n300
K12n317
K12n497
K12n550
K12n580
K12n635
K12n664
K12n731
K12n743
K12n790
K12n816
K12n841
K12n880
K13a33
K13a52
K13a95
K13a165
K13a219
K13a255
K13a263
K13a342
K13a407
K13a447
K13a475
K13a477
K13a491
K13a506
K13a612
K13a627
K13a634
K13a701
K13a705
K13a706
K13a716
K13a728
K13a766
K13a855
K13a891
K13a929
K13a986
K13a992
K13a1006
K13a1111
K13a1133
K13a1141
K13a1152
K13a1153
K13a1235
K13a1241
K13a1283
K13a1321
K13a1360
K13a1370
K13a1447
K13a1512
K13a1522
K13a1591
K13a1595
K13a1611
K13a1626
K13a1628
K13a1646
K13a1662
K13a1672
K13a1676
K13a1711
K13a1724
K13a1748
K13a1752
K13a1759
K13a1786
K13a1794
K13a1828
K13a1854
K13a1885
K13a1896
K13a1902
K13a1928
K13a1935
K13a1945
K13a1958
K13a1959
K13a1961
K13a1992
K13a2033
K13a2041
K13a2193
K13a2223
K13a2318
K13a2401
K13a2407
K13a2423
K13a2425
K13a2430
K13a2466
K13a2468
K13a2496
K13a2530
K13a2532
K13a2581
K13a2586
K13a2588
K13a2655
K13a2723
K13a2731
K13a2740
K13a2741
K13a2757
K13a2775
K13a2781
K13a2887
K13a2920
K13a3034
K13a3085
K13a3147
K13a3149
K13a3160
K13a3162
K13a3178
K13a3179
K13a3185
K13a3203
K13a3211
K13a3236
K13a3237
K13a3250
K13a3258
K13a3268
K13a3279
K13a3282
K13a3284
K13a3438
K13a3441
K13a3472
K13a3481
K13a3490
K13a3492
K13a3504
K13a3508
K13a3516
K13a3535
K13a3539
K13a3557
K13a3561
K13a3574
K13a3581
K13a3585
K13a3613
K13a3650
K13a3683
K13a3710
K13a3719
K13a3730
K13a3737
K13a3739
K13a3745
K13a3775
K13a3781
K13a3785
K13a3826
K13a3844
K13a3884
K13a3910
K13a3936
K13a3942
K13a3950
K13a3953
K13a3972
K13a3995
K13a3996
K13a4015
K13a4032
K13a4043
K13a4045
K13a4048
K13a4049
K13a4053
K13a4121
K13a4125
K13a4128
K13a4149
K13a4158
K13a4173
K13a4177
K13a4205
K13a4224
K13a4261
K13a4282
K13a4343
K13a4350
K13a4356
K13a4377
K13a4440
K13a4495
K13a4507
K13a4525
K13a4526
K13a4535
K13a4592
K13a4593
K13a4594
K13a4610
K13a4632
K13a4637
K13a4674
K13a4675
K13a4691
K13a4719
K13a4720
K13a4722
K13a4733
K13a4811
K13n64
K13n70
K13n115
K13n163
K13n172
K13n176
K13n177
K13n216
K13n219
K13n249
K13n263
K13n369
K13n464
K13n558
K13n583
K13n636
K13n679
K13n723
K13n732
K13n743
K13n793
K13n800
K13n806
K13n866
K13n871
K13n880
K13n906
K13n914
K13n953
K13n1004
K13n1033
K13n1071
K13n1096
K13n1099
K13n1109
K13n1217
K13n1249
K13n1250
K13n1387
K13n1389
K13n1413
K13n1451
K13n1472
K13n1552
K13n1554
K13n1586
K13n1651
K13n1656
K13n1688
K13n1723
K13n1800
K13n1810
K13n1887
K13n1904
K13n1910
K13n1913
K13n1931
K13n2010
K13n2084
K13n2139
K13n2160
K13n2191
K13n2202
K13n2215
K13n2248
K13n2263
K13n2295
K13n2297
K13n2322
K13n2333
K13n2340
K13n2373
K13n2440
K13n2478
K13n2489
K13n2515
K13n2547
K13n2594
K13n2639
K13n2640
K13n2642
K13n2664
K13n2688
K13n2700
K13n2748
K13n2750
K13n2775
K13n2777
K13n2798
K13n2860
K13n2873
K13n2905
K13n2928
K13n2938
K13n2948
K13n3062
K13n3096
K13n3103
K13n3135
K13n3156
K13n3221
K13n3258
K13n3300
K13n3324
K13n3340
K13n3353
K13n3377
K13n3385
K13n3395
K13n3396
K13n3505
K13n3592
K13n3615
K13n3637
K13n3714
K13n3723
K13n3835
K13n3860
K13n3870
K13n3874
K13n3897
K13n3901
K13n3924
K13n3925
K13n3933
K13n3937
K13n3953
K13n3988
K13n3997
K13n4015
K13n4080
K13n4115
K13n4155
K13n4181
K13n4191
K13n4208
K13n4215
K13n4225
K13n4261
K13n4278
K13n4318
K13n4350
K13n4373
K13n4402
K13n4428
K13n4430
K13n4446
K13n4459
K13n4466
K13n4531
K13n4605
K13n4657
K13n4664
K13n4665
K13n4674
K13n4707
K13n4748
K13n4753
K13n4788
K13n4830
K13n4843
K13n4847
K13n4858
K13n4898
K13n4899
K13n4958
K13n4978
K13n5041


==> anc/Rasmussen-computations/computational-results.csv <==
Pattern	Companion	PD	Coefficients	Program	Internal Job #	Result Khovanov Homology	Result Rasmussen Invariant
Cable(2,-7)	10a19	PD[X[41,1,42,82],X[63,40,64,41],X[62,81,63,82],X[22,39,23,40],X[21,80,22,81],X[79,20,80,21],X[78,61,79,62],X[38,19,39,20],X[37,60,38,61],X[42,77,43,78],X[1,76,2,77],X[43,36,44,37],X[2,35,3,36],X[34,3,35,4],X[75,4,76,5],X[33,44,34,45],X[74,45,75,46],X[46,73,47,74],X[5,72,6,73],X[47,32,48,33],X[6,31,7,32],X[30,7,31,8],X[71,8,72,9],X[29,48,30,49],X[70,49,71,50],X[50,69,51,70],X[9,68,10,69],X[51,28,52,29],X[10,27,11,28],X[59,53,60,52],X[58,12,59,11],X[18,54,19,53],X[17,13,18,12],X[26,58,27,57],X[67,57,68,56],X[25,17,26,16],X[66,16,67,15],X[13,25,14,24],X[14,66,15,65],X[54,24,55,23],X[55,65,56,64]]	3	javakh	3824533/217	q^-51*t^-28 + q^-49*t^-27 + q^-47*t^-27 + q^-45*t^-26 + q^-47*t^-25 + q^-45*t^-25 + 3*q^-45*t^-24 + 2*q^-43*t^-24 + q^-41*t^-24 + 3*q^-43*t^-23 + 3*q^-41*t^-23 + q^-39*t^-23 + 2*q^-43*t^-22 + 2*q^-41*t^-22 + 3*q^-39*t^-22 + 4*q^-41*t^-21 + 5*q^-39*t^-21 + 2*q^-37*t^-21 + 6*q^-39*t^-20 + 7*q^-37*t^-20 + 3*q^-35*t^-20 + q^-39*t^-19 + 7*q^-37*t^-19 + 7*q^-35*t^-19 + 3*q^-33*t^-19 + 5*q^-37*t^-18 + 7*q^-35*t^-18 + 7*q^-33*t^-18 + q^-31*t^-18 + 9*q^-35*t^-17 + 11*q^-33*t^-17 + 6*q^-31*t^-17 + 2*q^-35*t^-16 + 11*q^-33*t^-16 + 14*q^-31*t^-16 + 6*q^-29*t^-16 + 5*q^-33*t^-15 + 14*q^-31*t^-15 + 13*q^-29*t^-15 + 5*q^-27*t^-15 + 9*q^-31*t^-14 + 16*q^-29*t^-14 + 12*q^-27*t^-14 + 2*q^-25*t^-14 + q^-31*t^-13 + 15*q^-29*t^-13 + 19*q^-27*t^-13 + 11*q^-25*t^-13 + 4*q^-29*t^-12 + 19*q^-27*t^-12 + 22*q^-25*t^-12 + 10*q^-23*t^-12 + 10*q^-27*t^-11 + 21*q^-25*t^-11 + 20*q^-23*t^-11 + 7*q^-21*t^-11 + q^-27*t^-10 + 14*q^-25*t^-10 + 25*q^-23*t^-10 + 17*q^-21*t^-10 + 2*q^-19*t^-10 + 4*q^-25*t^-9 + 22*q^-23*t^-9 + 27*q^-21*t^-9 + 15*q^-19*t^-9 + 7*q^-23*t^-8 + 27*q^-21*t^-8 + 29*q^-19*t^-8 + 13*q^-17*t^-8 + 15*q^-21*t^-7 + 29*q^-19*t^-7 + 25*q^-17*t^-7 + 8*q^-15*t^-7 + 2*q^-21*t^-6 + 19*q^-19*t^-6 + 34*q^-17*t^-6 + 22*q^-15*t^-6 + 2*q^-13*t^-6 + 5*q^-19*t^-5 + 26*q^-17*t^-5 + 33*q^-15*t^-5 + 19*q^-13*t^-5 + 8*q^-17*t^-4 + 30*q^-15*t^-4 + 33*q^-13*t^-4 + 14*q^-11*t^-4 + q^-17*t^-3 + 13*q^-15*t^-3 + 31*q^-13*t^-3 + 27*q^-11*t^-3 + 9*q^-9*t^-3 + q^-15*t^-2 + 18*q^-13*t^-2 + 31*q^-11*t^-2 + 24*q^-9*t^-2 + 2*q^-7*t^-2 + 4*q^-13*t^-1 + 20*q^-11*t^-1 + 29*q^-9*t^-1 + 18*q^-7*t^-1 + q^-5*t^-1 + 5*q^-11*t^0 + 23*q^-9*t^0 + 27*q^-7*t^0 + 13*q^-5*t^0 + 7*q^-9*t^1 + 21*q^-7*t^1 + 21*q^-5*t^1 + 7*q^-3*t^1 + 9*q^-7*t^2 + 19*q^-5*t^2 + 16*q^-3*t^2 + 2*q^-1*t^2 + q^-7*t^3 + 9*q^-5*t^3 + 17*q^-3*t^3 + 12*q^-1*t^3 + q^-5*t^4 + 10*q^-3*t^4 + 13*q^-1*t^4 + 8*q^1*t^4 + q^-3*t^5 + 7*q^-1*t^5 + 10*q^1*t^5 + 4*q^3*t^5 + 2*q^-1*t^6 + 6*q^1*t^6 + 6*q^3*t^6 + q^5*t^6 + 2*q^1*t^7 + 5*q^3*t^7 + 5*q^5*t^7 + 2*q^3*t^8 + 3*q^5*t^8 + 3*q^7*t^8 + q^5*t^9 + 2*q^7*t^9 + q^9*t^9 + q^7*t^10 + q^9*t^10 + q^9*t^11 + q^11*t^11 + q^13*t^12	[-8, -6]
Cable(2,-7)	10a44	PD[X[41,1,42,82],X[67,40,68,41],X[66,81,67,82],X[26,39,27,40],X[25,80,26,81],X[42,65,43,66],X[1,64,2,65],X[43,24,44,25],X[2,23,3,24],X[22,3,23,4],X[63,4,64,5],X[21,44,22,45],X[62,45,63,46],X[79,20,80,21],X[78,61,79,62],X[38,19,39,20],X[37,60,38,61],X[46,77,47,78],X[5,76,6,77],X[47,36,48,37],X[6,35,7,36],X[34,7,35,8],X[75,8,76,9],X[33,48,34,49],X[74,49,75,50],X[50,73,51,74],X[9,72,10,73],X[51,32,52,33],X[10,31,11,32],X[59,53,60,52],X[58,12,59,11],X[18,54,19,53],X[17,13,18,12],X[30,58,31,57],X[71,57,72,56],X[29,17,30,16],X[70,16,71,15],X[13,29,14,28],X[14,70,15,69],X[54,28,55,27],X[55,69,56,68]]	3	javakh	3824533/217	q^-51*t^-28 + q^-49*t^-27 + q^-47*t^-27 + q^-45*t^-26 + q^-47*t^-25 + q^-45*t^-25 + 4*q^-45*t^-24 + 2*q^-43*t^-24 + q^-41*t^-24 + 4*q^-43*t^-23 + 4*q^-41*t^-23 + q^-39*t^-23 + 3*q^-43*t^-22 + 2*q^-41*t^-22 + 4*q^-39*t^-22 + 6*q^-41*t^-21 + 7*q^-39*t^-21 + 2*q^-37*t^-21 + 10*q^-39*t^-20 + 10*q^-37*t^-20 + 4*q^-35*t^-20 + 2*q^-39*t^-19 + 12*q^-37*t^-19 + 11*q^-35*t^-19 + 4*q^-33*t^-19 + 9*q^-37*t^-18 + 11*q^-35*t^-18 + 12*q^-33*t^-18 + q^-31*t^-18 + 17*q^-35*t^-17 + 19*q^-33*t^-17 + 9*q^-31*t^-17 + 3*q^-35*t^-16 + 21*q^-33*t^-16 + 26*q^-31*t^-16 + 10*q^-29*t^-16 + 9*q^-33*t^-15 + 27*q^-31*t^-15 + 24*q^-29*t^-15 + 9*q^-27*t^-15 + 19*q^-31*t^-14 + 31*q^-29*t^-14 + 24*q^-27*t^-14 + 3*q^-25*t^-14 + q^-31*t^-13 + 32*q^-29*t^-13 + 38*q^-27*t^-13 + 22*q^-25*t^-13 + 7*q^-29*t^-12 + 38*q^-27*t^-12 + 47*q^-25*t^-12 + 19*q^-23*t^-12 + 19*q^-27*t^-11 + 44*q^-25*t^-11 + 42*q^-23*t^-11 + 15*q^-21*t^-11 + q^-27*t^-10 + 30*q^-25*t^-10 + 54*q^-23*t^-10 + 37*q^-21*t^-10 + 5*q^-19*t^-10 + 5*q^-25*t^-9 + 46*q^-23*t^-9 + 58*q^-21*t^-9 + 35*q^-19*t^-9 + 12*q^-23*t^-8 + 56*q^-21*t^-8 + 63*q^-19*t^-8 + 28*q^-17*t^-8 + 28*q^-21*t^-7 + 60*q^-19*t^-7 + 57*q^-17*t^-7 + 18*q^-15*t^-7 + 2*q^-21*t^-6 + 39*q^-19*t^-6 + 71*q^-17*t^-6 + 48*q^-15*t^-6 + 6*q^-13*t^-6 + 7*q^-19*t^-5 + 51*q^-17*t^-5 + 72*q^-15*t^-5 + 43*q^-13*t^-5 + 14*q^-17*t^-4 + 61*q^-15*t^-4 + 68*q^-13*t^-4 + 33*q^-11*t^-4 + q^-17*t^-3 + 25*q^-15*t^-3 + 63*q^-13*t^-3 + 59*q^-11*t^-3 + 19*q^-9*t^-3 + q^-15*t^-2 + 36*q^-13*t^-2 + 65*q^-11*t^-2 + 50*q^-9*t^-2 + 5*q^-7*t^-2 + 6*q^-13*t^-1 + 40*q^-11*t^-1 + 63*q^-9*t^-1 + 40*q^-7*t^-1 + q^-5*t^-1 + 9*q^-11*t^0 + 46*q^-9*t^0 + 54*q^-7*t^0 + 29*q^-5*t^0 + 14*q^-9*t^1 + 44*q^-7*t^1 + 44*q^-5*t^1 + 14*q^-3*t^1 + 18*q^-7*t^2 + 40*q^-5*t^2 + 35*q^-3*t^2 + 4*q^-1*t^2 + q^-7*t^3 + 18*q^-5*t^3 + 35*q^-3*t^3 + 26*q^-1*t^3 + 2*q^-5*t^4 + 20*q^-3*t^4 + 25*q^-1*t^4 + 17*q^1*t^4 + 3*q^-3*t^5 + 16*q^-1*t^5 + 20*q^1*t^5 + 7*q^3*t^5 + 4*q^-1*t^6 + 13*q^1*t^6 + 14*q^3*t^6 + q^5*t^6 + 4*q^1*t^7 + 10*q^3*t^7 + 10*q^5*t^7 + 4*q^3*t^8 + 6*q^5*t^8 + 6*q^7*t^8 + 3*q^5*t^9 + 4*q^7*t^9 + 2*q^9*t^9 + 2*q^7*t^10 + 3*q^9*t^10 + q^9*t^11 + 2*q^11*t^11 + q^13*t^12	[-8, -6]
Cable(2,-9)	11a333	PD[X[45,1,46,90],X[44,13,45,14],X[89,14,90,15],X[43,58,44,59],X[88,59,89,60],X[60,87,61,88],X[15,86,16,87],X[61,42,62,43],X[16,41,17,42],X[40,17,41,18],X[85,18,86,19],X[39,62,40,63],X[84,63,85,64],X[64,83,65,84],X[19,82,20,83],X[65,38,66,39],X[20,37,21,38],X[81,47,82,46],X[80,2,81,1],X[36,48,37,47],X[35,3,36,2],X[48,22,49,21],X[3,23,4,22],X[49,67,50,66],X[4,68,5,67],X[23,35,24,34],X[24,80,25,79],X[68,34,69,33],X[69,79,70,78],X[32,5,33,6],X[77,6,78,7],X[31,50,32,51],X[76,51,77,52],X[52,75,53,76],X[7,74,8,75],X[53,30,54,31],X[8,29,9,30],X[28,9,29,10],X[73,10,74,11],X[27,54,28,55],X[72,55,73,56],X[56,71,57,72],X[11,70,12,71],X[57,26,58,27],X[12,25,13,26]]	3	javakh	3824533/217	q^-59*t^-32 + q^-57*t^-31 + q^-55*t^-31 + q^-53*t^-30 + q^-55*t^-29 + q^-53*t^-29 + 3*q^-53*t^-28 + 2*q^-51*t^-28 + q^-49*t^-28 + 4*q^-51*t^-27 + 3*q^-49*t^-27 + q^-47*t^-27 + 2*q^-51*t^-26 + 2*q^-49*t^-26 + 4*q^-47*t^-26 + 6*q^-49*t^-25 + 5*q^-47*t^-25 + 2*q^-45*t^-25 + 8*q^-47*t^-24 + 10*q^-45*t^-24 + 3*q^-43*t^-24 + 2*q^-47*t^-23 + 10*q^-45*t^-23 + 9*q^-43*t^-23 + 4*q^-41*t^-23 + 8*q^-45*t^-22 + 11*q^-43*t^-22 + 10*q^-41*t^-22 + q^-39*t^-22 + 16*q^-43*t^-21 + 16*q^-41*t^-21 + 9*q^-39*t^-21 + 3*q^-43*t^-20 + 21*q^-41*t^-20 + 24*q^-39*t^-20 + 8*q^-37*t^-20 + 9*q^-41*t^-19 + 25*q^-39*t^-19 + 24*q^-37*t^-19 + 8*q^-35*t^-19 + 19*q^-39*t^-18 + 30*q^-37*t^-18 + 22*q^-35*t^-18 + 3*q^-33*t^-18 + q^-39*t^-17 + 32*q^-37*t^-17 + 38*q^-35*t^-17 + 21*q^-33*t^-17 + 9*q^-37*t^-16 + 41*q^-35*t^-16 + 46*q^-33*t^-16 + 19*q^-31*t^-16 + 21*q^-35*t^-15 + 48*q^-33*t^-15 + 45*q^-31*t^-15 + 14*q^-29*t^-15 + 2*q^-35*t^-14 + 36*q^-33*t^-14 + 57*q^-31*t^-14 + 39*q^-29*t^-14 + 5*q^-27*t^-14 + 6*q^-33*t^-13 + 53*q^-31*t^-13 + 67*q^-29*t^-13 + 36*q^-27*t^-13 + 16*q^-31*t^-12 + 65*q^-29*t^-12 + 71*q^-27*t^-12 + 31*q^-25*t^-12 + 34*q^-29*t^-11 + 73*q^-27*t^-11 + 66*q^-25*t^-11 + 20*q^-23*t^-11 + 4*q^-29*t^-10 + 51*q^-27*t^-10 + 83*q^-25*t^-10 + 57*q^-23*t^-10 + 7*q^-21*t^-10 + 13*q^-27*t^-9 + 70*q^-25*t^-9 + 89*q^-23*t^-9 + 49*q^-21*t^-9 + q^-27*t^-8 + 25*q^-25*t^-8 + 83*q^-23*t^-8 + 88*q^-21*t^-8 + 38*q^-19*t^-8 + 2*q^-25*t^-7 + 44*q^-23*t^-7 + 92*q^-21*t^-7 + 77*q^-19*t^-7 + 22*q^-17*t^-7 + 6*q^-23*t^-6 + 60*q^-21*t^-6 + 98*q^-19*t^-6 + 67*q^-17*t^-6 + 7*q^-15*t^-6 + 13*q^-21*t^-5 + 76*q^-19*t^-5 + 97*q^-17*t^-5 + 55*q^-15*t^-5 + 26*q^-19*t^-4 + 83*q^-17*t^-4 + 92*q^-15*t^-4 + 39*q^-13*t^-4 + 2*q^-19*t^-3 + 37*q^-17*t^-3 + 88*q^-15*t^-3 + 75*q^-13*t^-3 + 22*q^-11*t^-3 + 4*q^-17*t^-2 + 48*q^-15*t^-2 + 85*q^-13*t^-2 + 63*q^-11*t^-2 + 5*q^-9*t^-2 + 9*q^-15*t^-1 + 56*q^-13*t^-1 + 78*q^-11*t^-1 + 48*q^-9*t^-1 + q^-7*t^-1 + 14*q^-13*t^0 + 58*q^-11*t^0 + 68*q^-9*t^0 + 33*q^-7*t^0 + 20*q^-11*t^1 + 55*q^-9*t^1 + 53*q^-7*t^1 + 15*q^-5*t^1 + q^-11*t^2 + 23*q^-9*t^2 + 49*q^-7*t^2 + 41*q^-5*t^2 + 4*q^-3*t^2 + 2*q^-9*t^3 + 24*q^-7*t^3 + 41*q^-5*t^3 + 29*q^-3*t^3 + 3*q^-7*t^4 + 24*q^-5*t^4 + 30*q^-3*t^4 + 18*q^-1*t^4 + 5*q^-5*t^5 + 19*q^-3*t^5 + 23*q^-1*t^5 + 7*q^1*t^5 + 5*q^-3*t^6 + 16*q^-1*t^6 + 16*q^1*t^6 + q^3*t^6 + 5*q^-1*t^7 + 11*q^1*t^7 + 11*q^3*t^7 + 5*q^1*t^8 + 7*q^3*t^8 + 6*q^5*t^8 + 3*q^3*t^9 + 5*q^5*t^9 + 2*q^7*t^9 + 2*q^5*t^10 + 3*q^7*t^10 + q^7*t^11 + 2*q^9*t^11 + q^11*t^12	[-10, -8]
Pos Whitehead Double with 1 left-handed half twist	10a19	PD[X[50,102,51,101],X[102,52,1,51],X[52,50,53,49],X[71,49,72,48],X[72,53,73,54],X[30,47,31,48],X[29,55,30,54],X[55,29,56,28],X[56,73,57,74],X[46,27,47,28],X[45,75,46,74],X[92,57,93,58],X[9,59,10,58],X[91,45,92,44],X[10,43,11,44],X[42,11,43,12],X[59,13,60,12],X[41,91,42,90],X[60,89,61,90],X[88,61,89,62],X[13,63,14,62],X[87,41,88,40],X[14,39,15,40],X[38,15,39,16],X[63,17,64,16],X[37,87,38,86],X[64,85,65,86],X[84,65,85,66],X[17,67,18,66],X[83,37,84,36],X[18,35,19,36],X[75,83,76,82],X[76,19,77,20],X[26,81,27,82],X[25,21,26,20],X[34,77,35,78],X[67,79,68,78],X[33,25,34,24],X[68,23,69,24],X[21,33,22,32],X[22,69,23,70],X[80,31,81,32],X[79,71,80,70],X[93,8,94,9],X[7,94,8,95],X[95,6,96,7],X[5,96,6,97],X[97,4,98,5],X[3,98,4,99],X[99,2,100,3],X[1,100,2,101]]	3	javakh	3826222/222	q^-39*t^-26 + 2*q^-37*t^-25 + q^-35*t^-25 + q^-35*t^-24 + 2*q^-33*t^-24 + q^-35*t^-23 + q^-33*t^-23 + q^-31*t^-23 + 4*q^-33*t^-22 + 3*q^-31*t^-22 + q^-29*t^-22 + 6*q^-31*t^-21 + 5*q^-29*t^-21 + 2*q^-27*t^-21 + 2*q^-31*t^-20 + 5*q^-29*t^-20 + 6*q^-27*t^-20 + q^-25*t^-20 + 6*q^-29*t^-19 + 7*q^-27*t^-19 + 5*q^-25*t^-19 + 10*q^-27*t^-18 + 12*q^-25*t^-18 + 5*q^-23*t^-18 + q^-27*t^-17 + 13*q^-25*t^-17 + 14*q^-23*t^-17 + 6*q^-21*t^-17 + 6*q^-25*t^-16 + 14*q^-23*t^-16 + 14*q^-21*t^-16 + 4*q^-19*t^-16 + 14*q^-23*t^-15 + 18*q^-21*t^-15 + 13*q^-19*t^-15 + q^-17*t^-15 + 2*q^-23*t^-14 + 20*q^-21*t^-14 + 25*q^-19*t^-14 + 12*q^-17*t^-14 + 7*q^-21*t^-13 + 25*q^-19*t^-13 + 27*q^-17*t^-13 + 11*q^-15*t^-13 + 14*q^-19*t^-12 + 30*q^-17*t^-12 + 25*q^-15*t^-12 + 7*q^-13*t^-12 + q^-19*t^-11 + 24*q^-17*t^-11 + 35*q^-15*t^-11 + 23*q^-13*t^-11 + 2*q^-11*t^-11 + 5*q^-17*t^-10 + 34*q^-15*t^-10 + 41*q^-13*t^-10 + 21*q^-11*t^-10 + 14*q^-15*t^-9 + 40*q^-13*t^-9 + 42*q^-11*t^-9 + 17*q^-9*t^-9 + q^-15*t^-8 + 24*q^-13*t^-8 + 46*q^-11*t^-8 + 37*q^-9*t^-8 + 9*q^-7*t^-8 + 5*q^-13*t^-7 + 35*q^-11*t^-7 + 52*q^-9*t^-7 + 32*q^-7*t^-7 + 2*q^-5*t^-7 + 10*q^-11*t^-6 + 49*q^-9*t^-6 + 55*q^-7*t^-6 + 28*q^-5*t^-6 + 21*q^-9*t^-5 + 54*q^-7*t^-5 + 54*q^-5*t^-5 + 21*q^-3*t^-5 + 2*q^-9*t^-4 + 31*q^-7*t^-4 + 61*q^-5*t^-4 + 46*q^-3*t^-4 + 10*q^-1*t^-4 + 6*q^-7*t^-3 + 43*q^-5*t^-3 + 63*q^-3*t^-3 + 40*q^-1*t^-3 + 2*q^1*t^-3 + 13*q^-5*t^-2 + 52*q^-3*t^-2 + 63*q^-1*t^-2 + 32*q^1*t^-2 + q^-5*t^-1 + 19*q^-3*t^-1 + 58*q^-1*t^-1 + 57*q^1*t^-1 + 22*q^3*t^-1 + q^-3*t^0 + 30*q^-1*t^0 + 59*q^1*t^0 + 48*q^3*t^0 + 11*q^5*t^0 + 5*q^-1*t^1 + 35*q^1*t^1 + 57*q^3*t^1 + 40*q^5*t^1 + 2*q^7*t^1 + 8*q^1*t^2 + 41*q^3*t^2 + 54*q^5*t^2 + 28*q^7*t^2 + q^9*t^2 + 11*q^3*t^3 + 42*q^5*t^3 + 44*q^7*t^3 + 20*q^9*t^3 + 15*q^5*t^4 + 37*q^7*t^4 + 36*q^9*t^4 + 8*q^11*t^4 + q^5*t^5 + 17*q^7*t^5 + 35*q^9*t^5 + 26*q^11*t^5 + 2*q^13*t^5 + 2*q^7*t^6 + 19*q^9*t^6 + 28*q^11*t^6 + 20*q^13*t^6 + 2*q^9*t^7 + 16*q^11*t^7 + 23*q^13*t^7 + 11*q^15*t^7 + 3*q^11*t^8 + 13*q^13*t^8 + 15*q^15*t^8 + 5*q^17*t^8 + 4*q^13*t^9 + 11*q^15*t^9 + 11*q^17*t^9 + q^19*t^9 + 4*q^15*t^10 + 8*q^17*t^10 + 8*q^19*t^10 + 3*q^17*t^11 + 5*q^19*t^11 + 4*q^21*t^11 + 2*q^19*t^12 + 3*q^21*t^12 + q^23*t^12 + 2*q^21*t^13 + 2*q^23*t^13 + q^23*t^14 + 2*q^25*t^14 + q^27*t^15	[-2, 0, 2]
Pos Whitehead Double with 1 left-handed half twist	10a44	PD[X[50,102,51,101],X[102,52,1,51],X[52,50,53,49],X[67,49,68,48],X[68,53,69,54],X[34,47,35,48],X[33,55,34,54],X[92,69,93,70],X[9,71,10,70],X[91,33,92,32],X[10,31,11,32],X[30,11,31,12],X[71,13,72,12],X[29,91,30,90],X[72,89,73,90],X[55,29,56,28],X[56,73,57,74],X[46,27,47,28],X[45,75,46,74],X[88,57,89,58],X[13,59,14,58],X[87,45,88,44],X[14,43,15,44],X[42,15,43,16],X[59,17,60,16],X[41,87,42,86],X[60,85,61,86],X[84,61,85,62],X[17,63,18,62],X[83,41,84,40],X[18,39,19,40],X[75,83,76,82],X[76,19,77,20],X[26,81,27,82],X[25,21,26,20],X[38,77,39,78],X[63,79,64,78],X[37,25,38,24],X[64,23,65,24],X[21,37,22,36],X[22,65,23,66],X[80,35,81,36],X[79,67,80,66],X[93,8,94,9],X[7,94,8,95],X[95,6,96,7],X[5,96,6,97],X[97,4,98,5],X[3,98,4,99],X[99,2,100,3],X[1,100,2,101]]	3	javakh	3826222/222	q^-39*t^-26 + 2*q^-37*t^-25 + q^-35*t^-25 + q^-35*t^-24 + 2*q^-33*t^-24 + q^-35*t^-23 + q^-33*t^-23 + q^-31*t^-23 + 5*q^-33*t^-22 + 3*q^-31*t^-22 + q^-29*t^-22 + 8*q^-31*t^-21 + 6*q^-29*t^-21 + 2*q^-27*t^-21 + 3*q^-31*t^-20 + 6*q^-29*t^-20 + 8*q^-27*t^-20 + q^-25*t^-20 + 9*q^-29*t^-19 + 9*q^-27*t^-19 + 6*q^-25*t^-19 + 16*q^-27*t^-18 + 17*q^-25*t^-18 + 6*q^-23*t^-18 + 2*q^-27*t^-17 + 22*q^-25*t^-17 + 21*q^-23*t^-17 + 8*q^-21*t^-17 + 11*q^-25*t^-16 + 23*q^-23*t^-16 + 23*q^-21*t^-16 + 5*q^-19*t^-16 + 26*q^-23*t^-15 + 30*q^-21*t^-15 + 21*q^-19*t^-15 + q^-17*t^-15 + 3*q^-23*t^-14 + 38*q^-21*t^-14 + 45*q^-19*t^-14 + 19*q^-17*t^-14 + 12*q^-21*t^-13 + 48*q^-19*t^-13 + 50*q^-17*t^-13 + 19*q^-15*t^-13 + 28*q^-19*t^-12 + 58*q^-17*t^-12 + 48*q^-15*t^-12 + 12*q^-13*t^-12 + q^-19*t^-11 + 51*q^-17*t^-11 + 69*q^-15*t^-11 + 46*q^-13*t^-11 + 3*q^-11*t^-11 + 8*q^-17*t^-10 + 70*q^-15*t^-10 + 85*q^-13*t^-10 + 41*q^-11*t^-10 + 26*q^-15*t^-9 + 82*q^-13*t^-9 + 89*q^-11*t^-9 + 34*q^-9*t^-9 + q^-15*t^-8 + 49*q^-13*t^-8 + 98*q^-11*t^-8 + 79*q^-9*t^-8 + 20*q^-7*t^-8 + 6*q^-13*t^-7 + 75*q^-11*t^-7 + 112*q^-9*t^-7 + 72*q^-7*t^-7 + 5*q^-5*t^-7 + 16*q^-11*t^-6 + 102*q^-9*t^-6 + 120*q^-7*t^-6 + 63*q^-5*t^-6 + 39*q^-9*t^-5 + 113*q^-7*t^-5 + 120*q^-5*t^-5 + 46*q^-3*t^-5 + 2*q^-9*t^-4 + 63*q^-7*t^-4 + 129*q^-5*t^-4 + 103*q^-3*t^-4 + 24*q^-1*t^-4 + 8*q^-7*t^-3 + 88*q^-5*t^-3 + 138*q^-3*t^-3 + 90*q^-1*t^-3 + 6*q^1*t^-3 + 21*q^-5*t^-2 + 107*q^-3*t^-2 + 136*q^-1*t^-2 + 75*q^1*t^-2 + q^-5*t^-1 + 36*q^-3*t^-1 + 120*q^-1*t^-1 + 123*q^1*t^-1 + 50*q^3*t^-1 + q^-3*t^0 + 60*q^-1*t^0 + 123*q^1*t^0 + 105*q^3*t^0 + 24*q^5*t^0 + 7*q^-1*t^1 + 71*q^1*t^1 + 124*q^3*t^1 + 87*q^5*t^1 + 5*q^7*t^1 + 13*q^1*t^2 + 83*q^3*t^2 + 113*q^5*t^2 + 65*q^7*t^2 + q^9*t^2 + 22*q^3*t^3 + 87*q^5*t^3 + 92*q^7*t^3 + 43*q^9*t^3 + 31*q^5*t^4 + 79*q^7*t^4 + 78*q^9*t^4 + 16*q^11*t^4 + q^5*t^5 + 34*q^7*t^5 + 74*q^9*t^5 + 57*q^11*t^5 + 4*q^13*t^5 + 3*q^7*t^6 + 38*q^9*t^6 + 57*q^11*t^6 + 43*q^13*t^6 + 5*q^9*t^7 + 35*q^11*t^7 + 45*q^13*t^7 + 23*q^15*t^7 + 7*q^11*t^8 + 29*q^13*t^8 + 33*q^15*t^8 + 8*q^17*t^8 + 8*q^13*t^9 + 23*q^15*t^9 + 24*q^17*t^9 + q^19*t^9 + 8*q^15*t^10 + 16*q^17*t^10 + 16*q^19*t^10 + 7*q^17*t^11 + 10*q^19*t^11 + 8*q^21*t^11 + 5*q^19*t^12 + 7*q^21*t^12 + 2*q^23*t^12 + 3*q^21*t^13 + 5*q^23*t^13 + q^23*t^14 + 3*q^25*t^14 + q^27*t^15	[-2, 0, 2]
Pos Whitehead Double with 1 left-handed half twist	11a333	PD[X[56,114,57,113],X[114,58,1,57],X[58,56,59,55],X[54,23,55,24],X[59,25,60,24],X[53,91,54,90],X[60,89,61,90],X[88,61,89,62],X[25,63,26,62],X[87,53,88,52],X[26,51,27,52],X[50,27,51,28],X[63,29,64,28],X[49,87,50,86],X[64,85,65,86],X[84,65,85,66],X[29,67,30,66],X[83,49,84,48],X[30,47,31,48],X[67,103,68,102],X[68,11,69,12],X[46,101,47,102],X[45,13,46,12],X[100,31,101,32],X[13,33,14,32],X[99,83,100,82],X[14,81,15,82],X[33,45,34,44],X[34,69,35,70],X[80,43,81,44],X[79,71,80,70],X[42,15,43,16],X[71,17,72,16],X[41,99,42,98],X[72,97,73,98],X[96,73,97,74],X[17,75,18,74],X[95,41,96,40],X[18,39,19,40],X[38,19,39,20],X[75,21,76,20],X[37,95,38,94],X[76,93,77,94],X[92,77,93,78],X[21,79,22,78],X[91,37,92,36],X[22,35,23,36],X[103,10,104,11],X[9,104,10,105],X[105,8,106,9],X[7,106,8,107],X[107,6,108,7],X[5,108,6,109],X[109,4,110,5],X[3,110,4,111],X[111,2,112,3],X[1,112,2,113]]	3	javakh	3826222/222	q^-45*t^-30 + 2*q^-43*t^-29 + q^-41*t^-29 + q^-41*t^-28 + 2*q^-39*t^-28 + q^-41*t^-27 + q^-39*t^-27 + q^-37*t^-27 + 4*q^-39*t^-26 + 3*q^-37*t^-26 + q^-35*t^-26 + 7*q^-37*t^-25 + 5*q^-35*t^-25 + 2*q^-33*t^-25 + 2*q^-37*t^-24 + 6*q^-35*t^-24 + 7*q^-33*t^-24 + q^-31*t^-24 + 8*q^-35*t^-23 + 7*q^-33*t^-23 + 6*q^-31*t^-23 + 14*q^-33*t^-22 + 15*q^-31*t^-22 + 5*q^-29*t^-22 + 2*q^-33*t^-21 + 18*q^-31*t^-21 + 19*q^-29*t^-21 + 7*q^-27*t^-21 + 10*q^-31*t^-20 + 21*q^-29*t^-20 + 19*q^-27*t^-20 + 5*q^-25*t^-20 + 24*q^-29*t^-19 + 27*q^-27*t^-19 + 19*q^-25*t^-19 + q^-23*t^-19 + 3*q^-29*t^-18 + 37*q^-27*t^-18 + 40*q^-25*t^-18 + 17*q^-23*t^-18 + 12*q^-27*t^-17 + 46*q^-25*t^-17 + 48*q^-23*t^-17 + 16*q^-21*t^-17 + 28*q^-25*t^-16 + 55*q^-23*t^-16 + 46*q^-21*t^-16 + 11*q^-19*t^-16 + q^-25*t^-15 + 51*q^-23*t^-15 + 68*q^-21*t^-15 + 43*q^-19*t^-15 + 3*q^-17*t^-15 + 10*q^-23*t^-14 + 73*q^-21*t^-14 + 84*q^-19*t^-14 + 40*q^-17*t^-14 + 30*q^-21*t^-13 + 89*q^-19*t^-13 + 91*q^-17*t^-13 + 33*q^-15*t^-13 + 2*q^-21*t^-12 + 57*q^-19*t^-12 + 105*q^-17*t^-12 + 84*q^-15*t^-12 + 19*q^-13*t^-12 + 8*q^-19*t^-11 + 89*q^-17*t^-11 + 124*q^-15*t^-11 + 75*q^-13*t^-11 + 5*q^-11*t^-11 + 22*q^-17*t^-10 + 118*q^-15*t^-10 + 138*q^-13*t^-10 + 67*q^-11*t^-10 + 50*q^-15*t^-9 + 138*q^-13*t^-9 + 137*q^-11*t^-9 + 51*q^-9*t^-9 + 4*q^-15*t^-8 + 85*q^-13*t^-8 + 156*q^-11*t^-8 + 123*q^-9*t^-8 + 27*q^-7*t^-8 + 16*q^-13*t^-7 + 120*q^-11*t^-7 + 172*q^-9*t^-7 + 106*q^-7*t^-7 + 7*q^-5*t^-7 + q^-13*t^-6 + 35*q^-11*t^-6 + 152*q^-9*t^-6 + 176*q^-7*t^-6 + 87*q^-5*t^-6 + 2*q^-11*t^-5 + 68*q^-9*t^-5 + 170*q^-7*t^-5 + 165*q^-5*t^-5 + 60*q^-3*t^-5 + 8*q^-9*t^-4 + 98*q^-7*t^-4 + 188*q^-5*t^-4 + 142*q^-3*t^-4 + 29*q^-1*t^-4 + 17*q^-7*t^-3 + 133*q^-5*t^-3 + 189*q^-3*t^-3 + 121*q^-1*t^-3 + 7*q^1*t^-3 + 38*q^-5*t^-2 + 152*q^-3*t^-2 + 184*q^-1*t^-2 + 93*q^1*t^-2 + 2*q^-5*t^-1 + 59*q^-3*t^-1 + 165*q^-1*t^-1 + 162*q^1*t^-1 + 59*q^3*t^-1 + 5*q^-3*t^0 + 83*q^-1*t^0 + 167*q^1*t^0 + 133*q^3*t^0 + 27*q^5*t^0 + 13*q^-1*t^1 + 99*q^1*t^1 + 157*q^3*t^1 + 108*q^5*t^1 + 5*q^7*t^1 + 21*q^1*t^2 + 110*q^3*t^2 + 142*q^5*t^2 + 76*q^7*t^2 + q^9*t^2 + 33*q^3*t^3 + 110*q^5*t^3 + 114*q^7*t^3 + 48*q^9*t^3 + q^3*t^4 + 42*q^5*t^4 + 99*q^7*t^4 + 93*q^9*t^4 + 17*q^11*t^4 + 3*q^5*t^5 + 45*q^7*t^5 + 89*q^9*t^5 + 66*q^11*t^5 + 4*q^13*t^5 + 5*q^7*t^6 + 48*q^9*t^6 + 68*q^11*t^6 + 47*q^13*t^6 + 8*q^9*t^7 + 42*q^11*t^7 + 53*q^13*t^7 + 24*q^15*t^7 + 10*q^11*t^8 + 35*q^13*t^8 + 38*q^15*t^8 + 8*q^17*t^8 + 10*q^13*t^9 + 27*q^15*t^9 + 27*q^17*t^9 + q^19*t^9 + 10*q^15*t^10 + 18*q^17*t^10 + 17*q^19*t^10 + 8*q^17*t^11 + 12*q^19*t^11 + 8*q^21*t^11 + 5*q^19*t^12 + 8*q^21*t^12 + 2*q^23*t^12 + 3*q^21*t^13 + 5*q^23*t^13 + q^23*t^14 + 3*q^25*t^14 + q^27*t^15	[-2, 0, 2]
Pos Whitehead Double	10a19	PD[X[99,51,100,50],X[49,1,50,100],X[69,49,70,48],X[70,51,71,52],X[30,47,31,48],X[29,53,30,52],X[53,29,54,28],X[54,71,55,72],X[46,27,47,28],X[45,73,46,72],X[90,55,91,56],X[9,57,10,56],X[89,45,90,44],X[10,43,11,44],X[42,11,43,12],X[57,13,58,12],X[41,89,42,88],X[58,87,59,88],X[86,59,87,60],X[13,61,14,60],X[85,41,86,40],X[14,39,15,40],X[38,15,39,16],X[61,17,62,16],X[37,85,38,84],X[62,83,63,84],X[82,63,83,64],X[17,65,18,64],X[81,37,82,36],X[18,35,19,36],X[73,81,74,80],X[74,19,75,20],X[26,79,27,80],X[25,21,26,20],X[34,75,35,76],X[65,77,66,76],X[33,25,34,24],X[66,23,67,24],X[21,33,22,32],X[22,67,23,68],X[78,31,79,32],X[77,69,78,68],X[91,8,92,9],X[7,92,8,93],X[93,6,94,7],X[5,94,6,95],X[95,4,96,5],X[3,96,4,97],X[97,2,98,3],X[1,98,2,99]]	3	javakh	3828938/223	q^-43*t^-28 + 2*q^-41*t^-27 + q^-39*t^-27 + q^-39*t^-26 + 2*q^-37*t^-26 + q^-39*t^-25 + q^-37*t^-25 + q^-35*t^-25 + 4*q^-37*t^-24 + 3*q^-35*t^-24 + q^-33*t^-24 + 6*q^-35*t^-23 + 5*q^-33*t^-23 + 2*q^-31*t^-23 + 2*q^-35*t^-22 + 5*q^-33*t^-22 + 6*q^-31*t^-22 + q^-29*t^-22 + 6*q^-33*t^-21 + 7*q^-31*t^-21 + 5*q^-29*t^-21 + 10*q^-31*t^-20 + 12*q^-29*t^-20 + 5*q^-27*t^-20 + q^-31*t^-19 + 13*q^-29*t^-19 + 14*q^-27*t^-19 + 6*q^-25*t^-19 + 6*q^-29*t^-18 + 14*q^-27*t^-18 + 14*q^-25*t^-18 + 4*q^-23*t^-18 + 14*q^-27*t^-17 + 18*q^-25*t^-17 + 13*q^-23*t^-17 + q^-21*t^-17 + 2*q^-27*t^-16 + 20*q^-25*t^-16 + 25*q^-23*t^-16 + 12*q^-21*t^-16 + 7*q^-25*t^-15 + 25*q^-23*t^-15 + 27*q^-21*t^-15 + 11*q^-19*t^-15 + 14*q^-23*t^-14 + 30*q^-21*t^-14 + 25*q^-19*t^-14 + 7*q^-17*t^-14 + q^-23*t^-13 + 24*q^-21*t^-13 + 35*q^-19*t^-13 + 23*q^-17*t^-13 + 2*q^-15*t^-13 + 5*q^-21*t^-12 + 34*q^-19*t^-12 + 41*q^-17*t^-12 + 21*q^-15*t^-12 + 14*q^-19*t^-11 + 40*q^-17*t^-11 + 42*q^-15*t^-11 + 17*q^-13*t^-11 + q^-19*t^-10 + 24*q^-17*t^-10 + 46*q^-15*t^-10 + 37*q^-13*t^-10 + 9*q^-11*t^-10 + 5*q^-17*t^-9 + 35*q^-15*t^-9 + 52*q^-13*t^-9 + 32*q^-11*t^-9 + 2*q^-9*t^-9 + 10*q^-15*t^-8 + 49*q^-13*t^-8 + 55*q^-11*t^-8 + 28*q^-9*t^-8 + 21*q^-13*t^-7 + 54*q^-11*t^-7 + 54*q^-9*t^-7 + 21*q^-7*t^-7 + 2*q^-13*t^-6 + 31*q^-11*t^-6 + 61*q^-9*t^-6 + 46*q^-7*t^-6 + 10*q^-5*t^-6 + 6*q^-11*t^-5 + 43*q^-9*t^-5 + 63*q^-7*t^-5 + 40*q^-5*t^-5 + 2*q^-3*t^-5 + 13*q^-9*t^-4 + 52*q^-7*t^-4 + 63*q^-5*t^-4 + 32*q^-3*t^-4 + q^-9*t^-3 + 19*q^-7*t^-3 + 58*q^-5*t^-3 + 57*q^-3*t^-3 + 22*q^-1*t^-3 + q^-7*t^-2 + 30*q^-5*t^-2 + 58*q^-3*t^-2 + 47*q^-1*t^-2 + 11*q^1*t^-2 + 5*q^-5*t^-1 + 35*q^-3*t^-1 + 57*q^-1*t^-1 + 40*q^1*t^-1 + 2*q^3*t^-1 + 8*q^-3*t^0 + 42*q^-1*t^0 + 54*q^1*t^0 + 28*q^3*t^0 + q^5*t^0 + 11*q^-1*t^1 + 42*q^1*t^1 + 44*q^3*t^1 + 19*q^5*t^1 + 15*q^1*t^2 + 37*q^3*t^2 + 36*q^5*t^2 + 8*q^7*t^2 + q^1*t^3 + 17*q^3*t^3 + 35*q^5*t^3 + 26*q^7*t^3 + 2*q^9*t^3 + 2*q^3*t^4 + 19*q^5*t^4 + 28*q^7*t^4 + 20*q^9*t^4 + 2*q^5*t^5 + 16*q^7*t^5 + 23*q^9*t^5 + 11*q^11*t^5 + 3*q^7*t^6 + 13*q^9*t^6 + 15*q^11*t^6 + 5*q^13*t^6 + 4*q^9*t^7 + 11*q^11*t^7 + 11*q^13*t^7 + q^15*t^7 + 4*q^11*t^8 + 8*q^13*t^8 + 8*q^15*t^8 + 3*q^13*t^9 + 5*q^15*t^9 + 4*q^17*t^9 + 2*q^15*t^10 + 3*q^17*t^10 + q^19*t^10 + 2*q^17*t^11 + 2*q^19*t^11 + q^19*t^12 + 2*q^21*t^12 + q^23*t^13	0
Pos Whitehead Double	10a44	PD[X[99,51,100,50],X[49,1,50,100],X[65,49,66,48],X[66,51,67,52],X[34,47,35,48],X[33,53,34,52],X[90,67,91,68],X[9,69,10,68],X[89,33,90,32],X[10,31,11,32],X[30,11,31,12],X[69,13,70,12],X[29,89,30,88],X[70,87,71,88],X[53,29,54,28],X[54,71,55,72],X[46,27,47,28],X[45,73,46,72],X[86,55,87,56],X[13,57,14,56],X[85,45,86,44],X[14,43,15,44],X[42,15,43,16],X[57,17,58,16],X[41,85,42,84],X[58,83,59,84],X[82,59,83,60],X[17,61,18,60],X[81,41,82,40],X[18,39,19,40],X[73,81,74,80],X[74,19,75,20],X[26,79,27,80],X[25,21,26,20],X[38,75,39,76],X[61,77,62,76],X[37,25,38,24],X[62,23,63,24],X[21,37,22,36],X[22,63,23,64],X[78,35,79,36],X[77,65,78,64],X[91,8,92,9],X[7,92,8,93],X[93,6,94,7],X[5,94,6,95],X[95,4,96,5],X[3,96,4,97],X[97,2,98,3],X[1,98,2,99]]	3	javakh	3828938/223	q^-43*t^-28 + 2*q^-41*t^-27 + q^-39*t^-27 + q^-39*t^-26 + 2*q^-37*t^-26 + q^-39*t^-25 + q^-37*t^-25 + q^-35*t^-25 + 5*q^-37*t^-24 + 3*q^-35*t^-24 + q^-33*t^-24 + 8*q^-35*t^-23 + 6*q^-33*t^-23 + 2*q^-31*t^-23 + 3*q^-35*t^-22 + 6*q^-33*t^-22 + 8*q^-31*t^-22 + q^-29*t^-22 + 9*q^-33*t^-21 + 9*q^-31*t^-21 + 6*q^-29*t^-21 + 16*q^-31*t^-20 + 17*q^-29*t^-20 + 6*q^-27*t^-20 + 2*q^-31*t^-19 + 22*q^-29*t^-19 + 21*q^-27*t^-19 + 8*q^-25*t^-19 + 11*q^-29*t^-18 + 23*q^-27*t^-18 + 23*q^-25*t^-18 + 5*q^-23*t^-18 + 26*q^-27*t^-17 + 30*q^-25*t^-17 + 21*q^-23*t^-17 + q^-21*t^-17 + 3*q^-27*t^-16 + 38*q^-25*t^-16 + 45*q^-23*t^-16 + 19*q^-21*t^-16 + 12*q^-25*t^-15 + 48*q^-23*t^-15 + 50*q^-21*t^-15 + 19*q^-19*t^-15 + 28*q^-23*t^-14 + 58*q^-21*t^-14 + 48*q^-19*t^-14 + 12*q^-17*t^-14 + q^-23*t^-13 + 51*q^-21*t^-13 + 69*q^-19*t^-13 + 46*q^-17*t^-13 + 3*q^-15*t^-13 + 8*q^-21*t^-12 + 70*q^-19*t^-12 + 85*q^-17*t^-12 + 41*q^-15*t^-12 + 26*q^-19*t^-11 + 82*q^-17*t^-11 + 89*q^-15*t^-11 + 34*q^-13*t^-11 + q^-19*t^-10 + 49*q^-17*t^-10 + 98*q^-15*t^-10 + 79*q^-13*t^-10 + 20*q^-11*t^-10 + 6*q^-17*t^-9 + 75*q^-15*t^-9 + 112*q^-13*t^-9 + 72*q^-11*t^-9 + 5*q^-9*t^-9 + 16*q^-15*t^-8 + 102*q^-13*t^-8 + 120*q^-11*t^-8 + 63*q^-9*t^-8 + 39*q^-13*t^-7 + 113*q^-11*t^-7 + 120*q^-9*t^-7 + 46*q^-7*t^-7 + 2*q^-13*t^-6 + 63*q^-11*t^-6 + 129*q^-9*t^-6 + 103*q^-7*t^-6 + 24*q^-5*t^-6 + 8*q^-11*t^-5 + 88*q^-9*t^-5 + 138*q^-7*t^-5 + 90*q^-5*t^-5 + 6*q^-3*t^-5 + 21*q^-9*t^-4 + 107*q^-7*t^-4 + 136*q^-5*t^-4 + 75*q^-3*t^-4 + q^-9*t^-3 + 36*q^-7*t^-3 + 120*q^-5*t^-3 + 123*q^-3*t^-3 + 50*q^-1*t^-3 + q^-7*t^-2 + 60*q^-5*t^-2 + 122*q^-3*t^-2 + 104*q^-1*t^-2 + 24*q^1*t^-2 + 7*q^-5*t^-1 + 71*q^-3*t^-1 + 124*q^-1*t^-1 + 87*q^1*t^-1 + 5*q^3*t^-1 + 13*q^-3*t^0 + 84*q^-1*t^0 + 113*q^1*t^0 + 65*q^3*t^0 + q^5*t^0 + 22*q^-1*t^1 + 87*q^1*t^1 + 92*q^3*t^1 + 42*q^5*t^1 + 31*q^1*t^2 + 79*q^3*t^2 + 78*q^5*t^2 + 16*q^7*t^2 + q^1*t^3 + 34*q^3*t^3 + 74*q^5*t^3 + 57*q^7*t^3 + 4*q^9*t^3 + 3*q^3*t^4 + 38*q^5*t^4 + 57*q^7*t^4 + 43*q^9*t^4 + 5*q^5*t^5 + 35*q^7*t^5 + 45*q^9*t^5 + 23*q^11*t^5 + 7*q^7*t^6 + 29*q^9*t^6 + 33*q^11*t^6 + 8*q^13*t^6 + 8*q^9*t^7 + 23*q^11*t^7 + 24*q^13*t^7 + q^15*t^7 + 8*q^11*t^8 + 16*q^13*t^8 + 16*q^15*t^8 + 7*q^13*t^9 + 10*q^15*t^9 + 8*q^17*t^9 + 5*q^15*t^10 + 7*q^17*t^10 + 2*q^19*t^10 + 3*q^17*t^11 + 5*q^19*t^11 + q^19*t^12 + 3*q^21*t^12 + q^23*t^13	0
Pos Whitehead Double	11a333	PD[X[111,57,112,56],X[55,1,56,112],X[54,23,55,24],X[57,25,58,24],X[53,89,54,88],X[58,87,59,88],X[86,59,87,60],X[25,61,26,60],X[85,53,86,52],X[26,51,27,52],X[50,27,51,28],X[61,29,62,28],X[49,85,50,84],X[62,83,63,84],X[82,63,83,64],X[29,65,30,64],X[81,49,82,48],X[30,47,31,48],X[65,101,66,100],X[66,11,67,12],X[46,99,47,100],X[45,13,46,12],X[98,31,99,32],X[13,33,14,32],X[97,81,98,80],X[14,79,15,80],X[33,45,34,44],X[34,67,35,68],X[78,43,79,44],X[77,69,78,68],X[42,15,43,16],X[69,17,70,16],X[41,97,42,96],X[70,95,71,96],X[94,71,95,72],X[17,73,18,72],X[93,41,94,40],X[18,39,19,40],X[38,19,39,20],X[73,21,74,20],X[37,93,38,92],X[74,91,75,92],X[90,75,91,76],X[21,77,22,76],X[89,37,90,36],X[22,35,23,36],X[101,10,102,11],X[9,102,10,103],X[103,8,104,9],X[7,104,8,105],X[105,6,106,7],X[5,106,6,107],X[107,4,108,5],X[3,108,4,109],X[109,2,110,3],X[1,110,2,111]]	3	javakh	3828938/223	q^-49*t^-32 + 2*q^-47*t^-31 + q^-45*t^-31 + q^-45*t^-30 + 2*q^-43*t^-30 + q^-45*t^-29 + q^-43*t^-29 + q^-41*t^-29 + 4*q^-43*t^-28 + 3*q^-41*t^-28 + q^-39*t^-28 + 7*q^-41*t^-27 + 5*q^-39*t^-27 + 2*q^-37*t^-27 + 2*q^-41*t^-26 + 6*q^-39*t^-26 + 7*q^-37*t^-26 + q^-35*t^-26 + 8*q^-39*t^-25 + 7*q^-37*t^-25 + 6*q^-35*t^-25 + 14*q^-37*t^-24 + 15*q^-35*t^-24 + 5*q^-33*t^-24 + 2*q^-37*t^-23 + 18*q^-35*t^-23 + 19*q^-33*t^-23 + 7*q^-31*t^-23 + 10*q^-35*t^-22 + 21*q^-33*t^-22 + 19*q^-31*t^-22 + 5*q^-29*t^-22 + 24*q^-33*t^-21 + 27*q^-31*t^-21 + 19*q^-29*t^-21 + q^-27*t^-21 + 3*q^-33*t^-20 + 37*q^-31*t^-20 + 40*q^-29*t^-20 + 17*q^-27*t^-20 + 12*q^-31*t^-19 + 46*q^-29*t^-19 + 48*q^-27*t^-19 + 16*q^-25*t^-19 + 28*q^-29*t^-18 + 55*q^-27*t^-18 + 46*q^-25*t^-18 + 11*q^-23*t^-18 + q^-29*t^-17 + 51*q^-27*t^-17 + 68*q^-25*t^-17 + 43*q^-23*t^-17 + 3*q^-21*t^-17 + 10*q^-27*t^-16 + 73*q^-25*t^-16 + 84*q^-23*t^-16 + 40*q^-21*t^-16 + 30*q^-25*t^-15 + 89*q^-23*t^-15 + 91*q^-21*t^-15 + 33*q^-19*t^-15 + 2*q^-25*t^-14 + 57*q^-23*t^-14 + 105*q^-21*t^-14 + 84*q^-19*t^-14 + 19*q^-17*t^-14 + 8*q^-23*t^-13 + 89*q^-21*t^-13 + 124*q^-19*t^-13 + 75*q^-17*t^-13 + 5*q^-15*t^-13 + 22*q^-21*t^-12 + 118*q^-19*t^-12 + 138*q^-17*t^-12 + 67*q^-15*t^-12 + 50*q^-19*t^-11 + 138*q^-17*t^-11 + 137*q^-15*t^-11 + 51*q^-13*t^-11 + 4*q^-19*t^-10 + 85*q^-17*t^-10 + 156*q^-15*t^-10 + 123*q^-13*t^-10 + 27*q^-11*t^-10 + 16*q^-17*t^-9 + 120*q^-15*t^-9 + 172*q^-13*t^-9 + 106*q^-11*t^-9 + 7*q^-9*t^-9 + q^-17*t^-8 + 35*q^-15*t^-8 + 152*q^-13*t^-8 + 176*q^-11*t^-8 + 87*q^-9*t^-8 + 2*q^-15*t^-7 + 68*q^-13*t^-7 + 170*q^-11*t^-7 + 165*q^-9*t^-7 + 60*q^-7*t^-7 + 8*q^-13*t^-6 + 98*q^-11*t^-6 + 188*q^-9*t^-6 + 142*q^-7*t^-6 + 29*q^-5*t^-6 + 17*q^-11*t^-5 + 133*q^-9*t^-5 + 189*q^-7*t^-5 + 121*q^-5*t^-5 + 7*q^-3*t^-5 + 38*q^-9*t^-4 + 152*q^-7*t^-4 + 184*q^-5*t^-4 + 93*q^-3*t^-4 + 2*q^-9*t^-3 + 59*q^-7*t^-3 + 165*q^-5*t^-3 + 162*q^-3*t^-3 + 59*q^-1*t^-3 + 5*q^-7*t^-2 + 83*q^-5*t^-2 + 166*q^-3*t^-2 + 132*q^-1*t^-2 + 27*q^1*t^-2 + 13*q^-5*t^-1 + 99*q^-3*t^-1 + 157*q^-1*t^-1 + 108*q^1*t^-1 + 5*q^3*t^-1 + 21*q^-3*t^0 + 111*q^-1*t^0 + 142*q^1*t^0 + 76*q^3*t^0 + q^5*t^0 + 33*q^-1*t^1 + 110*q^1*t^1 + 114*q^3*t^1 + 47*q^5*t^1 + q^-1*t^2 + 42*q^1*t^2 + 99*q^3*t^2 + 93*q^5*t^2 + 17*q^7*t^2 + 3*q^1*t^3 + 45*q^3*t^3 + 89*q^5*t^3 + 66*q^7*t^3 + 4*q^9*t^3 + 5*q^3*t^4 + 48*q^5*t^4 + 68*q^7*t^4 + 47*q^9*t^4 + 8*q^5*t^5 + 42*q^7*t^5 + 53*q^9*t^5 + 24*q^11*t^5 + 10*q^7*t^6 + 35*q^9*t^6 + 38*q^11*t^6 + 8*q^13*t^6 + 10*q^9*t^7 + 27*q^11*t^7 + 27*q^13*t^7 + q^15*t^7 + 10*q^11*t^8 + 18*q^13*t^8 + 17*q^15*t^8 + 8*q^13*t^9 + 12*q^15*t^9 + 8*q^17*t^9 + 5*q^15*t^10 + 8*q^17*t^10 + 2*q^19*t^10 + 3*q^17*t^11 + 5*q^19*t^11 + q^19*t^12 + 3*q^21*t^12 + q^23*t^13	0
Pos Whitehead Double with 1 left-handed full twist	10a19	PD[X[95,49,96,48],X[47,1,48,96],X[67,47,68,46],X[68,49,69,50],X[28,45,29,46],X[27,51,28,50],X[51,27,52,26],X[52,69,53,70],X[44,25,45,26],X[43,71,44,70],X[88,53,89,54],X[7,55,8,54],X[87,43,88,42],X[8,41,9,42],X[40,9,41,10],X[55,11,56,10],X[39,87,40,86],X[56,85,57,86],X[84,57,85,58],X[11,59,12,58],X[83,39,84,38],X[12,37,13,38],X[36,13,37,14],X[59,15,60,14],X[35,83,36,82],X[60,81,61,82],X[80,61,81,62],X[15,63,16,62],X[79,35,80,34],X[16,33,17,34],X[71,79,72,78],X[72,17,73,18],X[24,77,25,78],X[23,19,24,18],X[32,73,33,74],X[63,75,64,74],X[31,23,32,22],X[64,21,65,22],X[19,31,20,30],X[20,65,21,66],X[76,29,77,30],X[75,67,76,66],X[89,6,90,7],X[5,90,6,91],X[91,4,92,5],X[3,92,4,93],X[93,2,94,3],X[1,94,2,95]]	3	javakh	3829776/224	q^-39*t^-26 + 2*q^-37*t^-25 + q^-35*t^-25 + q^-35*t^-24 + 2*q^-33*t^-24 + q^-35*t^-23 + q^-33*t^-23 + q^-31*t^-23 + 4*q^-33*t^-22 + 3*q^-31*t^-22 + q^-29*t^-22 + 6*q^-31*t^-21 + 5*q^-29*t^-21 + 2*q^-27*t^-21 + 2*q^-31*t^-20 + 5*q^-29*t^-20 + 6*q^-27*t^-20 + q^-25*t^-20 + 6*q^-29*t^-19 + 7*q^-27*t^-19 + 5*q^-25*t^-19 + 10*q^-27*t^-18 + 12*q^-25*t^-18 + 5*q^-23*t^-18 + q^-27*t^-17 + 13*q^-25*t^-17 + 14*q^-23*t^-17 + 6*q^-21*t^-17 + 6*q^-25*t^-16 + 14*q^-23*t^-16 + 14*q^-21*t^-16 + 4*q^-19*t^-16 + 14*q^-23*t^-15 + 18*q^-21*t^-15 + 13*q^-19*t^-15 + q^-17*t^-15 + 2*q^-23*t^-14 + 20*q^-21*t^-14 + 25*q^-19*t^-14 + 12*q^-17*t^-14 + 7*q^-21*t^-13 + 25*q^-19*t^-13 + 27*q^-17*t^-13 + 11*q^-15*t^-13 + 14*q^-19*t^-12 + 30*q^-17*t^-12 + 25*q^-15*t^-12 + 7*q^-13*t^-12 + q^-19*t^-11 + 24*q^-17*t^-11 + 35*q^-15*t^-11 + 23*q^-13*t^-11 + 2*q^-11*t^-11 + 5*q^-17*t^-10 + 34*q^-15*t^-10 + 41*q^-13*t^-10 + 21*q^-11*t^-10 + 14*q^-15*t^-9 + 40*q^-13*t^-9 + 42*q^-11*t^-9 + 17*q^-9*t^-9 + q^-15*t^-8 + 24*q^-13*t^-8 + 46*q^-11*t^-8 + 37*q^-9*t^-8 + 9*q^-7*t^-8 + 5*q^-13*t^-7 + 35*q^-11*t^-7 + 52*q^-9*t^-7 + 32*q^-7*t^-7 + 2*q^-5*t^-7 + 10*q^-11*t^-6 + 49*q^-9*t^-6 + 55*q^-7*t^-6 + 28*q^-5*t^-6 + 21*q^-9*t^-5 + 54*q^-7*t^-5 + 54*q^-5*t^-5 + 21*q^-3*t^-5 + 2*q^-9*t^-4 + 31*q^-7*t^-4 + 61*q^-5*t^-4 + 46*q^-3*t^-4 + 10*q^-1*t^-4 + 6*q^-7*t^-3 + 43*q^-5*t^-3 + 63*q^-3*t^-3 + 40*q^-1*t^-3 + 2*q^1*t^-3 + 13*q^-5*t^-2 + 52*q^-3*t^-2 + 63*q^-1*t^-2 + 32*q^1*t^-2 + q^-5*t^-1 + 19*q^-3*t^-1 + 58*q^-1*t^-1 + 57*q^1*t^-1 + 22*q^3*t^-1 + q^-3*t^0 + 30*q^-1*t^0 + 59*q^1*t^0 + 48*q^3*t^0 + 11*q^5*t^0 + 5*q^-1*t^1 + 35*q^1*t^1 + 57*q^3*t^1 + 40*q^5*t^1 + 2*q^7*t^1 + 8*q^1*t^2 + 41*q^3*t^2 + 54*q^5*t^2 + 28*q^7*t^2 + q^9*t^2 + 11*q^3*t^3 + 42*q^5*t^3 + 44*q^7*t^3 + 20*q^9*t^3 + 15*q^5*t^4 + 37*q^7*t^4 + 36*q^9*t^4 + 8*q^11*t^4 + q^5*t^5 + 17*q^7*t^5 + 35*q^9*t^5 + 26*q^11*t^5 + 2*q^13*t^5 + 2*q^7*t^6 + 19*q^9*t^6 + 28*q^11*t^6 + 20*q^13*t^6 + 2*q^9*t^7 + 16*q^11*t^7 + 23*q^13*t^7 + 11*q^15*t^7 + 3*q^11*t^8 + 13*q^13*t^8 + 15*q^15*t^8 + 5*q^17*t^8 + 4*q^13*t^9 + 11*q^15*t^9 + 11*q^17*t^9 + q^19*t^9 + 4*q^15*t^10 + 8*q^17*t^10 + 8*q^19*t^10 + 3*q^17*t^11 + 5*q^19*t^11 + 4*q^21*t^11 + 2*q^19*t^12 + 3*q^21*t^12 + q^23*t^12 + 2*q^21*t^13 + 2*q^23*t^13 + q^23*t^14 + 2*q^25*t^14 + q^27*t^15	[-2, 0, 2]
Pos Whitehead Double with 1 left-handed full twist	10a44	PD[X[95,49,96,48],X[47,1,48,96],X[63,47,64,46],X[64,49,65,50],X[32,45,33,46],X[31,51,32,50],X[88,65,89,66],X[7,67,8,66],X[87,31,88,30],X[8,29,9,30],X[28,9,29,10],X[67,11,68,10],X[27,87,28,86],X[68,85,69,86],X[51,27,52,26],X[52,69,53,70],X[44,25,45,26],X[43,71,44,70],X[84,53,85,54],X[11,55,12,54],X[83,43,84,42],X[12,41,13,42],X[40,13,41,14],X[55,15,56,14],X[39,83,40,82],X[56,81,57,82],X[80,57,81,58],X[15,59,16,58],X[79,39,80,38],X[16,37,17,38],X[71,79,72,78],X[72,17,73,18],X[24,77,25,78],X[23,19,24,18],X[36,73,37,74],X[59,75,60,74],X[35,23,36,22],X[60,21,61,22],X[19,35,20,34],X[20,61,21,62],X[76,33,77,34],X[75,63,76,62],X[89,6,90,7],X[5,90,6,91],X[91,4,92,5],X[3,92,4,93],X[93,2,94,3],X[1,94,2,95]]	3	javakh	3829776/224	q^-39*t^-26 + 2*q^-37*t^-25 + q^-35*t^-25 + q^-35*t^-24 + 2*q^-33*t^-24 + q^-35*t^-23 + q^-33*t^-23 + q^-31*t^-23 + 5*q^-33*t^-22 + 3*q^-31*t^-22 + q^-29*t^-22 + 8*q^-31*t^-21 + 6*q^-29*t^-21 + 2*q^-27*t^-21 + 3*q^-31*t^-20 + 6*q^-29*t^-20 + 8*q^-27*t^-20 + q^-25*t^-20 + 9*q^-29*t^-19 + 9*q^-27*t^-19 + 6*q^-25*t^-19 + 16*q^-27*t^-18 + 17*q^-25*t^-18 + 6*q^-23*t^-18 + 2*q^-27*t^-17 + 22*q^-25*t^-17 + 21*q^-23*t^-17 + 8*q^-21*t^-17 + 11*q^-25*t^-16 + 23*q^-23*t^-16 + 23*q^-21*t^-16 + 5*q^-19*t^-16 + 26*q^-23*t^-15 + 30*q^-21*t^-15 + 21*q^-19*t^-15 + q^-17*t^-15 + 3*q^-23*t^-14 + 38*q^-21*t^-14 + 45*q^-19*t^-14 + 19*q^-17*t^-14 + 12*q^-21*t^-13 + 48*q^-19*t^-13 + 50*q^-17*t^-13 + 19*q^-15*t^-13 + 28*q^-19*t^-12 + 58*q^-17*t^-12 + 48*q^-15*t^-12 + 12*q^-13*t^-12 + q^-19*t^-11 + 51*q^-17*t^-11 + 69*q^-15*t^-11 + 46*q^-13*t^-11 + 3*q^-11*t^-11 + 8*q^-17*t^-10 + 70*q^-15*t^-10 + 85*q^-13*t^-10 + 41*q^-11*t^-10 + 26*q^-15*t^-9 + 82*q^-13*t^-9 + 89*q^-11*t^-9 + 34*q^-9*t^-9 + q^-15*t^-8 + 49*q^-13*t^-8 + 98*q^-11*t^-8 + 79*q^-9*t^-8 + 20*q^-7*t^-8 + 6*q^-13*t^-7 + 75*q^-11*t^-7 + 112*q^-9*t^-7 + 72*q^-7*t^-7 + 5*q^-5*t^-7 + 16*q^-11*t^-6 + 102*q^-9*t^-6 + 120*q^-7*t^-6 + 63*q^-5*t^-6 + 39*q^-9*t^-5 + 113*q^-7*t^-5 + 120*q^-5*t^-5 + 46*q^-3*t^-5 + 2*q^-9*t^-4 + 63*q^-7*t^-4 + 129*q^-5*t^-4 + 103*q^-3*t^-4 + 24*q^-1*t^-4 + 8*q^-7*t^-3 + 88*q^-5*t^-3 + 138*q^-3*t^-3 + 90*q^-1*t^-3 + 6*q^1*t^-3 + 21*q^-5*t^-2 + 107*q^-3*t^-2 + 136*q^-1*t^-2 + 75*q^1*t^-2 + q^-5*t^-1 + 36*q^-3*t^-1 + 120*q^-1*t^-1 + 123*q^1*t^-1 + 50*q^3*t^-1 + q^-3*t^0 + 60*q^-1*t^0 + 123*q^1*t^0 + 105*q^3*t^0 + 24*q^5*t^0 + 7*q^-1*t^1 + 71*q^1*t^1 + 124*q^3*t^1 + 87*q^5*t^1 + 5*q^7*t^1 + 13*q^1*t^2 + 83*q^3*t^2 + 113*q^5*t^2 + 65*q^7*t^2 + q^9*t^2 + 22*q^3*t^3 + 87*q^5*t^3 + 92*q^7*t^3 + 43*q^9*t^3 + 31*q^5*t^4 + 79*q^7*t^4 + 78*q^9*t^4 + 16*q^11*t^4 + q^5*t^5 + 34*q^7*t^5 + 74*q^9*t^5 + 57*q^11*t^5 + 4*q^13*t^5 + 3*q^7*t^6 + 38*q^9*t^6 + 57*q^11*t^6 + 43*q^13*t^6 + 5*q^9*t^7 + 35*q^11*t^7 + 45*q^13*t^7 + 23*q^15*t^7 + 7*q^11*t^8 + 29*q^13*t^8 + 33*q^15*t^8 + 8*q^17*t^8 + 8*q^13*t^9 + 23*q^15*t^9 + 24*q^17*t^9 + q^19*t^9 + 8*q^15*t^10 + 16*q^17*t^10 + 16*q^19*t^10 + 7*q^17*t^11 + 10*q^19*t^11 + 8*q^21*t^11 + 5*q^19*t^12 + 7*q^21*t^12 + 2*q^23*t^12 + 3*q^21*t^13 + 5*q^23*t^13 + q^23*t^14 + 3*q^25*t^14 + q^27*t^15	[-2, 0, 2]
Pos Whitehead Double with 1 left-handed full twist	11a333	PD[X[107,55,108,54],X[53,1,54,108],X[52,21,53,22],X[55,23,56,22],X[51,87,52,86],X[56,85,57,86],X[84,57,85,58],X[23,59,24,58],X[83,51,84,50],X[24,49,25,50],X[48,25,49,26],X[59,27,60,26],X[47,83,48,82],X[60,81,61,82],X[80,61,81,62],X[27,63,28,62],X[79,47,80,46],X[28,45,29,46],X[63,99,64,98],X[64,9,65,10],X[44,97,45,98],X[43,11,44,10],X[96,29,97,30],X[11,31,12,30],X[95,79,96,78],X[12,77,13,78],X[31,43,32,42],X[32,65,33,66],X[76,41,77,42],X[75,67,76,66],X[40,13,41,14],X[67,15,68,14],X[39,95,40,94],X[68,93,69,94],X[92,69,93,70],X[15,71,16,70],X[91,39,92,38],X[16,37,17,38],X[36,17,37,18],X[71,19,72,18],X[35,91,36,90],X[72,89,73,90],X[88,73,89,74],X[19,75,20,74],X[87,35,88,34],X[20,33,21,34],X[99,8,100,9],X[7,100,8,101],X[101,6,102,7],X[5,102,6,103],X[103,4,104,5],X[3,104,4,105],X[105,2,106,3],X[1,106,2,107]]	3	javakh	3829776/224	q^-45*t^-30 + 2*q^-43*t^-29 + q^-41*t^-29 + q^-41*t^-28 + 2*q^-39*t^-28 + q^-41*t^-27 + q^-39*t^-27 + q^-37*t^-27 + 4*q^-39*t^-26 + 3*q^-37*t^-26 + q^-35*t^-26 + 7*q^-37*t^-25 + 5*q^-35*t^-25 + 2*q^-33*t^-25 + 2*q^-37*t^-24 + 6*q^-35*t^-24 + 7*q^-33*t^-24 + q^-31*t^-24 + 8*q^-35*t^-23 + 7*q^-33*t^-23 + 6*q^-31*t^-23 + 14*q^-33*t^-22 + 15*q^-31*t^-22 + 5*q^-29*t^-22 + 2*q^-33*t^-21 + 18*q^-31*t^-21 + 19*q^-29*t^-21 + 7*q^-27*t^-21 + 10*q^-31*t^-20 + 21*q^-29*t^-20 + 19*q^-27*t^-20 + 5*q^-25*t^-20 + 24*q^-29*t^-19 + 27*q^-27*t^-19 + 19*q^-25*t^-19 + q^-23*t^-19 + 3*q^-29*t^-18 + 37*q^-27*t^-18 + 40*q^-25*t^-18 + 17*q^-23*t^-18 + 12*q^-27*t^-17 + 46*q^-25*t^-17 + 48*q^-23*t^-17 + 16*q^-21*t^-17 + 28*q^-25*t^-16 + 55*q^-23*t^-16 + 46*q^-21*t^-16 + 11*q^-19*t^-16 + q^-25*t^-15 + 51*q^-23*t^-15 + 68*q^-21*t^-15 + 43*q^-19*t^-15 + 3*q^-17*t^-15 + 10*q^-23*t^-14 + 73*q^-21*t^-14 + 84*q^-19*t^-14 + 40*q^-17*t^-14 + 30*q^-21*t^-13 + 89*q^-19*t^-13 + 91*q^-17*t^-13 + 33*q^-15*t^-13 + 2*q^-21*t^-12 + 57*q^-19*t^-12 + 105*q^-17*t^-12 + 84*q^-15*t^-12 + 19*q^-13*t^-12 + 8*q^-19*t^-11 + 89*q^-17*t^-11 + 124*q^-15*t^-11 + 75*q^-13*t^-11 + 5*q^-11*t^-11 + 22*q^-17*t^-10 + 118*q^-15*t^-10 + 138*q^-13*t^-10 + 67*q^-11*t^-10 + 50*q^-15*t^-9 + 138*q^-13*t^-9 + 137*q^-11*t^-9 + 51*q^-9*t^-9 + 4*q^-15*t^-8 + 85*q^-13*t^-8 + 156*q^-11*t^-8 + 123*q^-9*t^-8 + 27*q^-7*t^-8 + 16*q^-13*t^-7 + 120*q^-11*t^-7 + 172*q^-9*t^-7 + 106*q^-7*t^-7 + 7*q^-5*t^-7 + q^-13*t^-6 + 35*q^-11*t^-6 + 152*q^-9*t^-6 + 176*q^-7*t^-6 + 87*q^-5*t^-6 + 2*q^-11*t^-5 + 68*q^-9*t^-5 + 170*q^-7*t^-5 + 165*q^-5*t^-5 + 60*q^-3*t^-5 + 8*q^-9*t^-4 + 98*q^-7*t^-4 + 188*q^-5*t^-4 + 142*q^-3*t^-4 + 29*q^-1*t^-4 + 17*q^-7*t^-3 + 133*q^-5*t^-3 + 189*q^-3*t^-3 + 121*q^-1*t^-3 + 7*q^1*t^-3 + 38*q^-5*t^-2 + 152*q^-3*t^-2 + 184*q^-1*t^-2 + 93*q^1*t^-2 + 2*q^-5*t^-1 + 59*q^-3*t^-1 + 165*q^-1*t^-1 + 162*q^1*t^-1 + 59*q^3*t^-1 + 5*q^-3*t^0 + 83*q^-1*t^0 + 167*q^1*t^0 + 133*q^3*t^0 + 27*q^5*t^0 + 13*q^-1*t^1 + 99*q^1*t^1 + 157*q^3*t^1 + 108*q^5*t^1 + 5*q^7*t^1 + 21*q^1*t^2 + 110*q^3*t^2 + 142*q^5*t^2 + 76*q^7*t^2 + q^9*t^2 + 33*q^3*t^3 + 110*q^5*t^3 + 114*q^7*t^3 + 48*q^9*t^3 + q^3*t^4 + 42*q^5*t^4 + 99*q^7*t^4 + 93*q^9*t^4 + 17*q^11*t^4 + 3*q^5*t^5 + 45*q^7*t^5 + 89*q^9*t^5 + 66*q^11*t^5 + 4*q^13*t^5 + 5*q^7*t^6 + 48*q^9*t^6 + 68*q^11*t^6 + 47*q^13*t^6 + 8*q^9*t^7 + 42*q^11*t^7 + 53*q^13*t^7 + 24*q^15*t^7 + 10*q^11*t^8 + 35*q^13*t^8 + 38*q^15*t^8 + 8*q^17*t^8 + 10*q^13*t^9 + 27*q^15*t^9 + 27*q^17*t^9 + q^19*t^9 + 10*q^15*t^10 + 18*q^17*t^10 + 17*q^19*t^10 + 8*q^17*t^11 + 12*q^19*t^11 + 8*q^21*t^11 + 5*q^19*t^12 + 8*q^21*t^12 + 2*q^23*t^12 + 3*q^21*t^13 + 5*q^23*t^13 + q^23*t^14 + 3*q^25*t^14 + q^27*t^15	[-2, 0, 2]
Pos Whitehead Double with 1 left-handed half twist	11n34	PD[X[48,98,49,97],X[98,50,1,49],X[50,48,51,47],X[65,47,66,46],X[66,51,67,52],X[32,45,33,46],X[31,53,32,52],X[53,31,54,30],X[54,67,55,68],X[44,29,45,30],X[43,69,44,68],X[13,95,14,94],X[14,3,15,4],X[84,93,85,94],X[83,5,84,4],X[55,13,56,12],X[56,85,57,86],X[42,11,43,12],X[41,87,42,86],X[5,83,6,82],X[6,15,7,16],X[92,81,93,82],X[91,17,92,16],X[80,57,81,58],X[17,59,18,58],X[79,41,80,40],X[18,39,19,40],X[87,79,88,78],X[88,19,89,20],X[10,77,11,78],X[9,21,10,20],X[38,89,39,90],X[59,91,60,90],X[37,9,38,8],X[60,7,61,8],X[69,77,70,76],X[70,21,71,22],X[28,75,29,76],X[27,23,28,22],X[36,71,37,72],X[61,73,62,72],X[35,27,36,26],X[62,25,63,26],X[23,35,24,34],X[24,63,25,64],X[74,33,75,34],X[73,65,74,64],X[95,2,96,3],X[1,96,2,97]]	3	javakh	3826452/230	q^-33*t^-22 + 2*q^-31*t^-21 + q^-29*t^-21 + q^-29*t^-20 + 2*q^-27*t^-20 + q^-29*t^-19 + q^-27*t^-19 + q^-25*t^-19 + 3*q^-27*t^-18 + 3*q^-25*t^-18 + q^-23*t^-18 + 4*q^-25*t^-17 + 4*q^-23*t^-17 + 2*q^-21*t^-17 + 2*q^-25*t^-16 + 4*q^-23*t^-16 + 4*q^-21*t^-16 + q^-19*t^-16 + 5*q^-23*t^-15 + 6*q^-21*t^-15 + 4*q^-19*t^-15 + q^-23*t^-14 + 6*q^-21*t^-14 + 9*q^-19*t^-14 + 4*q^-17*t^-14 + 5*q^-21*t^-13 + 8*q^-19*t^-13 + 9*q^-17*t^-13 + 4*q^-15*t^-13 + 9*q^-19*t^-12 + 13*q^-17*t^-12 + 8*q^-15*t^-12 + 3*q^-13*t^-12 + 2*q^-19*t^-11 + 10*q^-17*t^-11 + 16*q^-15*t^-11 + 8*q^-13*t^-11 + q^-11*t^-11 + 8*q^-17*t^-10 + 16*q^-15*t^-10 + 15*q^-13*t^-10 + 7*q^-11*t^-10 + 17*q^-15*t^-9 + 24*q^-13*t^-9 + 17*q^-11*t^-9 + 5*q^-9*t^-9 + q^-15*t^-8 + 22*q^-13*t^-8 + 28*q^-11*t^-8 + 17*q^-9*t^-8 + 3*q^-7*t^-8 + 8*q^-13*t^-7 + 25*q^-11*t^-7 + 31*q^-9*t^-7 + 11*q^-7*t^-7 + q^-5*t^-7 + 21*q^-11*t^-6 + 34*q^-9*t^-6 + 31*q^-7*t^-6 + 9*q^-5*t^-6 + 28*q^-9*t^-5 + 45*q^-7*t^-5 + 28*q^-5*t^-5 + 7*q^-3*t^-5 + 4*q^-9*t^-4 + 33*q^-7*t^-4 + 46*q^-5*t^-4 + 24*q^-3*t^-4 + 2*q^-1*t^-4 + 15*q^-7*t^-3 + 45*q^-5*t^-3 + 42*q^-3*t^-3 + 18*q^-1*t^-3 + q^-7*t^-2 + 30*q^-5*t^-2 + 50*q^-3*t^-2 + 45*q^-1*t^-2 + 9*q^1*t^-2 + 4*q^-5*t^-1 + 37*q^-3*t^-1 + 56*q^-1*t^-1 + 37*q^1*t^-1 + 4*q^3*t^-1 + 10*q^-3*t^0 + 40*q^-1*t^0 + 57*q^1*t^0 + 27*q^3*t^0 + 2*q^5*t^0 + q^-3*t^1 + 17*q^-1*t^1 + 49*q^1*t^1 + 44*q^3*t^1 + 20*q^5*t^1 + 3*q^-1*t^2 + 27*q^1*t^2 + 54*q^3*t^2 + 41*q^5*t^2 + 8*q^7*t^2 + 6*q^1*t^3 + 40*q^3*t^3 + 48*q^5*t^3 + 37*q^7*t^3 + 2*q^9*t^3 + 13*q^3*t^4 + 36*q^5*t^4 + 46*q^7*t^4 + 22*q^9*t^4 + 2*q^3*t^5 + 18*q^5*t^5 + 38*q^7*t^5 + 35*q^9*t^5 + 9*q^11*t^5 + 6*q^5*t^6 + 22*q^7*t^6 + 45*q^9*t^6 + 26*q^11*t^6 + 5*q^13*t^6 + 8*q^7*t^7 + 26*q^9*t^7 + 34*q^11*t^7 + 27*q^13*t^7 + q^15*t^7 + q^7*t^8 + 8*q^9*t^8 + 27*q^11*t^8 + 23*q^13*t^8 + 14*q^15*t^8 + 3*q^9*t^9 + 14*q^11*t^9 + 23*q^13*t^9 + 19*q^15*t^9 + 3*q^17*t^9 + 5*q^11*t^10 + 16*q^13*t^10 + 21*q^15*t^10 + 15*q^17*t^10 + 7*q^13*t^11 + 12*q^15*t^11 + 17*q^17*t^11 + 8*q^19*t^11 + q^13*t^12 + 7*q^15*t^12 + 14*q^17*t^12 + 8*q^19*t^12 + 4*q^21*t^12 + 3*q^15*t^13 + 7*q^17*t^13 + 12*q^19*t^13 + 7*q^21*t^13 + q^23*t^13 + 4*q^17*t^14 + 9*q^19*t^14 + 7*q^21*t^14 + 5*q^23*t^14 + 4*q^19*t^15 + 8*q^21*t^15 + 6*q^23*t^15 + q^25*t^15 + 4*q^21*t^16 + 5*q^23*t^16 + 4*q^25*t^16 + q^21*t^17 + 4*q^23*t^17 + 4*q^25*t^17 + q^27*t^17 + 2*q^23*t^18 + 4*q^25*t^18 + 4*q^27*t^18 + q^25*t^19 + 3*q^27*t^19 + 3*q^29*t^19 + q^27*t^20 + q^29*t^20 + q^31*t^20 + 2*q^29*t^21 + q^31*t^21 + q^31*t^22 + 2*q^33*t^22 + q^35*t^23	[0, 2, 4]
Pos Whitehead Double	11n34	PD[X[95,49,96,48],X[47,1,48,96],X[63,47,64,46],X[64,49,65,50],X[32,45,33,46],X[31,51,32,50],X[51,31,52,30],X[52,65,53,66],X[44,29,45,30],X[43,67,44,66],X[13,93,14,92],X[14,3,15,4],X[82,91,83,92],X[81,5,82,4],X[53,13,54,12],X[54,83,55,84],X[42,11,43,12],X[41,85,42,84],X[5,81,6,80],X[6,15,7,16],X[90,79,91,80],X[89,17,90,16],X[78,55,79,56],X[17,57,18,56],X[77,41,78,40],X[18,39,19,40],X[85,77,86,76],X[86,19,87,20],X[10,75,11,76],X[9,21,10,20],X[38,87,39,88],X[57,89,58,88],X[37,9,38,8],X[58,7,59,8],X[67,75,68,74],X[68,21,69,22],X[28,73,29,74],X[27,23,28,22],X[36,69,37,70],X[59,71,60,70],X[35,27,36,26],X[60,25,61,26],X[23,35,24,34],X[24,61,25,62],X[72,33,73,34],X[71,63,72,62],X[93,2,94,3],X[1,94,2,95]]	3	javakh	3829167/231	q^-37*t^-24 + 2*q^-35*t^-23 + q^-33*t^-23 + q^-33*t^-22 + 2*q^-31*t^-22 + q^-33*t^-21 + q^-31*t^-21 + q^-29*t^-21 + 3*q^-31*t^-20 + 3*q^-29*t^-20 + q^-27*t^-20 + 4*q^-29*t^-19 + 4*q^-27*t^-19 + 2*q^-25*t^-19 + 2*q^-29*t^-18 + 4*q^-27*t^-18 + 4*q^-25*t^-18 + q^-23*t^-18 + 5*q^-27*t^-17 + 6*q^-25*t^-17 + 4*q^-23*t^-17 + q^-27*t^-16 + 6*q^-25*t^-16 + 9*q^-23*t^-16 + 4*q^-21*t^-16 + 5*q^-25*t^-15 + 8*q^-23*t^-15 + 9*q^-21*t^-15 + 4*q^-19*t^-15 + 9*q^-23*t^-14 + 13*q^-21*t^-14 + 8*q^-19*t^-14 + 3*q^-17*t^-14 + 2*q^-23*t^-13 + 10*q^-21*t^-13 + 16*q^-19*t^-13 + 8*q^-17*t^-13 + q^-15*t^-13 + 8*q^-21*t^-12 + 16*q^-19*t^-12 + 15*q^-17*t^-12 + 7*q^-15*t^-12 + 17*q^-19*t^-11 + 24*q^-17*t^-11 + 17*q^-15*t^-11 + 5*q^-13*t^-11 + q^-19*t^-10 + 22*q^-17*t^-10 + 28*q^-15*t^-10 + 17*q^-13*t^-10 + 3*q^-11*t^-10 + 8*q^-17*t^-9 + 25*q^-15*t^-9 + 31*q^-13*t^-9 + 11*q^-11*t^-9 + q^-9*t^-9 + 21*q^-15*t^-8 + 34*q^-13*t^-8 + 31*q^-11*t^-8 + 9*q^-9*t^-8 + 28*q^-13*t^-7 + 45*q^-11*t^-7 + 28*q^-9*t^-7 + 7*q^-7*t^-7 + 4*q^-13*t^-6 + 33*q^-11*t^-6 + 46*q^-9*t^-6 + 24*q^-7*t^-6 + 2*q^-5*t^-6 + 15*q^-11*t^-5 + 45*q^-9*t^-5 + 42*q^-7*t^-5 + 18*q^-5*t^-5 + q^-11*t^-4 + 30*q^-9*t^-4 + 50*q^-7*t^-4 + 45*q^-5*t^-4 + 9*q^-3*t^-4 + 4*q^-9*t^-3 + 37*q^-7*t^-3 + 56*q^-5*t^-3 + 37*q^-3*t^-3 + 4*q^-1*t^-3 + 10*q^-7*t^-2 + 40*q^-5*t^-2 + 56*q^-3*t^-2 + 26*q^-1*t^-2 + 2*q^1*t^-2 + q^-7*t^-1 + 17*q^-5*t^-1 + 49*q^-3*t^-1 + 44*q^-1*t^-1 + 20*q^1*t^-1 + 3*q^-5*t^0 + 27*q^-3*t^0 + 55*q^-1*t^0 + 41*q^1*t^0 + 8*q^3*t^0 + 6*q^-3*t^1 + 40*q^-1*t^1 + 48*q^1*t^1 + 37*q^3*t^1 + q^5*t^1 + 13*q^-1*t^2 + 36*q^1*t^2 + 46*q^3*t^2 + 22*q^5*t^2 + 2*q^-1*t^3 + 18*q^1*t^3 + 38*q^3*t^3 + 35*q^5*t^3 + 9*q^7*t^3 + 6*q^1*t^4 + 22*q^3*t^4 + 45*q^5*t^4 + 26*q^7*t^4 + 5*q^9*t^4 + 8*q^3*t^5 + 26*q^5*t^5 + 34*q^7*t^5 + 27*q^9*t^5 + q^11*t^5 + q^3*t^6 + 8*q^5*t^6 + 27*q^7*t^6 + 23*q^9*t^6 + 14*q^11*t^6 + 3*q^5*t^7 + 14*q^7*t^7 + 23*q^9*t^7 + 19*q^11*t^7 + 3*q^13*t^7 + 5*q^7*t^8 + 16*q^9*t^8 + 21*q^11*t^8 + 15*q^13*t^8 + 7*q^9*t^9 + 12*q^11*t^9 + 17*q^13*t^9 + 8*q^15*t^9 + q^9*t^10 + 7*q^11*t^10 + 14*q^13*t^10 + 8*q^15*t^10 + 4*q^17*t^10 + 3*q^11*t^11 + 7*q^13*t^11 + 12*q^15*t^11 + 7*q^17*t^11 + q^19*t^11 + 4*q^13*t^12 + 9*q^15*t^12 + 7*q^17*t^12 + 5*q^19*t^12 + 4*q^15*t^13 + 8*q^17*t^13 + 6*q^19*t^13 + q^21*t^13 + 4*q^17*t^14 + 5*q^19*t^14 + 4*q^21*t^14 + q^17*t^15 + 4*q^19*t^15 + 4*q^21*t^15 + q^23*t^15 + 2*q^19*t^16 + 4*q^21*t^16 + 4*q^23*t^16 + q^21*t^17 + 3*q^23*t^17 + 3*q^25*t^17 + q^23*t^18 + q^25*t^18 + q^27*t^18 + 2*q^25*t^19 + q^27*t^19 + q^27*t^20 + 2*q^29*t^20 + q^31*t^21	[-2, 0]
Pos Whitehead Double with 1 left-handed full twist	11n34	PD[X[91,47,92,46],X[45,1,46,92],X[61,45,62,44],X[62,47,63,48],X[30,43,31,44],X[29,49,30,48],X[49,29,50,28],X[50,63,51,64],X[42,27,43,28],X[41,65,42,64],X[11,91,12,90],X[12,1,13,2],X[80,89,81,90],X[79,3,80,2],X[51,11,52,10],X[52,81,53,82],X[40,9,41,10],X[39,83,40,82],X[3,79,4,78],X[4,13,5,14],X[88,77,89,78],X[87,15,88,14],X[76,53,77,54],X[15,55,16,54],X[75,39,76,38],X[16,37,17,38],X[83,75,84,74],X[84,17,85,18],X[8,73,9,74],X[7,19,8,18],X[36,85,37,86],X[55,87,56,86],X[35,7,36,6],X[56,5,57,6],X[65,73,66,72],X[66,19,67,20],X[26,71,27,72],X[25,21,26,20],X[34,67,35,68],X[57,69,58,68],X[33,25,34,24],X[58,23,59,24],X[21,33,22,32],X[22,59,23,60],X[70,31,71,32],X[69,61,70,60]]	3	javakh	3829922/232	q^-33*t^-22 + 2*q^-31*t^-21 + q^-29*t^-21 + q^-29*t^-20 + 2*q^-27*t^-20 + q^-29*t^-19 + q^-27*t^-19 + q^-25*t^-19 + 3*q^-27*t^-18 + 3*q^-25*t^-18 + q^-23*t^-18 + 4*q^-25*t^-17 + 4*q^-23*t^-17 + 2*q^-21*t^-17 + 2*q^-25*t^-16 + 4*q^-23*t^-16 + 4*q^-21*t^-16 + q^-19*t^-16 + 5*q^-23*t^-15 + 6*q^-21*t^-15 + 4*q^-19*t^-15 + q^-23*t^-14 + 6*q^-21*t^-14 + 9*q^-19*t^-14 + 4*q^-17*t^-14 + 5*q^-21*t^-13 + 8*q^-19*t^-13 + 9*q^-17*t^-13 + 4*q^-15*t^-13 + 9*q^-19*t^-12 + 13*q^-17*t^-12 + 8*q^-15*t^-12 + 3*q^-13*t^-12 + 2*q^-19*t^-11 + 10*q^-17*t^-11 + 16*q^-15*t^-11 + 8*q^-13*t^-11 + q^-11*t^-11 + 8*q^-17*t^-10 + 16*q^-15*t^-10 + 15*q^-13*t^-10 + 7*q^-11*t^-10 + 17*q^-15*t^-9 + 24*q^-13*t^-9 + 17*q^-11*t^-9 + 5*q^-9*t^-9 + q^-15*t^-8 + 22*q^-13*t^-8 + 28*q^-11*t^-8 + 17*q^-9*t^-8 + 3*q^-7*t^-8 + 8*q^-13*t^-7 + 25*q^-11*t^-7 + 31*q^-9*t^-7 + 11*q^-7*t^-7 + q^-5*t^-7 + 21*q^-11*t^-6 + 34*q^-9*t^-6 + 31*q^-7*t^-6 + 9*q^-5*t^-6 + 28*q^-9*t^-5 + 45*q^-7*t^-5 + 28*q^-5*t^-5 + 7*q^-3*t^-5 + 4*q^-9*t^-4 + 33*q^-7*t^-4 + 46*q^-5*t^-4 + 24*q^-3*t^-4 + 2*q^-1*t^-4 + 15*q^-7*t^-3 + 45*q^-5*t^-3 + 42*q^-3*t^-3 + 18*q^-1*t^-3 + q^-7*t^-2 + 30*q^-5*t^-2 + 50*q^-3*t^-2 + 45*q^-1*t^-2 + 9*q^1*t^-2 + 4*q^-5*t^-1 + 37*q^-3*t^-1 + 56*q^-1*t^-1 + 37*q^1*t^-1 + 4*q^3*t^-1 + 10*q^-3*t^0 + 40*q^-1*t^0 + 57*q^1*t^0 + 27*q^3*t^0 + 2*q^5*t^0 + q^-3*t^1 + 17*q^-1*t^1 + 49*q^1*t^1 + 44*q^3*t^1 + 20*q^5*t^1 + 3*q^-1*t^2 + 27*q^1*t^2 + 54*q^3*t^2 + 41*q^5*t^2 + 8*q^7*t^2 + 6*q^1*t^3 + 40*q^3*t^3 + 48*q^5*t^3 + 37*q^7*t^3 + 2*q^9*t^3 + 13*q^3*t^4 + 36*q^5*t^4 + 46*q^7*t^4 + 22*q^9*t^4 + 2*q^3*t^5 + 18*q^5*t^5 + 38*q^7*t^5 + 35*q^9*t^5 + 9*q^11*t^5 + 6*q^5*t^6 + 22*q^7*t^6 + 45*q^9*t^6 + 26*q^11*t^6 + 5*q^13*t^6 + 8*q^7*t^7 + 26*q^9*t^7 + 34*q^11*t^7 + 27*q^13*t^7 + q^15*t^7 + q^7*t^8 + 8*q^9*t^8 + 27*q^11*t^8 + 23*q^13*t^8 + 14*q^15*t^8 + 3*q^9*t^9 + 14*q^11*t^9 + 23*q^13*t^9 + 19*q^15*t^9 + 3*q^17*t^9 + 5*q^11*t^10 + 16*q^13*t^10 + 21*q^15*t^10 + 15*q^17*t^10 + 7*q^13*t^11 + 12*q^15*t^11 + 17*q^17*t^11 + 8*q^19*t^11 + q^13*t^12 + 7*q^15*t^12 + 14*q^17*t^12 + 8*q^19*t^12 + 4*q^21*t^12 + 3*q^15*t^13 + 7*q^17*t^13 + 12*q^19*t^13 + 7*q^21*t^13 + q^23*t^13 + 4*q^17*t^14 + 9*q^19*t^14 + 7*q^21*t^14 + 5*q^23*t^14 + 4*q^19*t^15 + 8*q^21*t^15 + 6*q^23*t^15 + q^25*t^15 + 4*q^21*t^16 + 5*q^23*t^16 + 4*q^25*t^16 + q^21*t^17 + 4*q^23*t^17 + 4*q^25*t^17 + q^27*t^17 + 2*q^23*t^18 + 4*q^25*t^18 + 4*q^27*t^18 + q^25*t^19 + 3*q^27*t^19 + 3*q^29*t^19 + q^27*t^20 + q^29*t^20 + q^31*t^20 + 2*q^29*t^21 + q^31*t^21 + q^31*t^22 + 2*q^33*t^22 + q^35*t^23	[0, 2, 4]
Cable(2,1)	10a44	PD[X[49,1,50,98],X[79,48,80,49],X[78,97,79,98],X[30,47,31,48],X[29,96,30,97],X[95,28,96,29],X[94,77,95,78],X[46,27,47,28],X[45,76,46,77],X[58,93,59,94],X[9,92,10,93],X[59,44,60,45],X[10,43,11,44],X[42,11,43,12],X[91,12,92,13],X[41,60,42,61],X[90,61,91,62],X[62,89,63,90],X[13,88,14,89],X[63,40,64,41],X[14,39,15,40],X[38,15,39,16],X[87,16,88,17],X[37,64,38,65],X[86,65,87,66],X[66,85,67,86],X[17,84,18,85],X[67,36,68,37],X[18,35,19,36],X[75,69,76,68],X[74,20,75,19],X[26,70,27,69],X[25,21,26,20],X[34,74,35,73],X[83,73,84,72],X[33,25,34,24],X[82,24,83,23],X[21,33,22,32],X[22,82,23,81],X[70,32,71,31],X[71,81,72,80],X[57,9,58,8],X[7,57,8,56],X[55,7,56,6],X[5,55,6,54],X[53,5,54,4],X[3,53,4,52],X[51,3,52,2],X[1,51,2,50]]	3	khoca	2341036/007	t^-12q^21 + t^-11q^17 + t^-11q^19 + t^-10q^15 + t^-10q^17 + t^-9q^13 + 2t^-9q^15 + t^-9q^17 + 2t^-8q^11 + 3t^-8q^13 + 3t^-8q^15 + 2t^-7q^9 + 5t^-7q^11 + 5t^-7q^13 + 2t^-6q^7 + 6t^-6q^9 + 6t^-6q^11 + t^-6q^13 + t^-5q^5 + 7t^-5q^7 + 10t^-5q^9 + 4t^-5q^11 + t^-4q^3 + 10t^-4q^5 + 13t^-4q^7 + 8t^-4q^9 + t^-3q^1 + 9t^-3q^3 + 17t^-3q^5 + 12t^-3q^7 + 9t^-2q^1 + 19t^-2q^3 + 16t^-2q^5 + 2t^-2q^7 + 7t^-1q^-1 + 21t^-1q^1 + 21t^-1q^3 + 7t^-1q^5 + 5t^0q^-3 + 24t^0q^-1 + 27t^0q^1 + 12t^0q^3 + 4t^1q^-5 + 20t^1q^-3 + 29t^1q^-1 + 18t^1q^1 + t^1q^3 + t^2q^-7 + 18t^2q^-5 + 31t^2q^-3 + 23t^2q^-1 + 2t^2q^1 + t^3q^-9 + 13t^3q^-7 + 30t^3q^-5 + 27t^3q^-3 + 9t^3q^-1 + 8t^4q^-9 + 30t^4q^-7 + 32t^4q^-5 + 14t^4q^-3 + 5t^5q^-11 + 25t^5q^-9 + 33t^5q^-7 + 19t^5q^-5 + 2t^6q^-13 + 19t^6q^-11 + 33t^6q^-9 + 22t^6q^-7 + 2t^6q^-5 + 14t^7q^-13 + 29t^7q^-11 + 25t^7q^-9 + 8t^7q^-7 + 7t^8q^-15 + 27t^8q^-13 + 29t^8q^-11 + 13t^8q^-9 + 4t^9q^-17 + 22t^9q^-15 + 27t^9q^-13 + 15t^9q^-11 + t^10q^-19 + 14t^10q^-17 + 25t^10q^-15 + 17t^10q^-13 + 2t^10q^-11 + 10t^11q^-19 + 21t^11q^-17 + 20t^11q^-15 + 7t^11q^-13 + 4t^12q^-21 + 19t^12q^-19 + 22t^12q^-17 + 10t^12q^-15 + t^13q^-23 + 15t^13q^-21 + 19t^13q^-19 + 11t^13q^-17 + 9t^14q^-23 + 16t^14q^-21 + 12t^14q^-19 + 2t^14q^-17 + 5t^15q^-25 + 14t^15q^-23 + 13t^15q^-21 + 5t^15q^-19 + 2t^16q^-27 + 11t^16q^-25 + 14t^16q^-23 + 6t^16q^-21 + 9t^17q^-27 + 11t^17q^-25 + 6t^17q^-23 + 5t^18q^-29 + 7t^18q^-27 + 7t^18q^-25 + t^18q^-23 + t^19q^-31 + 7t^19q^-29 + 7t^19q^-27 + 3t^19q^-25 + 6t^20q^-31 + 7t^20q^-29 + 3t^20q^-27 + 4t^21q^-33 + 5t^21q^-31 + 2t^21q^-29 + 2t^22q^-35 + 2t^22q^-33 + 3t^22q^-31 + 3t^23q^-35 + 3t^23q^-33 + t^23q^-31 + 3t^24q^-37 + 2t^24q^-35 + t^24q^-33 + t^25q^-39 + t^25q^-37 + t^26q^-37 + t^27q^-41 + t^27q^-39 + t^28q^-43	0
Cable(2,1)	11a313	PD[X[55,1,56,110],X[54,23,55,24],X[109,24,110,25],X[53,78,54,79],X[108,79,109,80],X[80,107,81,108],X[25,106,26,107],X[81,52,82,53],X[26,51,27,52],X[50,27,51,28],X[105,28,106,29],X[49,82,50,83],X[104,83,105,84],X[84,103,85,104],X[29,102,30,103],X[85,48,86,49],X[30,47,31,48],X[101,67,102,66],X[100,12,101,11],X[46,68,47,67],X[45,13,46,12],X[68,32,69,31],X[13,33,14,32],X[69,87,70,86],X[14,88,15,87],X[33,45,34,44],X[34,100,35,99],X[88,44,89,43],X[89,99,90,98],X[42,15,43,16],X[97,16,98,17],X[41,70,42,71],X[96,71,97,72],X[72,95,73,96],X[17,94,18,95],X[73,40,74,41],X[18,39,19,40],X[38,19,39,20],X[93,20,94,21],X[37,74,38,75],X[92,75,93,76],X[76,91,77,92],X[21,90,22,91],X[77,36,78,37],X[22,35,23,36],X[65,11,66,10],X[9,65,10,64],X[63,9,64,8],X[7,63,8,62],X[61,7,62,6],X[5,61,6,60],X[59,5,60,4],X[3,59,4,58],X[57,3,58,2],X[1,57,2,56]]	3	khoca	2341036/007	t^-20q^31 + t^-19q^27 + 2t^-19q^29 + 2t^-18q^25 + 3t^-18q^27 + 3t^-17q^23 + 3t^-17q^25 + 2t^-17q^27 + 3t^-16q^21 + 4t^-16q^23 + 7t^-16q^25 + 2t^-15q^19 + 10t^-15q^21 + 12t^-15q^23 + 3t^-14q^17 + 14t^-14q^19 + 14t^-14q^21 + 2t^-14q^23 + 2t^-13q^15 + 14t^-13q^17 + 16t^-13q^19 + 12t^-13q^21 + 14t^-12q^15 + 26t^-12q^17 + 27t^-12q^19 + 14t^-11q^13 + 40t^-11q^15 + 37t^-11q^17 + 2t^-11q^19 + 13t^-10q^11 + 44t^-10q^13 + 42t^-10q^15 + 12t^-10q^17 + 7t^-9q^9 + 42t^-9q^11 + 54t^-9q^13 + 36t^-9q^15 + 2t^-8q^7 + 43t^-8q^9 + 76t^-8q^11 + 62t^-8q^13 + t^-8q^15 + t^-7q^5 + 40t^-7q^7 + 90t^-7q^9 + 77t^-7q^11 + 8t^-7q^13 + 28t^-6q^5 + 91t^-6q^7 + 88t^-6q^9 + 31t^-6q^11 + 15t^-5q^3 + 85t^-5q^5 + 113t^-5q^7 + 67t^-5q^9 + 5t^-4q^1 + 82t^-4q^3 + 135t^-4q^5 + 96t^-4q^7 + 3t^-4q^9 + 68t^-3q^1 + 140t^-3q^3 + 113t^-3q^5 + 16t^-3q^7 + 44t^-2q^-1 + 132t^-2q^1 + 130t^-2q^3 + 48t^-2q^5 + 22t^-1q^-3 + 118t^-1q^-1 + 152t^-1q^1 + 82t^-1q^3 + 4t^0q^-5 + 104t^0q^-3 + 165t^0q^-1 + 105t^0q^1 + 5t^0q^3 + 82t^1q^-5 + 152t^1q^-3 + 119t^1q^-1 + 22t^1q^1 + 48t^2q^-7 + 130t^2q^-5 + 132t^2q^-3 + 44t^2q^-1 + 16t^3q^-9 + 113t^3q^-7 + 140t^3q^-5 + 69t^3q^-3 + 3t^4q^-11 + 96t^4q^-9 + 136t^4q^-7 + 82t^4q^-5 + 6t^4q^-3 + 67t^5q^-11 + 113t^5q^-9 + 86t^5q^-7 + 15t^5q^-5 + 31t^6q^-13 + 88t^6q^-11 + 92t^6q^-9 + 28t^6q^-7 + 8t^7q^-15 + 78t^7q^-13 + 90t^7q^-11 + 41t^7q^-9 + t^7q^-7 + t^8q^-17 + 62t^8q^-15 + 77t^8q^-13 + 43t^8q^-11 + 2t^8q^-9 + 36t^9q^-17 + 55t^9q^-15 + 42t^9q^-13 + 7t^9q^-11 + 13t^10q^-19 + 42t^10q^-17 + 45t^10q^-15 + 12t^10q^-13 + 2t^11q^-21 + 38t^11q^-19 + 39t^11q^-17 + 14t^11q^-15 + 27t^12q^-21 + 26t^12q^-19 + 14t^12q^-17 + 12t^13q^-23 + 17t^13q^-21 + 13t^13q^-19 + 2t^13q^-17 + 3t^14q^-25 + 13t^14q^-23 + 14t^14q^-21 + 2t^14q^-19 + 12t^15q^-25 + 9t^15q^-23 + 2t^15q^-21 + 7t^16q^-27 + 4t^16q^-25 + 3t^16q^-23 + 2t^17q^-29 + 3t^17q^-27 + 2t^17q^-25 + 2t^18q^-29 + 2t^18q^-27 + 2t^19q^-31 + t^19q^-29 + t^20q^-33	0
Cable(2,1)	11a333	PD[X[49,1,50,98],X[83,48,84,49],X[82,97,83,98],X[34,47,35,48],X[33,96,34,97],X[58,81,59,82],X[9,80,10,81],X[59,32,60,33],X[10,31,11,32],X[30,11,31,12],X[79,12,80,13],X[29,60,30,61],X[78,61,79,62],X[95,28,96,29],X[94,77,95,78],X[46,27,47,28],X[45,76,46,77],X[62,93,63,94],X[13,92,14,93],X[63,44,64,45],X[14,43,15,44],X[42,15,43,16],X[91,16,92,17],X[41,64,42,65],X[90,65,91,66],X[66,89,67,90],X[17,88,18,89],X[67,40,68,41],X[18,39,19,40],X[75,69,76,68],X[74,20,75,19],X[26,70,27,69],X[25,21,26,20],X[38,74,39,73],X[87,73,88,72],X[37,25,38,24],X[86,24,87,23],X[21,37,22,36],X[22,86,23,85],X[70,36,71,35],X[71,85,72,84],X[57,9,58,8],X[7,57,8,56],X[55,7,56,6],X[5,55,6,54],X[53,5,54,4],X[3,53,4,52],X[51,3,52,2],X[1,51,2,50]]	3	khoca	2341036/007	t^-12q^21 + t^-11q^17 + 2t^-11q^19 + 2t^-10q^15 + 3t^-10q^17 + 3t^-9q^13 + 5t^-9q^15 + 2t^-9q^17 + 5t^-8q^11 + 7t^-8q^13 + 6t^-8q^15 + 5t^-7q^9 + 11t^-7q^11 + 11t^-7q^13 + 5t^-6q^7 + 16t^-6q^9 + 16t^-6q^11 + t^-6q^13 + 5t^-5q^5 + 19t^-5q^7 + 23t^-5q^9 + 7t^-5q^11 + 3t^-4q^3 + 24t^-4q^5 + 30t^-4q^7 + 18t^-4q^9 + 2t^-3q^1 + 24t^-3q^3 + 41t^-3q^5 + 29t^-3q^7 + t^-2q^-1 + 23t^-2q^1 + 49t^-2q^3 + 41t^-2q^5 + 4t^-2q^7 + 20t^-1q^-1 + 55t^-1q^1 + 53t^-1q^3 + 15t^-1q^5 + 14t^0q^-3 + 59t^0q^-1 + 68t^0q^1 + 32t^0q^3 + 9t^1q^-5 + 56t^1q^-3 + 78t^1q^-1 + 48t^1q^1 + t^1q^3 + 4t^2q^-7 + 48t^2q^-5 + 85t^2q^-3 + 62t^2q^-1 + 5t^2q^1 + 2t^3q^-9 + 37t^3q^-7 + 87t^3q^-5 + 75t^3q^-3 + 22t^3q^-1 + 26t^4q^-9 + 83t^4q^-7 + 91t^4q^-5 + 39t^4q^-3 + 13t^5q^-11 + 75t^5q^-9 + 97t^5q^-7 + 55t^5q^-5 + 6t^6q^-13 + 60t^6q^-11 + 97t^6q^-9 + 67t^6q^-7 + 7t^6q^-5 + 2t^7q^-15 + 43t^7q^-13 + 92t^7q^-11 + 77t^7q^-9 + 22t^7q^-7 + t^8q^-17 + 25t^8q^-15 + 82t^8q^-13 + 88t^8q^-11 + 38t^8q^-9 + 12t^9q^-17 + 70t^9q^-15 + 89t^9q^-13 + 49t^9q^-11 + 4t^10q^-19 + 51t^10q^-17 + 83t^10q^-15 + 57t^10q^-13 + 7t^10q^-11 + 34t^11q^-19 + 73t^11q^-17 + 66t^11q^-15 + 20t^11q^-13 + 16t^12q^-21 + 65t^12q^-19 + 71t^12q^-17 + 31t^12q^-15 + 6t^13q^-23 + 53t^13q^-21 + 67t^13q^-19 + 36t^13q^-17 + 2t^14q^-25 + 36t^14q^-23 + 57t^14q^-21 + 39t^14q^-19 + 5t^14q^-17 + 21t^15q^-25 + 48t^15q^-23 + 45t^15q^-21 + 14t^15q^-19 + 9t^16q^-27 + 41t^16q^-25 + 46t^16q^-23 + 19t^16q^-21 + t^17q^-29 + 32t^17q^-27 + 38t^17q^-25 + 21t^17q^-23 + 19t^18q^-29 + 30t^18q^-27 + 22t^18q^-25 + 3t^18q^-23 + 9t^19q^-31 + 25t^19q^-29 + 24t^19q^-27 + 8t^19q^-25 + 3t^20q^-33 + 21t^20q^-31 + 24t^20q^-29 + 8t^20q^-27 + 16t^21q^-33 + 16t^21q^-31 + 9t^21q^-29 + 8t^22q^-35 + 11t^22q^-33 + 10t^22q^-31 + t^22q^-29 + 2t^23q^-37 + 10t^23q^-35 + 9t^23q^-33 + 4t^23q^-31 + 8t^24q^-37 + 10t^24q^-35 + 3t^24q^-33 + 6t^25q^-39 + 5t^25q^-37 + 2t^25q^-35 + 2t^26q^-41 + 2t^26q^-39 + 4t^26q^-37 + 4t^27q^-41 + 3t^27q^-39 + t^27q^-37 + 3t^28q^-43 + 2t^28q^-41 + t^28q^-39 + t^29q^-45 + t^29q^-43 + t^30q^-43 + t^31q^-47 + t^31q^-45 + t^32q^-49	0
Cable(2,-1)	10a44	PD[X[98,49,1,50],X[83,48,84,49],X[82,97,83,98],X[34,47,35,48],X[33,96,34,97],X[50,20,51,19],X[1,21,2,20],X[51,69,52,68],X[2,70,3,69],X[18,82,19,81],X[67,81,68,80],X[17,33,18,32],X[66,32,67,31],X[70,4,71,3],X[21,5,22,4],X[71,53,72,52],X[22,54,23,53],X[95,16,96,17],X[94,65,95,66],X[46,15,47,16],X[45,64,46,65],X[30,94,31,93],X[79,93,80,92],X[29,45,30,44],X[78,44,79,43],X[42,78,43,77],X[91,77,92,76],X[41,29,42,28],X[90,28,91,27],X[54,24,55,23],X[5,25,6,24],X[55,73,56,72],X[6,74,7,73],X[56,75,57,76],X[7,74,8,75],X[57,26,58,27],X[8,25,9,26],X[63,40,64,41],X[62,89,63,90],X[14,39,15,40],X[13,88,14,89],X[87,12,88,13],X[86,61,87,62],X[38,11,39,12],X[37,60,38,61],X[59,36,60,37],X[58,85,59,86],X[10,35,11,36],X[9,84,10,85]]	3	khoca	2341036/007	t^-12q^19 + t^-11q^15 + t^-11q^17 + t^-10q^13 + t^-10q^15 + t^-9q^11 + 2t^-9q^13 + t^-9q^15 + 2t^-8q^9 + 3t^-8q^11 + 3t^-8q^13 + 2t^-7q^7 + 5t^-7q^9 + 5t^-7q^11 + 2t^-6q^5 + 6t^-6q^7 + 6t^-6q^9 + t^-6q^11 + t^-5q^3 + 7t^-5q^5 + 10t^-5q^7 + 4t^-5q^9 + t^-4q^1 + 10t^-4q^3 + 13t^-4q^5 + 8t^-4q^7 + t^-3q^-1 + 9t^-3q^1 + 17t^-3q^3 + 12t^-3q^5 + 9t^-2q^-1 + 19t^-2q^1 + 16t^-2q^3 + 2t^-2q^5 + 7t^-1q^-3 + 21t^-1q^-1 + 21t^-1q^1 + 7t^-1q^3 + 5t^0q^-5 + 23t^0q^-3 + 27t^0q^-1 + 13t^0q^1 + 4t^1q^-7 + 20t^1q^-5 + 29t^1q^-3 + 18t^1q^-1 + t^1q^1 + t^2q^-9 + 18t^2q^-7 + 31t^2q^-5 + 23t^2q^-3 + 2t^2q^-1 + t^3q^-11 + 13t^3q^-9 + 30t^3q^-7 + 27t^3q^-5 + 9t^3q^-3 + 8t^4q^-11 + 30t^4q^-9 + 32t^4q^-7 + 14t^4q^-5 + 5t^5q^-13 + 25t^5q^-11 + 33t^5q^-9 + 19t^5q^-7 + 2t^6q^-15 + 19t^6q^-13 + 33t^6q^-11 + 22t^6q^-9 + 2t^6q^-7 + 14t^7q^-15 + 29t^7q^-13 + 25t^7q^-11 + 8t^7q^-9 + 7t^8q^-17 + 27t^8q^-15 + 29t^8q^-13 + 13t^8q^-11 + 4t^9q^-19 + 22t^9q^-17 + 27t^9q^-15 + 15t^9q^-13 + t^10q^-21 + 14t^10q^-19 + 25t^10q^-17 + 17t^10q^-15 + 2t^10q^-13 + 10t^11q^-21 + 21t^11q^-19 + 20t^11q^-17 + 7t^11q^-15 + 4t^12q^-23 + 19t^12q^-21 + 22t^12q^-19 + 10t^12q^-17 + t^13q^-25 + 15t^13q^-23 + 19t^13q^-21 + 11t^13q^-19 + 9t^14q^-25 + 16t^14q^-23 + 12t^14q^-21 + 2t^14q^-19 + 5t^15q^-27 + 14t^15q^-25 + 13t^15q^-23 + 5t^15q^-21 + 2t^16q^-29 + 11t^16q^-27 + 14t^16q^-25 + 6t^16q^-23 + 9t^17q^-29 + 11t^17q^-27 + 6t^17q^-25 + 5t^18q^-31 + 7t^18q^-29 + 7t^18q^-27 + t^18q^-25 + t^19q^-33 + 7t^19q^-31 + 7t^19q^-29 + 3t^19q^-27 + 6t^20q^-33 + 7t^20q^-31 + 3t^20q^-29 + 4t^21q^-35 + 5t^21q^-33 + 2t^21q^-31 + 2t^22q^-37 + 2t^22q^-35 + 3t^22q^-33 + 3t^23q^-37 + 3t^23q^-35 + t^23q^-33 + 3t^24q^-39 + 2t^24q^-37 + t^24q^-35 + t^25q^-41 + t^25q^-39 + t^26q^-39 + t^27q^-43 + t^27q^-41 + t^28q^-45	0
Cable(2,-1)	11a313	PD[X[98,49,1,50],X[79,48,80,49],X[78,97,79,98],X[30,47,31,48],X[29,96,30,97],X[95,28,96,29],X[94,77,95,78],X[46,27,47,28],X[45,76,46,77],X[58,93,59,94],X[9,92,10,93],X[59,44,60,45],X[10,43,11,44],X[42,11,43,12],X[91,12,92,13],X[41,60,42,61],X[90,61,91,62],X[62,89,63,90],X[13,88,14,89],X[63,40,64,41],X[14,39,15,40],X[38,15,39,16],X[87,16,88,17],X[37,64,38,65],X[86,65,87,66],X[66,85,67,86],X[17,84,18,85],X[67,36,68,37],X[18,35,19,36],X[75,69,76,68],X[74,20,75,19],X[26,70,27,69],X[25,21,26,20],X[34,74,35,73],X[83,73,84,72],X[33,25,34,24],X[82,24,83,23],X[21,33,22,32],X[22,82,23,81],X[70,32,71,31],X[71,81,72,80],X[57,9,58,8],X[7,57,8,56],X[55,7,56,6],X[5,55,6,54],X[53,5,54,4],X[3,53,4,52],X[51,3,52,2],X[1,51,2,50]]	3	khoca	2341036/007	t^-12q^21 + t^-11q^17 + 2t^-11q^19 + 2t^-10q^15 + 3t^-10q^17 + 3t^-9q^13 + 4t^-9q^15 + 2t^-9q^17 + 4t^-8q^11 + 6t^-8q^13 + 6t^-8q^15 + 4t^-7q^9 + 10t^-7q^11 + 10t^-7q^13 + 4t^-6q^7 + 13t^-6q^9 + 14t^-6q^11 + t^-6q^13 + 3t^-5q^5 + 16t^-5q^7 + 20t^-5q^9 + 7t^-5q^11 + 2t^-4q^3 + 20t^-4q^5 + 25t^-4q^7 + 17t^-4q^9 + t^-3q^1 + 18t^-3q^3 + 35t^-3q^5 + 26t^-3q^7 + 18t^-2q^1 + 40t^-2q^3 + 35t^-2q^5 + 4t^-2q^7 + 14t^-1q^-1 + 44t^-1q^1 + 44t^-1q^3 + 14t^-1q^5 + 9t^0q^-3 + 47t^0q^-1 + 54t^0q^1 + 28t^0q^3 + 6t^1q^-5 + 40t^1q^-3 + 63t^1q^-1 + 40t^1q^1 + t^1q^3 + t^2q^-7 + 36t^2q^-5 + 65t^2q^-3 + 49t^2q^-1 + 5t^2q^1 + t^3q^-9 + 25t^3q^-7 + 62t^3q^-5 + 59t^3q^-3 + 19t^3q^-1 + 14t^4q^-9 + 61t^4q^-7 + 67t^4q^-5 + 33t^4q^-3 + 7t^5q^-11 + 50t^5q^-9 + 72t^5q^-7 + 43t^5q^-5 + 2t^6q^-13 + 39t^6q^-11 + 70t^6q^-9 + 48t^6q^-7 + 6t^6q^-5 + 27t^7q^-13 + 60t^7q^-11 + 57t^7q^-9 + 18t^7q^-7 + 12t^8q^-15 + 56t^8q^-13 + 63t^8q^-11 + 28t^8q^-9 + 5t^9q^-17 + 46t^9q^-15 + 58t^9q^-13 + 35t^9q^-11 + t^10q^-19 + 30t^10q^-17 + 54t^10q^-15 + 37t^10q^-13 + 5t^10q^-11 + 19t^11q^-19 + 44t^11q^-17 + 42t^11q^-15 + 15t^11q^-13 + 7t^12q^-21 + 38t^12q^-19 + 47t^12q^-17 + 19t^12q^-15 + t^13q^-23 + 32t^13q^-21 + 38t^13q^-19 + 22t^13q^-17 + 19t^14q^-23 + 31t^14q^-21 + 24t^14q^-19 + 3t^14q^-17 + 9t^15q^-25 + 27t^15q^-23 + 24t^15q^-21 + 9t^15q^-19 + 3t^16q^-27 + 21t^16q^-25 + 26t^16q^-23 + 10t^16q^-21 + 17t^17q^-27 + 19t^17q^-25 + 9t^17q^-23 + 9t^18q^-29 + 11t^18q^-27 + 12t^18q^-25 + t^18q^-23 + 2t^19q^-31 + 12t^19q^-29 + 11t^19q^-27 + 4t^19q^-25 + 10t^20q^-31 + 10t^20q^-29 + 4t^20q^-27 + 6t^21q^-33 + 7t^21q^-31 + 2t^21q^-29 + 3t^22q^-35 + 2t^22q^-33 + 4t^22q^-31 + 4t^23q^-35 + 4t^23q^-33 + t^23q^-31 + 4t^24q^-37 + 2t^24q^-35 + t^24q^-33 + t^25q^-39 + t^25q^-37 + t^26q^-37 + t^27q^-41 + t^27q^-39 + t^28q^-43	0
Cable(2,-1)	11a333	PD[X[98,49,1,50],X[83,48,84,49],X[82,97,83,98],X[34,47,35,48],X[33,96,34,97],X[58,81,59,82],X[9,80,10,81],X[59,32,60,33],X[10,31,11,32],X[30,11,31,12],X[79,12,80,13],X[29,60,30,61],X[78,61,79,62],X[95,28,96,29],X[94,77,95,78],X[46,27,47,28],X[45,76,46,77],X[62,93,63,94],X[13,92,14,93],X[63,44,64,45],X[14,43,15,44],X[42,15,43,16],X[91,16,92,17],X[41,64,42,65],X[90,65,91,66],X[66,89,67,90],X[17,88,18,89],X[67,40,68,41],X[18,39,19,40],X[75,69,76,68],X[74,20,75,19],X[26,70,27,69],X[25,21,26,20],X[38,74,39,73],X[87,73,88,72],X[37,25,38,24],X[86,24,87,23],X[21,37,22,36],X[22,86,23,85],X[70,36,71,35],X[71,85,72,84],X[57,9,58,8],X[7,57,8,56],X[55,7,56,6],X[5,55,6,54],X[53,5,54,4],X[3,53,4,52],X[51,3,52,2],X[1,51,2,50]]	3	khoca	2341036/007	t^-12q^19 + t^-11q^15 + 2t^-11q^17 + 2t^-10q^13 + 3t^-10q^15 + 3t^-9q^11 + 4t^-9q^13 + 2t^-9q^15 + 4t^-8q^9 + 6t^-8q^11 + 6t^-8q^13 + 4t^-7q^7 + 10t^-7q^9 + 10t^-7q^11 + 4t^-6q^5 + 13t^-6q^7 + 14t^-6q^9 + t^-6q^11 + 3t^-5q^3 + 16t^-5q^5 + 20t^-5q^7 + 7t^-5q^9 + 2t^-4q^1 + 20t^-4q^3 + 25t^-4q^5 + 17t^-4q^7 + t^-3q^-1 + 18t^-3q^1 + 35t^-3q^3 + 26t^-3q^5 + 18t^-2q^-1 + 40t^-2q^1 + 35t^-2q^3 + 4t^-2q^5 + 14t^-1q^-3 + 44t^-1q^-1 + 44t^-1q^1 + 14t^-1q^3 + 9t^0q^-5 + 46t^0q^-3 + 54t^0q^-1 + 29t^0q^1 + 6t^1q^-7 + 40t^1q^-5 + 63t^1q^-3 + 40t^1q^-1 + t^1q^1 + t^2q^-9 + 36t^2q^-7 + 65t^2q^-5 + 49t^2q^-3 + 5t^2q^-1 + t^3q^-11 + 25t^3q^-9 + 62t^3q^-7 + 59t^3q^-5 + 19t^3q^-3 + 14t^4q^-11 + 61t^4q^-9 + 67t^4q^-7 + 33t^4q^-5 + 7t^5q^-13 + 50t^5q^-11 + 72t^5q^-9 + 43t^5q^-7 + 2t^6q^-15 + 39t^6q^-13 + 70t^6q^-11 + 48t^6q^-9 + 6t^6q^-7 + 27t^7q^-15 + 60t^7q^-13 + 57t^7q^-11 + 18t^7q^-9 + 12t^8q^-17 + 56t^8q^-15 + 63t^8q^-13 + 28t^8q^-11 + 5t^9q^-19 + 46t^9q^-17 + 58t^9q^-15 + 35t^9q^-13 + t^10q^-21 + 30t^10q^-19 + 54t^10q^-17 + 37t^10q^-15 + 5t^10q^-13 + 19t^11q^-21 + 44t^11q^-19 + 42t^11q^-17 + 15t^11q^-15 + 7t^12q^-23 + 38t^12q^-21 + 47t^12q^-19 + 19t^12q^-17 + t^13q^-25 + 32t^13q^-23 + 38t^13q^-21 + 22t^13q^-19 + 19t^14q^-25 + 31t^14q^-23 + 24t^14q^-21 + 3t^14q^-19 + 9t^15q^-27 + 27t^15q^-25 + 24t^15q^-23 + 9t^15q^-21 + 3t^16q^-29 + 21t^16q^-27 + 26t^16q^-25 + 10t^16q^-23 + 17t^17q^-29 + 19t^17q^-27 + 9t^17q^-25 + 9t^18q^-31 + 11t^18q^-29 + 12t^18q^-27 + t^18q^-25 + 2t^19q^-33 + 12t^19q^-31 + 11t^19q^-29 + 4t^19q^-27 + 10t^20q^-33 + 10t^20q^-31 + 4t^20q^-29 + 6t^21q^-35 + 7t^21q^-33 + 2t^21q^-31 + 3t^22q^-37 + 2t^22q^-35 + 4t^22q^-33 + 4t^23q^-37 + 4t^23q^-35 + t^23q^-33 + 4t^24q^-39 + 2t^24q^-37 + t^24q^-35 + t^25q^-41 + t^25q^-39 + t^26q^-39 + t^27q^-43 + t^27q^-41 + t^28q^-45	0
Cable(2,1)	10a44	PD[X[49,1,50,98],X[79,48,80,49],X[78,97,79,98],X[30,47,31,48],X[29,96,30,97],X[95,28,96,29],X[94,77,95,78],X[46,27,47,28],X[45,76,46,77],X[58,93,59,94],X[9,92,10,93],X[59,44,60,45],X[10,43,11,44],X[42,11,43,12],X[91,12,92,13],X[41,60,42,61],X[90,61,91,62],X[62,89,63,90],X[13,88,14,89],X[63,40,64,41],X[14,39,15,40],X[38,15,39,16],X[87,16,88,17],X[37,64,38,65],X[86,65,87,66],X[66,85,67,86],X[17,84,18,85],X[67,36,68,37],X[18,35,19,36],X[75,69,76,68],X[74,20,75,19],X[26,70,27,69],X[25,21,26,20],X[34,74,35,73],X[83,73,84,72],X[33,25,34,24],X[82,24,83,23],X[21,33,22,32],X[22,82,23,81],X[70,32,71,31],X[71,81,72,80],X[57,9,58,8],X[7,57,8,56],X[55,7,56,6],X[5,55,6,54],X[53,5,54,4],X[3,53,4,52],X[51,3,52,2],X[1,51,2,50]]	2	KnotJob	2254771/203	only Rasmussen invariant computed	0
Cable(2,1)	10a44	PD[X[49,1,50,98],X[79,48,80,49],X[78,97,79,98],X[30,47,31,48],X[29,96,30,97],X[95,28,96,29],X[94,77,95,78],X[46,27,47,28],X[45,76,46,77],X[58,93,59,94],X[9,92,10,93],X[59,44,60,45],X[10,43,11,44],X[42,11,43,12],X[91,12,92,13],X[41,60,42,61],X[90,61,91,62],X[62,89,63,90],X[13,88,14,89],X[63,40,64,41],X[14,39,15,40],X[38,15,39,16],X[87,16,88,17],X[37,64,38,65],X[86,65,87,66],X[66,85,67,86],X[17,84,18,85],X[67,36,68,37],X[18,35,19,36],X[75,69,76,68],X[74,20,75,19],X[26,70,27,69],X[25,21,26,20],X[34,74,35,73],X[83,73,84,72],X[33,25,34,24],X[82,24,83,23],X[21,33,22,32],X[22,82,23,81],X[70,32,71,31],X[71,81,72,80],X[57,9,58,8],X[7,57,8,56],X[55,7,56,6],X[5,55,6,54],X[53,5,54,4],X[3,53,4,52],X[51,3,52,2],X[1,51,2,50]]	3	KnotJob	2254771/203	only Rasmussen invariant computed	0
Cable(2,1)	10a44	PD[X[49,1,50,98],X[79,48,80,49],X[78,97,79,98],X[30,47,31,48],X[29,96,30,97],X[95,28,96,29],X[94,77,95,78],X[46,27,47,28],X[45,76,46,77],X[58,93,59,94],X[9,92,10,93],X[59,44,60,45],X[10,43,11,44],X[42,11,43,12],X[91,12,92,13],X[41,60,42,61],X[90,61,91,62],X[62,89,63,90],X[13,88,14,89],X[63,40,64,41],X[14,39,15,40],X[38,15,39,16],X[87,16,88,17],X[37,64,38,65],X[86,65,87,66],X[66,85,67,86],X[17,84,18,85],X[67,36,68,37],X[18,35,19,36],X[75,69,76,68],X[74,20,75,19],X[26,70,27,69],X[25,21,26,20],X[34,74,35,73],X[83,73,84,72],X[33,25,34,24],X[82,24,83,23],X[21,33,22,32],X[22,82,23,81],X[70,32,71,31],X[71,81,72,80],X[57,9,58,8],X[7,57,8,56],X[55,7,56,6],X[5,55,6,54],X[53,5,54,4],X[3,53,4,52],X[51,3,52,2],X[1,51,2,50]]	5	KnotJob	2254771/203	only Rasmussen invariant computed	0
Piccirillo	11n34	PD[X[99,9,100,8],X[113,62,114,63],X[25,76,26,77],X[51,14,52,15],X[38,10,39,9],X[39,83,40,82],X[95,55,96,54],X[49,91,50,90],X[55,36,56,37],X[80,5,81,6],X[86,62,87,61],X[32,85,33,86],X[17,48,18,49],X[33,3,34,2],X[4,81,5,82],X[10,36,11,35],X[31,60,32,61],X[83,41,84,40],X[63,110,64,111],X[84,3,85,4],X[105,74,106,75],X[77,102,78,103],X[108,93,109,94],X[68,90,69,89],X[91,71,92,70],X[71,93,72,92],X[94,11,95,12],X[59,79,60,78],X[73,53,74,52],X[50,70,51,69],X[66,48,67,47],X[106,53,107,54],X[44,109,45,110],X[114,43,1,44],X[34,41,35,42],X[46,66,47,65],X[42,1,43,2],X[15,88,16,89],X[87,22,88,23],X[6,79,7,80],X[72,13,73,14],X[16,67,17,68],X[64,19,65,20],X[107,13,108,12],X[20,112,21,111],X[112,22,113,21],X[30,24,31,23],X[7,101,8,100],X[58,101,59,102],X[98,57,99,58],X[37,56,38,57],X[75,28,76,29],X[104,30,105,29],X[96,27,97,28],X[45,18,46,19],X[26,97,27,98],X[24,104,25,103]]	5	javakh	2986007/106	q^-49*t^-32 + q^-45*t^-31 + q^-45*t^-30 + q^-45*t^-29 + q^-43*t^-29 + q^-41*t^-29 + q^-43*t^-28 + q^-41*t^-28 + q^-39*t^-28 + q^-41*t^-27 + 2*q^-39*t^-27 + q^-41*t^-26 + q^-39*t^-26 + q^-37*t^-26 + q^-35*t^-26 + q^-39*t^-25 + 2*q^-37*t^-25 + q^-35*t^-25 + q^-39*t^-24 + q^-37*t^-24 + 2*q^-35*t^-24 + q^-33*t^-24 + q^-37*t^-23 + 3*q^-35*t^-23 + q^-33*t^-23 + q^-31*t^-23 + q^-35*t^-22 + 2*q^-33*t^-22 + 2*q^-31*t^-22 + q^-35*t^-21 + 3*q^-33*t^-21 + 2*q^-31*t^-21 + q^-29*t^-21 + 2*q^-33*t^-20 + 3*q^-31*t^-20 + 4*q^-29*t^-20 + q^-27*t^-20 + 2*q^-31*t^-19 + 4*q^-29*t^-19 + 2*q^-27*t^-19 + q^-25*t^-19 + q^-31*t^-18 + 2*q^-29*t^-18 + 4*q^-27*t^-18 + 2*q^-25*t^-18 + 2*q^-29*t^-17 + 4*q^-27*t^-17 + 3*q^-25*t^-17 + 2*q^-23*t^-17 + 2*q^-27*t^-16 + 5*q^-25*t^-16 + 4*q^-23*t^-16 + q^-21*t^-16 + q^-27*t^-15 + 3*q^-25*t^-15 + 3*q^-23*t^-15 + 3*q^-21*t^-15 + q^-19*t^-15 + 2*q^-25*t^-14 + 4*q^-23*t^-14 + 4*q^-21*t^-14 + q^-19*t^-14 + 4*q^-23*t^-13 + 4*q^-21*t^-13 + 4*q^-19*t^-13 + q^-17*t^-13 + q^-23*t^-12 + 3*q^-21*t^-12 + 6*q^-19*t^-12 + 2*q^-17*t^-12 + q^-15*t^-12 + 2*q^-21*t^-11 + 4*q^-19*t^-11 + 4*q^-17*t^-11 + 2*q^-15*t^-11 + 3*q^-19*t^-10 + 6*q^-17*t^-10 + 3*q^-15*t^-10 + q^-13*t^-10 + 4*q^-17*t^-9 + 5*q^-15*t^-9 + 4*q^-13*t^-9 + q^-17*t^-8 + 4*q^-15*t^-8 + 5*q^-13*t^-8 + 2*q^-11*t^-8 + 2*q^-15*t^-7 + 4*q^-13*t^-7 + 4*q^-11*t^-7 + q^-9*t^-7 + 3*q^-13*t^-6 + 5*q^-11*t^-6 + 3*q^-9*t^-6 + 3*q^-11*t^-5 + 5*q^-9*t^-5 + 3*q^-7*t^-5 + 3*q^-9*t^-4 + 3*q^-7*t^-4 + 2*q^-5*t^-4 + q^-9*t^-3 + 3*q^-7*t^-3 + 3*q^-5*t^-3 + 2*q^-7*t^-2 + 3*q^-5*t^-2 + 3*q^-3*t^-2 + q^-5*t^-1 + 3*q^-3*t^-1 + 2*q^-1*t^-1 + q^-3*t^0 + 2*q^-1*t^0 + q^1*t^0 + 2*q^-1*t^1 + q^1*t^2 + 2*q^3*t^2 + q^5*t^3	-2
Piccirillo	11n34	PD[X[99,9,100,8],X[113,62,114,63],X[25,76,26,77],X[51,14,52,15],X[38,10,39,9],X[39,83,40,82],X[95,55,96,54],X[49,91,50,90],X[55,36,56,37],X[80,5,81,6],X[86,62,87,61],X[32,85,33,86],X[17,48,18,49],X[33,3,34,2],X[4,81,5,82],X[10,36,11,35],X[31,60,32,61],X[83,41,84,40],X[63,110,64,111],X[84,3,85,4],X[105,74,106,75],X[77,102,78,103],X[108,93,109,94],X[68,90,69,89],X[91,71,92,70],X[71,93,72,92],X[94,11,95,12],X[59,79,60,78],X[73,53,74,52],X[50,70,51,69],X[66,48,67,47],X[106,53,107,54],X[44,109,45,110],X[114,43,1,44],X[34,41,35,42],X[46,66,47,65],X[42,1,43,2],X[15,88,16,89],X[87,22,88,23],X[6,79,7,80],X[72,13,73,14],X[16,67,17,68],X[64,19,65,20],X[107,13,108,12],X[20,112,21,111],X[112,22,113,21],X[30,24,31,23],X[7,101,8,100],X[58,101,59,102],X[98,57,99,58],X[37,56,38,57],X[75,28,76,29],X[104,30,105,29],X[96,27,97,28],X[45,18,46,19],X[26,97,27,98],X[24,104,25,103]]	7	javakh	2986007/106	q^-49*t^-32 + q^-45*t^-31 + q^-45*t^-30 + q^-45*t^-29 + q^-43*t^-29 + q^-41*t^-29 + q^-43*t^-28 + q^-41*t^-28 + q^-39*t^-28 + q^-41*t^-27 + 2*q^-39*t^-27 + q^-41*t^-26 + q^-39*t^-26 + q^-37*t^-26 + q^-35*t^-26 + q^-39*t^-25 + 2*q^-37*t^-25 + q^-35*t^-25 + q^-39*t^-24 + q^-37*t^-24 + 2*q^-35*t^-24 + q^-33*t^-24 + q^-37*t^-23 + 3*q^-35*t^-23 + q^-33*t^-23 + q^-31*t^-23 + q^-35*t^-22 + 2*q^-33*t^-22 + 2*q^-31*t^-22 + q^-35*t^-21 + 3*q^-33*t^-21 + 2*q^-31*t^-21 + q^-29*t^-21 + 2*q^-33*t^-20 + 3*q^-31*t^-20 + 4*q^-29*t^-20 + q^-27*t^-20 + 2*q^-31*t^-19 + 4*q^-29*t^-19 + 2*q^-27*t^-19 + q^-25*t^-19 + q^-31*t^-18 + 2*q^-29*t^-18 + 4*q^-27*t^-18 + 2*q^-25*t^-18 + 2*q^-29*t^-17 + 4*q^-27*t^-17 + 3*q^-25*t^-17 + 2*q^-23*t^-17 + 2*q^-27*t^-16 + 5*q^-25*t^-16 + 4*q^-23*t^-16 + q^-21*t^-16 + q^-27*t^-15 + 3*q^-25*t^-15 + 3*q^-23*t^-15 + 3*q^-21*t^-15 + q^-19*t^-15 + 2*q^-25*t^-14 + 4*q^-23*t^-14 + 4*q^-21*t^-14 + q^-19*t^-14 + 4*q^-23*t^-13 + 4*q^-21*t^-13 + 4*q^-19*t^-13 + q^-17*t^-13 + q^-23*t^-12 + 3*q^-21*t^-12 + 6*q^-19*t^-12 + 2*q^-17*t^-12 + q^-15*t^-12 + 2*q^-21*t^-11 + 4*q^-19*t^-11 + 4*q^-17*t^-11 + 2*q^-15*t^-11 + 3*q^-19*t^-10 + 6*q^-17*t^-10 + 3*q^-15*t^-10 + q^-13*t^-10 + 4*q^-17*t^-9 + 5*q^-15*t^-9 + 4*q^-13*t^-9 + q^-17*t^-8 + 4*q^-15*t^-8 + 5*q^-13*t^-8 + 2*q^-11*t^-8 + 2*q^-15*t^-7 + 4*q^-13*t^-7 + 4*q^-11*t^-7 + q^-9*t^-7 + 3*q^-13*t^-6 + 5*q^-11*t^-6 + 3*q^-9*t^-6 + 3*q^-11*t^-5 + 5*q^-9*t^-5 + 3*q^-7*t^-5 + 3*q^-9*t^-4 + 3*q^-7*t^-4 + 2*q^-5*t^-4 + q^-9*t^-3 + 3*q^-7*t^-3 + 3*q^-5*t^-3 + 2*q^-7*t^-2 + 3*q^-5*t^-2 + 3*q^-3*t^-2 + q^-5*t^-1 + 3*q^-3*t^-1 + 2*q^-1*t^-1 + q^-3*t^0 + 2*q^-1*t^0 + q^1*t^0 + 2*q^-1*t^1 + q^1*t^2 + 2*q^3*t^2 + q^5*t^3	-2
Cable(2,1)	11n34	PD[X[47,1,48,94],X[79,46,80,47],X[78,93,79,94],X[32,45,33,46],X[31,92,32,93],X[91,30,92,31],X[90,77,91,78],X[44,29,45,30],X[43,76,44,77],X[13,50,14,51],X[14,3,15,4],X[60,51,61,52],X[61,4,62,5],X[89,12,90,13],X[88,59,89,60],X[42,11,43,12],X[41,58,42,59],X[5,62,6,63],X[6,15,7,16],X[52,63,53,64],X[53,16,54,17],X[64,87,65,88],X[17,86,18,87],X[65,40,66,41],X[18,39,19,40],X[57,67,58,66],X[56,20,57,19],X[10,68,11,67],X[9,21,10,20],X[38,56,39,55],X[85,55,86,54],X[37,9,38,8],X[84,8,85,7],X[75,69,76,68],X[74,22,75,21],X[28,70,29,69],X[27,23,28,22],X[36,74,37,73],X[83,73,84,72],X[35,27,36,26],X[82,26,83,25],X[23,35,24,34],X[24,82,25,81],X[70,34,71,33],X[71,81,72,80],X[49,3,50,2],X[1,49,2,48]]	3	javakh	1952987/104	q^-37*t^-24 + q^-35*t^-23 + q^-33*t^-23 + q^-31*t^-22 + q^-33*t^-21 + q^-31*t^-21 + 2*q^-31*t^-20 + 2*q^-29*t^-20 + q^-27*t^-20 + 2*q^-29*t^-19 + 2*q^-27*t^-19 + q^-25*t^-19 + 2*q^-29*t^-18 + 2*q^-27*t^-18 + 2*q^-25*t^-18 + 3*q^-27*t^-17 + 4*q^-25*t^-17 + 2*q^-23*t^-17 + q^-27*t^-16 + 3*q^-25*t^-16 + 5*q^-23*t^-16 + 2*q^-21*t^-16 + 4*q^-25*t^-15 + 5*q^-23*t^-15 + 4*q^-21*t^-15 + 2*q^-19*t^-15 + 5*q^-23*t^-14 + 8*q^-21*t^-14 + 4*q^-19*t^-14 + q^-17*t^-14 + 2*q^-23*t^-13 + 5*q^-21*t^-13 + 8*q^-19*t^-13 + 4*q^-17*t^-13 + 6*q^-21*t^-12 + 11*q^-19*t^-12 + 7*q^-17*t^-12 + 3*q^-15*t^-12 + 11*q^-19*t^-11 + 13*q^-17*t^-11 + 10*q^-15*t^-11 + 2*q^-13*t^-11 + q^-19*t^-10 + 11*q^-17*t^-10 + 15*q^-15*t^-10 + 7*q^-13*t^-10 + q^-11*t^-10 + 7*q^-17*t^-9 + 14*q^-15*t^-9 + 16*q^-13*t^-9 + 4*q^-11*t^-9 + 14*q^-15*t^-8 + 21*q^-13*t^-8 + 15*q^-11*t^-8 + 5*q^-9*t^-8 + 15*q^-13*t^-7 + 25*q^-11*t^-7 + 14*q^-9*t^-7 + 2*q^-7*t^-7 + 4*q^-13*t^-6 + 20*q^-11*t^-6 + 22*q^-9*t^-6 + 11*q^-7*t^-6 + 12*q^-11*t^-5 + 25*q^-9*t^-5 + 23*q^-7*t^-5 + 7*q^-5*t^-5 + q^-11*t^-4 + 18*q^-9*t^-4 + 27*q^-7*t^-4 + 23*q^-5*t^-4 + 3*q^-3*t^-4 + 3*q^-9*t^-3 + 19*q^-7*t^-3 + 31*q^-5*t^-3 + 15*q^-3*t^-3 + 2*q^-1*t^-3 + 7*q^-7*t^-2 + 22*q^-5*t^-2 + 25*q^-3*t^-2 + 13*q^-1*t^-2 + q^-7*t^-1 + 10*q^-5*t^-1 + 29*q^-3*t^-1 + 20*q^-1*t^-1 + 7*q^1*t^-1 + 2*q^-5*t^0 + 19*q^-3*t^0 + 26*q^-1*t^0 + 23*q^1*t^0 + q^3*t^0 + 4*q^-3*t^1 + 21*q^-1*t^1 + 25*q^1*t^1 + 15*q^3*t^1 + 9*q^-1*t^2 + 16*q^1*t^2 + 23*q^3*t^2 + 7*q^5*t^2 + 2*q^-1*t^3 + 10*q^1*t^3 + 24*q^3*t^3 + 13*q^5*t^3 + 4*q^7*t^3 + 4*q^1*t^4 + 12*q^3*t^4 + 22*q^5*t^4 + 15*q^7*t^4 + q^9*t^4 + 4*q^3*t^5 + 15*q^5*t^5 + 13*q^7*t^5 + 12*q^9*t^5 + q^3*t^6 + 5*q^5*t^6 + 13*q^7*t^6 + 11*q^9*t^6 + 3*q^11*t^6 + 2*q^5*t^7 + 9*q^7*t^7 + 11*q^9*t^7 + 9*q^11*t^7 + 3*q^7*t^8 + 7*q^9*t^8 + 11*q^11*t^8 + 6*q^13*t^8 + 4*q^9*t^9 + 6*q^11*t^9 + 6*q^13*t^9 + 3*q^15*t^9 + q^9*t^10 + 3*q^11*t^10 + 8*q^13*t^10 + 3*q^15*t^10 + q^17*t^10 + 2*q^11*t^11 + 4*q^13*t^11 + 4*q^15*t^11 + 4*q^17*t^11 + 2*q^13*t^12 + 5*q^15*t^12 + 3*q^17*t^12 + q^19*t^12 + 2*q^15*t^13 + 3*q^17*t^13 + 3*q^19*t^13 + 2*q^17*t^14 + 2*q^19*t^14 + q^21*t^14 + q^17*t^15 + 2*q^19*t^15 + 2*q^21*t^15 + q^19*t^16 + 2*q^21*t^16 + 2*q^23*t^16 + q^23*t^17 + q^25*t^17 + q^23*t^18 + q^25*t^19 + q^27*t^19 + q^29*t^20	[-2, 0]
Cable(2,-1)	11n34	PD[X[94,47,1,48],X[79,46,80,47],X[78,93,79,94],X[32,45,33,46],X[31,92,32,93],X[91,30,92,31],X[90,77,91,78],X[44,29,45,30],X[43,76,44,77],X[13,50,14,51],X[14,3,15,4],X[60,51,61,52],X[61,4,62,5],X[89,12,90,13],X[88,59,89,60],X[42,11,43,12],X[41,58,42,59],X[5,62,6,63],X[6,15,7,16],X[52,63,53,64],X[53,16,54,17],X[64,87,65,88],X[17,86,18,87],X[65,40,66,41],X[18,39,19,40],X[57,67,58,66],X[56,20,57,19],X[10,68,11,67],X[9,21,10,20],X[38,56,39,55],X[85,55,86,54],X[37,9,38,8],X[84,8,85,7],X[75,69,76,68],X[74,22,75,21],X[28,70,29,69],X[27,23,28,22],X[36,74,37,73],X[83,73,84,72],X[35,27,36,26],X[82,26,83,25],X[23,35,24,34],X[24,82,25,81],X[70,34,71,33],X[71,81,72,80],X[49,3,50,2],X[1,49,2,48]]	3	javakh	1952987/104	q^-39*t^-24 + q^-37*t^-23 + q^-35*t^-23 + q^-33*t^-22 + q^-35*t^-21 + q^-33*t^-21 + 2*q^-33*t^-20 + 2*q^-31*t^-20 + q^-29*t^-20 + 2*q^-31*t^-19 + 2*q^-29*t^-19 + q^-27*t^-19 + 2*q^-31*t^-18 + 2*q^-29*t^-18 + 2*q^-27*t^-18 + 3*q^-29*t^-17 + 4*q^-27*t^-17 + 2*q^-25*t^-17 + q^-29*t^-16 + 3*q^-27*t^-16 + 5*q^-25*t^-16 + 2*q^-23*t^-16 + 4*q^-27*t^-15 + 5*q^-25*t^-15 + 4*q^-23*t^-15 + 2*q^-21*t^-15 + 5*q^-25*t^-14 + 8*q^-23*t^-14 + 4*q^-21*t^-14 + q^-19*t^-14 + 2*q^-25*t^-13 + 5*q^-23*t^-13 + 8*q^-21*t^-13 + 4*q^-19*t^-13 + 6*q^-23*t^-12 + 11*q^-21*t^-12 + 7*q^-19*t^-12 + 3*q^-17*t^-12 + 11*q^-21*t^-11 + 13*q^-19*t^-11 + 10*q^-17*t^-11 + 2*q^-15*t^-11 + q^-21*t^-10 + 11*q^-19*t^-10 + 15*q^-17*t^-10 + 7*q^-15*t^-10 + q^-13*t^-10 + 7*q^-19*t^-9 + 14*q^-17*t^-9 + 16*q^-15*t^-9 + 4*q^-13*t^-9 + 14*q^-17*t^-8 + 21*q^-15*t^-8 + 15*q^-13*t^-8 + 5*q^-11*t^-8 + 15*q^-15*t^-7 + 25*q^-13*t^-7 + 14*q^-11*t^-7 + 2*q^-9*t^-7 + 4*q^-15*t^-6 + 20*q^-13*t^-6 + 22*q^-11*t^-6 + 11*q^-9*t^-6 + 12*q^-13*t^-5 + 25*q^-11*t^-5 + 23*q^-9*t^-5 + 7*q^-7*t^-5 + q^-13*t^-4 + 18*q^-11*t^-4 + 27*q^-9*t^-4 + 23*q^-7*t^-4 + 3*q^-5*t^-4 + 3*q^-11*t^-3 + 19*q^-9*t^-3 + 31*q^-7*t^-3 + 15*q^-5*t^-3 + 2*q^-3*t^-3 + 7*q^-9*t^-2 + 22*q^-7*t^-2 + 25*q^-5*t^-2 + 13*q^-3*t^-2 + q^-9*t^-1 + 10*q^-7*t^-1 + 29*q^-5*t^-1 + 20*q^-3*t^-1 + 7*q^-1*t^-1 + 2*q^-7*t^0 + 19*q^-5*t^0 + 25*q^-3*t^0 + 23*q^-1*t^0 + 2*q^1*t^0 + 4*q^-5*t^1 + 21*q^-3*t^1 + 25*q^-1*t^1 + 15*q^1*t^1 + 9*q^-3*t^2 + 16*q^-1*t^2 + 23*q^1*t^2 + 7*q^3*t^2 + 2*q^-3*t^3 + 10*q^-1*t^3 + 24*q^1*t^3 + 13*q^3*t^3 + 4*q^5*t^3 + 4*q^-1*t^4 + 12*q^1*t^4 + 22*q^3*t^4 + 15*q^5*t^4 + q^7*t^4 + 4*q^1*t^5 + 15*q^3*t^5 + 13*q^5*t^5 + 12*q^7*t^5 + q^1*t^6 + 5*q^3*t^6 + 13*q^5*t^6 + 11*q^7*t^6 + 3*q^9*t^6 + 2*q^3*t^7 + 9*q^5*t^7 + 11*q^7*t^7 + 9*q^9*t^7 + 3*q^5*t^8 + 7*q^7*t^8 + 11*q^9*t^8 + 6*q^11*t^8 + 4*q^7*t^9 + 6*q^9*t^9 + 6*q^11*t^9 + 3*q^13*t^9 + q^7*t^10 + 3*q^9*t^10 + 8*q^11*t^10 + 3*q^13*t^10 + q^15*t^10 + 2*q^9*t^11 + 4*q^11*t^11 + 4*q^13*t^11 + 4*q^15*t^11 + 2*q^11*t^12 + 5*q^13*t^12 + 3*q^15*t^12 + q^17*t^12 + 2*q^13*t^13 + 3*q^15*t^13 + 3*q^17*t^13 + 2*q^15*t^14 + 2*q^17*t^14 + q^19*t^14 + q^15*t^15 + 2*q^17*t^15 + 2*q^19*t^15 + q^17*t^16 + 2*q^19*t^16 + 2*q^21*t^16 + q^21*t^17 + q^23*t^17 + q^21*t^18 + q^23*t^19 + q^25*t^19 + q^27*t^20	[-4, -2, 0]
Cable(2,1)	11n34	PD[X[47,1,48,94],X[79,46,80,47],X[78,93,79,94],X[32,45,33,46],X[31,92,32,93],X[91,30,92,31],X[90,77,91,78],X[44,29,45,30],X[43,76,44,77],X[13,50,14,51],X[14,3,15,4],X[60,51,61,52],X[61,4,62,5],X[89,12,90,13],X[88,59,89,60],X[42,11,43,12],X[41,58,42,59],X[5,62,6,63],X[6,15,7,16],X[52,63,53,64],X[53,16,54,17],X[64,87,65,88],X[17,86,18,87],X[65,40,66,41],X[18,39,19,40],X[57,67,58,66],X[56,20,57,19],X[10,68,11,67],X[9,21,10,20],X[38,56,39,55],X[85,55,86,54],X[37,9,38,8],X[84,8,85,7],X[75,69,76,68],X[74,22,75,21],X[28,70,29,69],X[27,23,28,22],X[36,74,37,73],X[83,73,84,72],X[35,27,36,26],X[82,26,83,25],X[23,35,24,34],X[24,82,25,81],X[70,34,71,33],X[71,81,72,80],X[49,3,50,2],X[1,49,2,48]]	2	javakh	1952987/104	q^-37*t^-24 + q^-35*t^-24 + 2*q^-35*t^-23 + 2*q^-33*t^-23 + 2*q^-33*t^-22 + 2*q^-31*t^-22 + 2*q^-33*t^-21 + 5*q^-31*t^-21 + 3*q^-29*t^-21 + 5*q^-31*t^-20 + 8*q^-29*t^-20 + 3*q^-27*t^-20 + 6*q^-29*t^-19 + 8*q^-27*t^-19 + 2*q^-25*t^-19 + 3*q^-29*t^-18 + 11*q^-27*t^-18 + 10*q^-25*t^-18 + 2*q^-23*t^-18 + 8*q^-27*t^-17 + 17*q^-25*t^-17 + 10*q^-23*t^-17 + q^-21*t^-17 + q^-27*t^-16 + 12*q^-25*t^-16 + 18*q^-23*t^-16 + 7*q^-21*t^-16 + 7*q^-25*t^-15 + 21*q^-23*t^-15 + 20*q^-21*t^-15 + 6*q^-19*t^-15 + 17*q^-23*t^-14 + 33*q^-21*t^-14 + 20*q^-19*t^-14 + 4*q^-17*t^-14 + 5*q^-23*t^-13 + 28*q^-21*t^-13 + 37*q^-19*t^-13 + 15*q^-17*t^-13 + q^-15*t^-13 + 16*q^-21*t^-12 + 45*q^-19*t^-12 + 40*q^-17*t^-12 + 11*q^-15*t^-12 + 33*q^-19*t^-11 + 66*q^-17*t^-11 + 41*q^-15*t^-11 + 8*q^-13*t^-11 + 6*q^-19*t^-10 + 54*q^-17*t^-10 + 76*q^-15*t^-10 + 31*q^-13*t^-10 + 3*q^-11*t^-10 + 22*q^-17*t^-9 + 78*q^-15*t^-9 + 79*q^-13*t^-9 + 23*q^-11*t^-9 + 44*q^-15*t^-8 + 107*q^-13*t^-8 + 79*q^-11*t^-8 + 16*q^-9*t^-8 + 3*q^-15*t^-7 + 72*q^-13*t^-7 + 124*q^-11*t^-7 + 61*q^-9*t^-7 + 6*q^-7*t^-7 + 20*q^-13*t^-6 + 101*q^-11*t^-6 + 124*q^-9*t^-6 + 44*q^-7*t^-6 + q^-5*t^-6 + 42*q^-11*t^-5 + 132*q^-9*t^-5 + 120*q^-7*t^-5 + 30*q^-5*t^-5 + 2*q^-11*t^-4 + 68*q^-9*t^-4 + 151*q^-7*t^-4 + 97*q^-5*t^-4 + 12*q^-3*t^-4 + 12*q^-9*t^-3 + 99*q^-7*t^-3 + 151*q^-5*t^-3 + 67*q^-3*t^-3 + 3*q^-1*t^-3 + 32*q^-7*t^-2 + 126*q^-5*t^-2 + 141*q^-3*t^-2 + 47*q^-1*t^-2 + 2*q^-7*t^-1 + 53*q^-5*t^-1 + 143*q^-3*t^-1 + 114*q^-1*t^-1 + 22*q^1*t^-1 + 9*q^-5*t^0 + 76*q^-3*t^0 + 144*q^-1*t^0 + 82*q^1*t^0 + 5*q^3*t^0 + 21*q^-3*t^1 + 99*q^-1*t^1 + 131*q^1*t^1 + 54*q^3*t^1 + q^5*t^1 + q^-3*t^2 + 34*q^-1*t^2 + 108*q^1*t^2 + 104*q^3*t^2 + 29*q^5*t^2 + 6*q^-1*t^3 + 49*q^1*t^3 + 107*q^3*t^3 + 73*q^5*t^3 + 9*q^7*t^3 + 13*q^1*t^4 + 62*q^3*t^4 + 96*q^5*t^4 + 48*q^7*t^4 + q^9*t^4 + 19*q^3*t^5 + 66*q^5*t^5 + 73*q^7*t^5 + 26*q^9*t^5 + 3*q^3*t^6 + 27*q^5*t^6 + 64*q^7*t^6 + 49*q^9*t^6 + 9*q^11*t^6 + 8*q^5*t^7 + 34*q^7*t^7 + 55*q^9*t^7 + 30*q^11*t^7 + q^13*t^7 + 10*q^7*t^8 + 34*q^9*t^8 + 40*q^11*t^8 + 16*q^13*t^8 + q^7*t^9 + 14*q^9*t^9 + 32*q^11*t^9 + 25*q^13*t^9 + 6*q^15*t^9 + 4*q^9*t^10 + 19*q^11*t^10 + 28*q^13*t^10 + 14*q^15*t^10 + q^17*t^10 + 6*q^11*t^11 + 18*q^13*t^11 + 18*q^15*t^11 + 6*q^17*t^11 + 7*q^13*t^12 + 17*q^15*t^12 + 11*q^17*t^12 + q^19*t^12 + q^13*t^13 + 10*q^15*t^13 + 16*q^17*t^13 + 7*q^19*t^13 + 2*q^15*t^14 + 10*q^17*t^14 + 10*q^19*t^14 + 2*q^21*t^14 + 2*q^17*t^15 + 8*q^19*t^15 + 6*q^21*t^15 + 3*q^19*t^16 + 8*q^21*t^16 + 5*q^23*t^16 + 3*q^21*t^17 + 5*q^23*t^17 + 2*q^25*t^17 + 2*q^23*t^18 + 2*q^25*t^18 + 2*q^25*t^19 + 2*q^27*t^19 + q^27*t^20 + q^29*t^20	0 possible; other values possible
Cable(2,-1)	11n34	PD[X[94,47,1,48],X[79,46,80,47],X[78,93,79,94],X[32,45,33,46],X[31,92,32,93],X[91,30,92,31],X[90,77,91,78],X[44,29,45,30],X[43,76,44,77],X[13,50,14,51],X[14,3,15,4],X[60,51,61,52],X[61,4,62,5],X[89,12,90,13],X[88,59,89,60],X[42,11,43,12],X[41,58,42,59],X[5,62,6,63],X[6,15,7,16],X[52,63,53,64],X[53,16,54,17],X[64,87,65,88],X[17,86,18,87],X[65,40,66,41],X[18,39,19,40],X[57,67,58,66],X[56,20,57,19],X[10,68,11,67],X[9,21,10,20],X[38,56,39,55],X[85,55,86,54],X[37,9,38,8],X[84,8,85,7],X[75,69,76,68],X[74,22,75,21],X[28,70,29,69],X[27,23,28,22],X[36,74,37,73],X[83,73,84,72],X[35,27,36,26],X[82,26,83,25],X[23,35,24,34],X[24,82,25,81],X[70,34,71,33],X[71,81,72,80],X[49,3,50,2],X[1,49,2,48]]	2	javakh	1952987/104	q^-39*t^-24 + q^-37*t^-24 + 2*q^-37*t^-23 + 2*q^-35*t^-23 + 2*q^-35*t^-22 + 2*q^-33*t^-22 + 2*q^-35*t^-21 + 5*q^-33*t^-21 + 3*q^-31*t^-21 + 5*q^-33*t^-20 + 8*q^-31*t^-20 + 3*q^-29*t^-20 + 6*q^-31*t^-19 + 8*q^-29*t^-19 + 2*q^-27*t^-19 + 3*q^-31*t^-18 + 11*q^-29*t^-18 + 10*q^-27*t^-18 + 2*q^-25*t^-18 + 8*q^-29*t^-17 + 17*q^-27*t^-17 + 10*q^-25*t^-17 + q^-23*t^-17 + q^-29*t^-16 + 12*q^-27*t^-16 + 18*q^-25*t^-16 + 7*q^-23*t^-16 + 7*q^-27*t^-15 + 21*q^-25*t^-15 + 20*q^-23*t^-15 + 6*q^-21*t^-15 + 17*q^-25*t^-14 + 33*q^-23*t^-14 + 20*q^-21*t^-14 + 4*q^-19*t^-14 + 5*q^-25*t^-13 + 28*q^-23*t^-13 + 37*q^-21*t^-13 + 15*q^-19*t^-13 + q^-17*t^-13 + 16*q^-23*t^-12 + 45*q^-21*t^-12 + 40*q^-19*t^-12 + 11*q^-17*t^-12 + 33*q^-21*t^-11 + 66*q^-19*t^-11 + 41*q^-17*t^-11 + 8*q^-15*t^-11 + 6*q^-21*t^-10 + 54*q^-19*t^-10 + 76*q^-17*t^-10 + 31*q^-15*t^-10 + 3*q^-13*t^-10 + 22*q^-19*t^-9 + 78*q^-17*t^-9 + 79*q^-15*t^-9 + 23*q^-13*t^-9 + 44*q^-17*t^-8 + 107*q^-15*t^-8 + 79*q^-13*t^-8 + 16*q^-11*t^-8 + 3*q^-17*t^-7 + 72*q^-15*t^-7 + 124*q^-13*t^-7 + 61*q^-11*t^-7 + 6*q^-9*t^-7 + 20*q^-15*t^-6 + 101*q^-13*t^-6 + 124*q^-11*t^-6 + 44*q^-9*t^-6 + q^-7*t^-6 + 42*q^-13*t^-5 + 132*q^-11*t^-5 + 120*q^-9*t^-5 + 30*q^-7*t^-5 + 2*q^-13*t^-4 + 68*q^-11*t^-4 + 151*q^-9*t^-4 + 97*q^-7*t^-4 + 12*q^-5*t^-4 + 12*q^-11*t^-3 + 99*q^-9*t^-3 + 151*q^-7*t^-3 + 67*q^-5*t^-3 + 3*q^-3*t^-3 + 32*q^-9*t^-2 + 126*q^-7*t^-2 + 141*q^-5*t^-2 + 47*q^-3*t^-2 + 2*q^-9*t^-1 + 53*q^-7*t^-1 + 143*q^-5*t^-1 + 114*q^-3*t^-1 + 22*q^-1*t^-1 + 9*q^-7*t^0 + 76*q^-5*t^0 + 143*q^-3*t^0 + 82*q^-1*t^0 + 6*q^1*t^0 + 21*q^-5*t^1 + 99*q^-3*t^1 + 131*q^-1*t^1 + 54*q^1*t^1 + q^3*t^1 + q^-5*t^2 + 34*q^-3*t^2 + 108*q^-1*t^2 + 104*q^1*t^2 + 29*q^3*t^2 + 6*q^-3*t^3 + 49*q^-1*t^3 + 107*q^1*t^3 + 73*q^3*t^3 + 9*q^5*t^3 + 13*q^-1*t^4 + 62*q^1*t^4 + 96*q^3*t^4 + 48*q^5*t^4 + q^7*t^4 + 19*q^1*t^5 + 66*q^3*t^5 + 73*q^5*t^5 + 26*q^7*t^5 + 3*q^1*t^6 + 27*q^3*t^6 + 64*q^5*t^6 + 49*q^7*t^6 + 9*q^9*t^6 + 8*q^3*t^7 + 34*q^5*t^7 + 55*q^7*t^7 + 30*q^9*t^7 + q^11*t^7 + 10*q^5*t^8 + 34*q^7*t^8 + 40*q^9*t^8 + 16*q^11*t^8 + q^5*t^9 + 14*q^7*t^9 + 32*q^9*t^9 + 25*q^11*t^9 + 6*q^13*t^9 + 4*q^7*t^10 + 19*q^9*t^10 + 28*q^11*t^10 + 14*q^13*t^10 + q^15*t^10 + 6*q^9*t^11 + 18*q^11*t^11 + 18*q^13*t^11 + 6*q^15*t^11 + 7*q^11*t^12 + 17*q^13*t^12 + 11*q^15*t^12 + q^17*t^12 + q^11*t^13 + 10*q^13*t^13 + 16*q^15*t^13 + 7*q^17*t^13 + 2*q^13*t^14 + 10*q^15*t^14 + 10*q^17*t^14 + 2*q^19*t^14 + 2*q^15*t^15 + 8*q^17*t^15 + 6*q^19*t^15 + 3*q^17*t^16 + 8*q^19*t^16 + 5*q^21*t^16 + 3*q^19*t^17 + 5*q^21*t^17 + 2*q^23*t^17 + 2*q^21*t^18 + 2*q^23*t^18 + 2*q^23*t^19 + 2*q^25*t^19 + q^25*t^20 + q^27*t^20	0 possible; other values possible
Cable(2,1)	11n34	PD[X[47,1,48,94],X[79,46,80,47],X[78,93,79,94],X[32,45,33,46],X[31,92,32,93],X[91,30,92,31],X[90,77,91,78],X[44,29,45,30],X[43,76,44,77],X[13,50,14,51],X[14,3,15,4],X[60,51,61,52],X[61,4,62,5],X[89,12,90,13],X[88,59,89,60],X[42,11,43,12],X[41,58,42,59],X[5,62,6,63],X[6,15,7,16],X[52,63,53,64],X[53,16,54,17],X[64,87,65,88],X[17,86,18,87],X[65,40,66,41],X[18,39,19,40],X[57,67,58,66],X[56,20,57,19],X[10,68,11,67],X[9,21,10,20],X[38,56,39,55],X[85,55,86,54],X[37,9,38,8],X[84,8,85,7],X[75,69,76,68],X[74,22,75,21],X[28,70,29,69],X[27,23,28,22],X[36,74,37,73],X[83,73,84,72],X[35,27,36,26],X[82,26,83,25],X[23,35,24,34],X[24,82,25,81],X[70,34,71,33],X[71,81,72,80],X[49,3,50,2],X[1,49,2,48]]	5	javakh	1952987/104	q^-37*t^-24 + q^-35*t^-23 + q^-33*t^-23 + q^-31*t^-22 + q^-33*t^-21 + q^-31*t^-21 + 2*q^-31*t^-20 + 2*q^-29*t^-20 + q^-27*t^-20 + 2*q^-29*t^-19 + 2*q^-27*t^-19 + q^-25*t^-19 + 2*q^-29*t^-18 + 2*q^-27*t^-18 + 2*q^-25*t^-18 + 3*q^-27*t^-17 + 4*q^-25*t^-17 + 2*q^-23*t^-17 + q^-27*t^-16 + 3*q^-25*t^-16 + 5*q^-23*t^-16 + 2*q^-21*t^-16 + 4*q^-25*t^-15 + 5*q^-23*t^-15 + 4*q^-21*t^-15 + 2*q^-19*t^-15 + 5*q^-23*t^-14 + 8*q^-21*t^-14 + 4*q^-19*t^-14 + q^-17*t^-14 + 2*q^-23*t^-13 + 5*q^-21*t^-13 + 8*q^-19*t^-13 + 4*q^-17*t^-13 + 6*q^-21*t^-12 + 11*q^-19*t^-12 + 7*q^-17*t^-12 + 3*q^-15*t^-12 + 11*q^-19*t^-11 + 13*q^-17*t^-11 + 10*q^-15*t^-11 + 2*q^-13*t^-11 + q^-19*t^-10 + 11*q^-17*t^-10 + 15*q^-15*t^-10 + 7*q^-13*t^-10 + q^-11*t^-10 + 7*q^-17*t^-9 + 14*q^-15*t^-9 + 16*q^-13*t^-9 + 4*q^-11*t^-9 + 14*q^-15*t^-8 + 21*q^-13*t^-8 + 15*q^-11*t^-8 + 5*q^-9*t^-8 + 15*q^-13*t^-7 + 25*q^-11*t^-7 + 14*q^-9*t^-7 + 2*q^-7*t^-7 + 4*q^-13*t^-6 + 20*q^-11*t^-6 + 22*q^-9*t^-6 + 11*q^-7*t^-6 + 12*q^-11*t^-5 + 25*q^-9*t^-5 + 23*q^-7*t^-5 + 7*q^-5*t^-5 + q^-11*t^-4 + 18*q^-9*t^-4 + 27*q^-7*t^-4 + 23*q^-5*t^-4 + 3*q^-3*t^-4 + 3*q^-9*t^-3 + 19*q^-7*t^-3 + 31*q^-5*t^-3 + 15*q^-3*t^-3 + 2*q^-1*t^-3 + 7*q^-7*t^-2 + 22*q^-5*t^-2 + 25*q^-3*t^-2 + 13*q^-1*t^-2 + q^-7*t^-1 + 10*q^-5*t^-1 + 29*q^-3*t^-1 + 20*q^-1*t^-1 + 7*q^1*t^-1 + 2*q^-5*t^0 + 19*q^-3*t^0 + 26*q^-1*t^0 + 23*q^1*t^0 + q^3*t^0 + 4*q^-3*t^1 + 21*q^-1*t^1 + 25*q^1*t^1 + 15*q^3*t^1 + 9*q^-1*t^2 + 16*q^1*t^2 + 23*q^3*t^2 + 7*q^5*t^2 + 2*q^-1*t^3 + 10*q^1*t^3 + 24*q^3*t^3 + 13*q^5*t^3 + 4*q^7*t^3 + 4*q^1*t^4 + 12*q^3*t^4 + 22*q^5*t^4 + 15*q^7*t^4 + q^9*t^4 + 4*q^3*t^5 + 15*q^5*t^5 + 13*q^7*t^5 + 12*q^9*t^5 + q^3*t^6 + 5*q^5*t^6 + 13*q^7*t^6 + 11*q^9*t^6 + 3*q^11*t^6 + 2*q^5*t^7 + 9*q^7*t^7 + 11*q^9*t^7 + 9*q^11*t^7 + 3*q^7*t^8 + 7*q^9*t^8 + 11*q^11*t^8 + 6*q^13*t^8 + 4*q^9*t^9 + 6*q^11*t^9 + 6*q^13*t^9 + 3*q^15*t^9 + q^9*t^10 + 3*q^11*t^10 + 8*q^13*t^10 + 3*q^15*t^10 + q^17*t^10 + 2*q^11*t^11 + 4*q^13*t^11 + 4*q^15*t^11 + 4*q^17*t^11 + 2*q^13*t^12 + 5*q^15*t^12 + 3*q^17*t^12 + q^19*t^12 + 2*q^15*t^13 + 3*q^17*t^13 + 3*q^19*t^13 + 2*q^17*t^14 + 2*q^19*t^14 + q^21*t^14 + q^17*t^15 + 2*q^19*t^15 + 2*q^21*t^15 + q^19*t^16 + 2*q^21*t^16 + 2*q^23*t^16 + q^23*t^17 + q^25*t^17 + q^23*t^18 + q^25*t^19 + q^27*t^19 + q^29*t^20	[-2, 0]
Cable(2,-1)	11n34	PD[X[94,47,1,48],X[79,46,80,47],X[78,93,79,94],X[32,45,33,46],X[31,92,32,93],X[91,30,92,31],X[90,77,91,78],X[44,29,45,30],X[43,76,44,77],X[13,50,14,51],X[14,3,15,4],X[60,51,61,52],X[61,4,62,5],X[89,12,90,13],X[88,59,89,60],X[42,11,43,12],X[41,58,42,59],X[5,62,6,63],X[6,15,7,16],X[52,63,53,64],X[53,16,54,17],X[64,87,65,88],X[17,86,18,87],X[65,40,66,41],X[18,39,19,40],X[57,67,58,66],X[56,20,57,19],X[10,68,11,67],X[9,21,10,20],X[38,56,39,55],X[85,55,86,54],X[37,9,38,8],X[84,8,85,7],X[75,69,76,68],X[74,22,75,21],X[28,70,29,69],X[27,23,28,22],X[36,74,37,73],X[83,73,84,72],X[35,27,36,26],X[82,26,83,25],X[23,35,24,34],X[24,82,25,81],X[70,34,71,33],X[71,81,72,80],X[49,3,50,2],X[1,49,2,48]]	5	javakh	1952987/104	q^-39*t^-24 + q^-37*t^-23 + q^-35*t^-23 + q^-33*t^-22 + q^-35*t^-21 + q^-33*t^-21 + 2*q^-33*t^-20 + 2*q^-31*t^-20 + q^-29*t^-20 + 2*q^-31*t^-19 + 2*q^-29*t^-19 + q^-27*t^-19 + 2*q^-31*t^-18 + 2*q^-29*t^-18 + 2*q^-27*t^-18 + 3*q^-29*t^-17 + 4*q^-27*t^-17 + 2*q^-25*t^-17 + q^-29*t^-16 + 3*q^-27*t^-16 + 5*q^-25*t^-16 + 2*q^-23*t^-16 + 4*q^-27*t^-15 + 5*q^-25*t^-15 + 4*q^-23*t^-15 + 2*q^-21*t^-15 + 5*q^-25*t^-14 + 8*q^-23*t^-14 + 4*q^-21*t^-14 + q^-19*t^-14 + 2*q^-25*t^-13 + 5*q^-23*t^-13 + 8*q^-21*t^-13 + 4*q^-19*t^-13 + 6*q^-23*t^-12 + 11*q^-21*t^-12 + 7*q^-19*t^-12 + 3*q^-17*t^-12 + 11*q^-21*t^-11 + 13*q^-19*t^-11 + 10*q^-17*t^-11 + 2*q^-15*t^-11 + q^-21*t^-10 + 11*q^-19*t^-10 + 15*q^-17*t^-10 + 7*q^-15*t^-10 + q^-13*t^-10 + 7*q^-19*t^-9 + 14*q^-17*t^-9 + 16*q^-15*t^-9 + 4*q^-13*t^-9 + 14*q^-17*t^-8 + 21*q^-15*t^-8 + 15*q^-13*t^-8 + 5*q^-11*t^-8 + 15*q^-15*t^-7 + 25*q^-13*t^-7 + 14*q^-11*t^-7 + 2*q^-9*t^-7 + 4*q^-15*t^-6 + 20*q^-13*t^-6 + 22*q^-11*t^-6 + 11*q^-9*t^-6 + 12*q^-13*t^-5 + 25*q^-11*t^-5 + 23*q^-9*t^-5 + 7*q^-7*t^-5 + q^-13*t^-4 + 18*q^-11*t^-4 + 27*q^-9*t^-4 + 23*q^-7*t^-4 + 3*q^-5*t^-4 + 3*q^-11*t^-3 + 19*q^-9*t^-3 + 31*q^-7*t^-3 + 15*q^-5*t^-3 + 2*q^-3*t^-3 + 7*q^-9*t^-2 + 22*q^-7*t^-2 + 25*q^-5*t^-2 + 13*q^-3*t^-2 + q^-9*t^-1 + 10*q^-7*t^-1 + 29*q^-5*t^-1 + 20*q^-3*t^-1 + 7*q^-1*t^-1 + 2*q^-7*t^0 + 19*q^-5*t^0 + 25*q^-3*t^0 + 23*q^-1*t^0 + 2*q^1*t^0 + 4*q^-5*t^1 + 21*q^-3*t^1 + 25*q^-1*t^1 + 15*q^1*t^1 + 9*q^-3*t^2 + 16*q^-1*t^2 + 23*q^1*t^2 + 7*q^3*t^2 + 2*q^-3*t^3 + 10*q^-1*t^3 + 24*q^1*t^3 + 13*q^3*t^3 + 4*q^5*t^3 + 4*q^-1*t^4 + 12*q^1*t^4 + 22*q^3*t^4 + 15*q^5*t^4 + q^7*t^4 + 4*q^1*t^5 + 15*q^3*t^5 + 13*q^5*t^5 + 12*q^7*t^5 + q^1*t^6 + 5*q^3*t^6 + 13*q^5*t^6 + 11*q^7*t^6 + 3*q^9*t^6 + 2*q^3*t^7 + 9*q^5*t^7 + 11*q^7*t^7 + 9*q^9*t^7 + 3*q^5*t^8 + 7*q^7*t^8 + 11*q^9*t^8 + 6*q^11*t^8 + 4*q^7*t^9 + 6*q^9*t^9 + 6*q^11*t^9 + 3*q^13*t^9 + q^7*t^10 + 3*q^9*t^10 + 8*q^11*t^10 + 3*q^13*t^10 + q^15*t^10 + 2*q^9*t^11 + 4*q^11*t^11 + 4*q^13*t^11 + 4*q^15*t^11 + 2*q^11*t^12 + 5*q^13*t^12 + 3*q^15*t^12 + q^17*t^12 + 2*q^13*t^13 + 3*q^15*t^13 + 3*q^17*t^13 + 2*q^15*t^14 + 2*q^17*t^14 + q^19*t^14 + q^15*t^15 + 2*q^17*t^15 + 2*q^19*t^15 + q^17*t^16 + 2*q^19*t^16 + 2*q^21*t^16 + q^21*t^17 + q^23*t^17 + q^21*t^18 + q^23*t^19 + q^25*t^19 + q^27*t^20	[-4, -2, 0]
Piccirillo	12n31	PD[X[1,49,2,48],X[100,81,101,82],X[55,103,56,102],X[59,85,60,84],X[7,43,8,42],X[41,9,42,8],X[44,84,45,83],X[46,61,47,62],X[40,102,41,101],X[45,22,46,23],X[78,97,79,98],X[72,47,73,48],X[85,59,86,58],X[43,7,44,6],X[88,103,89,104],X[71,3,72,2],X[108,34,109,33],X[54,39,55,40],X[89,39,90,38],X[60,21,61,22],X[98,26,99,25],X[79,27,80,26],X[32,18,33,17],X[87,10,88,11],X[109,16,110,17],X[56,10,57,9],X[20,73,21,74],X[3,63,4,62],X[11,106,12,107],X[4,24,5,23],X[5,82,6,83],X[13,37,14,36],X[49,70,50,71],X[19,69,20,68],X[112,70,1,69],X[94,36,95,35],X[92,105,93,106],X[95,14,96,15],X[99,53,100,52],X[37,91,38,90],X[104,91,105,92],X[57,87,58,86],X[12,93,13,94],X[63,50,64,51],X[67,19,68,18],X[66,112,67,111],X[65,30,66,31],X[75,35,76,34],X[76,15,77,16],X[74,107,75,108],X[80,54,81,53],X[27,97,28,96],X[28,78,29,77],X[24,51,25,52],X[31,111,32,110],X[29,64,30,65]]	3	javakh	62102378	q^-5*t^-3 + 2*q^-3*t^-2 + q^-1*t^-2 + 2*q^1*t^-1 + q^-1*t^0 + 2*q^1*t^0 + q^3*t^0 + 2*q^1*t^1 + 3*q^3*t^1 + q^5*t^1 + 3*q^3*t^2 + 3*q^5*t^2 + 2*q^7*t^2 + 3*q^5*t^3 + 3*q^7*t^3 + q^9*t^3 + 2*q^5*t^4 + 3*q^7*t^4 + 3*q^9*t^4 + 3*q^7*t^5 + 5*q^9*t^5 + 3*q^11*t^5 + 3*q^9*t^6 + 5*q^11*t^6 + 3*q^13*t^6 + q^9*t^7 + 4*q^11*t^7 + 4*q^13*t^7 + 2*q^15*t^7 + 2*q^11*t^8 + 5*q^13*t^8 + 4*q^15*t^8 + q^17*t^8 + 4*q^13*t^9 + 5*q^15*t^9 + 4*q^17*t^9 + q^13*t^10 + 3*q^15*t^10 + 6*q^17*t^10 + 3*q^19*t^10 + 2*q^15*t^11 + 4*q^17*t^11 + 4*q^19*t^11 + 2*q^21*t^11 + q^15*t^12 + 2*q^17*t^12 + 6*q^19*t^12 + 3*q^21*t^12 + q^23*t^12 + q^17*t^13 + 4*q^19*t^13 + 4*q^21*t^13 + 4*q^23*t^13 + q^19*t^14 + 4*q^21*t^14 + 4*q^23*t^14 + 2*q^25*t^14 + q^19*t^15 + 3*q^21*t^15 + 3*q^23*t^15 + 3*q^25*t^15 + q^27*t^15 + q^21*t^16 + 4*q^23*t^16 + 5*q^25*t^16 + 2*q^27*t^16 + 2*q^23*t^17 + 3*q^25*t^17 + 4*q^27*t^17 + 2*q^29*t^17 + 2*q^25*t^18 + 4*q^27*t^18 + 2*q^29*t^18 + q^31*t^18 + q^25*t^19 + 2*q^27*t^19 + 4*q^29*t^19 + 2*q^31*t^19 + q^27*t^20 + 4*q^29*t^20 + 3*q^31*t^20 + 2*q^33*t^20 + q^29*t^21 + 2*q^31*t^21 + 3*q^33*t^21 + q^35*t^21 + 2*q^31*t^22 + 2*q^33*t^22 + q^35*t^22 + q^31*t^23 + q^33*t^23 + 3*q^35*t^23 + q^37*t^23 + q^33*t^24 + 2*q^35*t^24 + q^37*t^24 + q^39*t^24 + q^35*t^25 + 2*q^37*t^25 + q^39*t^25 + q^35*t^26 + q^37*t^26 + q^39*t^26 + q^41*t^26 + 2*q^39*t^27 + q^41*t^27 + q^39*t^28 + q^41*t^28 + q^43*t^28 + q^41*t^29 + q^43*t^29 + q^45*t^29 + q^45*t^30 + q^45*t^31 + q^49*t^32	2
Piccirillo	11n34	PD[X[99,9,100,8],X[113,62,114,63],X[25,76,26,77],X[51,14,52,15],X[38,10,39,9],X[39,83,40,82],X[95,55,96,54],X[49,91,50,90],X[55,36,56,37],X[80,5,81,6],X[86,62,87,61],X[32,85,33,86],X[17,48,18,49],X[33,3,34,2],X[4,81,5,82],X[10,36,11,35],X[31,60,32,61],X[83,41,84,40],X[63,110,64,111],X[84,3,85,4],X[105,74,106,75],X[77,102,78,103],X[108,93,109,94],X[68,90,69,89],X[91,71,92,70],X[71,93,72,92],X[94,11,95,12],X[59,79,60,78],X[73,53,74,52],X[50,70,51,69],X[66,48,67,47],X[106,53,107,54],X[44,109,45,110],X[114,43,1,44],X[34,41,35,42],X[46,66,47,65],X[42,1,43,2],X[15,88,16,89],X[87,22,88,23],X[6,79,7,80],X[72,13,73,14],X[16,67,17,68],X[64,19,65,20],X[107,13,108,12],X[20,112,21,111],X[112,22,113,21],X[30,24,31,23],X[7,101,8,100],X[58,101,59,102],X[98,57,99,58],X[37,56,38,57],X[75,28,76,29],X[104,30,105,29],X[96,27,97,28],X[45,18,46,19],X[26,97,27,98],X[24,104,25,103]]	2	khoca	61166955/001	t^-3q^3 + t^-3q^5 + 3t^-2q^1 + 3t^-2q^3 + 3t^-1q^-1 + 3t^-1q^1 + 4t^0q^-3 + 6t^0q^-1 + 2t^0q^1 + 5t^1q^-5 + 10t^1q^-3 + 5t^1q^-1 + 3t^2q^-7 + 11t^2q^-5 + 8t^2q^-3 + 3t^3q^-9 + 12t^3q^-7 + 10t^3q^-5 + t^3q^-3 + 2t^4q^-11 + 14t^4q^-9 + 17t^4q^-7 + 5t^4q^-5 + 11t^5q^-11 + 21t^5q^-9 + 10t^5q^-7 + 8t^6q^-13 + 20t^6q^-11 + 13t^6q^-9 + t^6q^-7 + 7t^7q^-15 + 22t^7q^-13 + 19t^7q^-11 + 4t^7q^-9 + 3t^8q^-17 + 19t^8q^-15 + 25t^8q^-13 + 9t^8q^-11 + 12t^9q^-17 + 24t^9q^-15 + 13t^9q^-13 + t^9q^-11 + 10t^10q^-19 + 24t^10q^-17 + 17t^10q^-15 + 3t^10q^-13 + 6t^11q^-21 + 22t^11q^-19 + 23t^11q^-17 + 7t^11q^-15 + t^12q^-23 + 14t^12q^-21 + 23t^12q^-19 + 11t^12q^-17 + t^12q^-15 + 10t^13q^-23 + 21t^13q^-21 + 14t^13q^-19 + 3t^13q^-17 + 7t^14q^-25 + 20t^14q^-23 + 18t^14q^-21 + 5t^14q^-19 + 2t^15q^-27 + 13t^15q^-25 + 19t^15q^-23 + 9t^15q^-21 + t^15q^-19 + 8t^16q^-27 + 17t^16q^-25 + 12t^16q^-23 + 3t^16q^-21 + 6t^17q^-29 + 15t^17q^-27 + 13t^17q^-25 + 4t^17q^-23 + 2t^18q^-31 + 11t^18q^-29 + 15t^18q^-27 + 6t^18q^-25 + 6t^19q^-31 + 13t^19q^-29 + 9t^19q^-27 + 2t^19q^-25 + 4t^20q^-33 + 10t^20q^-31 + 9t^20q^-29 + 3t^20q^-27 + 2t^21q^-35 + 8t^21q^-33 + 9t^21q^-31 + 3t^21q^-29 + 4t^22q^-35 + 9t^22q^-33 + 6t^22q^-31 + t^22q^-29 + 2t^23q^-37 + 6t^23q^-35 + 6t^23q^-33 + 2t^23q^-31 + t^24q^-39 + 4t^24q^-37 + 5t^24q^-35 + 2t^24q^-33 + 3t^25q^-39 + 6t^25q^-37 + 3t^25q^-35 + t^26q^-41 + 4t^26q^-39 + 4t^26q^-37 + t^26q^-35 + 2t^27q^-41 + 3t^27q^-39 + t^27q^-37 + 2t^28q^-43 + 3t^28q^-41 + t^28q^-39 + t^29q^-45 + 3t^29q^-43 + 2t^29q^-41 + t^30q^-45 + t^30q^-43 + t^31q^-47 + t^31q^-45 + t^32q^-49 + t^32q^-47	0
Piccirillo	11n34	PD[X[99,9,100,8],X[113,62,114,63],X[25,76,26,77],X[51,14,52,15],X[38,10,39,9],X[39,83,40,82],X[95,55,96,54],X[49,91,50,90],X[55,36,56,37],X[80,5,81,6],X[86,62,87,61],X[32,85,33,86],X[17,48,18,49],X[33,3,34,2],X[4,81,5,82],X[10,36,11,35],X[31,60,32,61],X[83,41,84,40],X[63,110,64,111],X[84,3,85,4],X[105,74,106,75],X[77,102,78,103],X[108,93,109,94],X[68,90,69,89],X[91,71,92,70],X[71,93,72,92],X[94,11,95,12],X[59,79,60,78],X[73,53,74,52],X[50,70,51,69],X[66,48,67,47],X[106,53,107,54],X[44,109,45,110],X[114,43,1,44],X[34,41,35,42],X[46,66,47,65],X[42,1,43,2],X[15,88,16,89],X[87,22,88,23],X[6,79,7,80],X[72,13,73,14],X[16,67,17,68],X[64,19,65,20],X[107,13,108,12],X[20,112,21,111],X[112,22,113,21],X[30,24,31,23],X[7,101,8,100],X[58,101,59,102],X[98,57,99,58],X[37,56,38,57],X[75,28,76,29],X[104,30,105,29],X[96,27,97,28],X[45,18,46,19],X[26,97,27,98],X[24,104,25,103]]	3	khoca	61174287/003	t^-3q^5 + t^-2q^1 + 2t^-2q^3 + 2t^-1q^-1 + t^0q^-3 + 2t^0q^-1 + t^0q^1 + t^1q^-5 + 3t^1q^-3 + 2t^1q^-1 + 2t^2q^-7 + 3t^2q^-5 + 3t^2q^-3 + t^3q^-9 + 3t^3q^-7 + 3t^3q^-5 + 3t^4q^-9 + 3t^4q^-7 + 2t^4q^-5 + 3t^5q^-11 + 5t^5q^-9 + 3t^5q^-7 + 3t^6q^-13 + 5t^6q^-11 + 3t^6q^-9 + 2t^7q^-15 + 4t^7q^-13 + 4t^7q^-11 + t^7q^-9 + t^8q^-17 + 4t^8q^-15 + 5t^8q^-13 + 2t^8q^-11 + 4t^9q^-17 + 5t^9q^-15 + 4t^9q^-13 + 3t^10q^-19 + 6t^10q^-17 + 3t^10q^-15 + t^10q^-13 + 2t^11q^-21 + 4t^11q^-19 + 4t^11q^-17 + 2t^11q^-15 + t^12q^-23 + 3t^12q^-21 + 6t^12q^-19 + 2t^12q^-17 + t^12q^-15 + 4t^13q^-23 + 4t^13q^-21 + 4t^13q^-19 + t^13q^-17 + 2t^14q^-25 + 4t^14q^-23 + 4t^14q^-21 + t^14q^-19 + t^15q^-27 + 3t^15q^-25 + 3t^15q^-23 + 3t^15q^-21 + t^15q^-19 + 2t^16q^-27 + 5t^16q^-25 + 4t^16q^-23 + t^16q^-21 + 2t^17q^-29 + 4t^17q^-27 + 3t^17q^-25 + 2t^17q^-23 + t^18q^-31 + 2t^18q^-29 + 4t^18q^-27 + 2t^18q^-25 + 2t^19q^-31 + 4t^19q^-29 + 2t^19q^-27 + t^19q^-25 + 2t^20q^-33 + 3t^20q^-31 + 4t^20q^-29 + t^20q^-27 + t^21q^-35 + 3t^21q^-33 + 2t^21q^-31 + t^21q^-29 + t^22q^-35 + 2t^22q^-33 + 2t^22q^-31 + t^23q^-37 + 3t^23q^-35 + t^23q^-33 + t^23q^-31 + t^24q^-39 + t^24q^-37 + 2t^24q^-35 + t^24q^-33 + t^25q^-39 + 2t^25q^-37 + t^25q^-35 + t^26q^-41 + t^26q^-39 + t^26q^-37 + t^26q^-35 + t^27q^-41 + 2t^27q^-39 + t^28q^-43 + t^28q^-41 + t^28q^-39 + t^29q^-45 + t^29q^-43 + t^29q^-41 + t^30q^-45 + t^31q^-45 + t^32q^-49 	-2
Cable(2,1)	11n34	PD[X[47,1,48,94],X[79,46,80,47],X[78,93,79,94],X[32,45,33,46],X[31,92,32,93],X[91,30,92,31],X[90,77,91,78],X[44,29,45,30],X[43,76,44,77],X[13,50,14,51],X[14,3,15,4],X[60,51,61,52],X[61,4,62,5],X[89,12,90,13],X[88,59,89,60],X[42,11,43,12],X[41,58,42,59],X[5,62,6,63],X[6,15,7,16],X[52,63,53,64],X[53,16,54,17],X[64,87,65,88],X[17,86,18,87],X[65,40,66,41],X[18,39,19,40],X[57,67,58,66],X[56,20,57,19],X[10,68,11,67],X[9,21,10,20],X[38,56,39,55],X[85,55,86,54],X[37,9,38,8],X[84,8,85,7],X[75,69,76,68],X[74,22,75,21],X[28,70,29,69],X[27,23,28,22],X[36,74,37,73],X[83,73,84,72],X[35,27,36,26],X[82,26,83,25],X[23,35,24,34],X[24,82,25,81],X[70,34,71,33],X[71,81,72,80],X[49,3,50,2],X[1,49,2,48]]	2	KnotJob	1961444	only Rasmussen invariant computed	0
Cable(2,1)	11n34	PD[X[47,1,48,94],X[79,46,80,47],X[78,93,79,94],X[32,45,33,46],X[31,92,32,93],X[91,30,92,31],X[90,77,91,78],X[44,29,45,30],X[43,76,44,77],X[13,50,14,51],X[14,3,15,4],X[60,51,61,52],X[61,4,62,5],X[89,12,90,13],X[88,59,89,60],X[42,11,43,12],X[41,58,42,59],X[5,62,6,63],X[6,15,7,16],X[52,63,53,64],X[53,16,54,17],X[64,87,65,88],X[17,86,18,87],X[65,40,66,41],X[18,39,19,40],X[57,67,58,66],X[56,20,57,19],X[10,68,11,67],X[9,21,10,20],X[38,56,39,55],X[85,55,86,54],X[37,9,38,8],X[84,8,85,7],X[75,69,76,68],X[74,22,75,21],X[28,70,29,69],X[27,23,28,22],X[36,74,37,73],X[83,73,84,72],X[35,27,36,26],X[82,26,83,25],X[23,35,24,34],X[24,82,25,81],X[70,34,71,33],X[71,81,72,80],X[49,3,50,2],X[1,49,2,48]]	3	KnotJob	1961444	only Rasmussen invariant computed	0
Cable(2,1)	11n34	PD[X[47,1,48,94],X[79,46,80,47],X[78,93,79,94],X[32,45,33,46],X[31,92,32,93],X[91,30,92,31],X[90,77,91,78],X[44,29,45,30],X[43,76,44,77],X[13,50,14,51],X[14,3,15,4],X[60,51,61,52],X[61,4,62,5],X[89,12,90,13],X[88,59,89,60],X[42,11,43,12],X[41,58,42,59],X[5,62,6,63],X[6,15,7,16],X[52,63,53,64],X[53,16,54,17],X[64,87,65,88],X[17,86,18,87],X[65,40,66,41],X[18,39,19,40],X[57,67,58,66],X[56,20,57,19],X[10,68,11,67],X[9,21,10,20],X[38,56,39,55],X[85,55,86,54],X[37,9,38,8],X[84,8,85,7],X[75,69,76,68],X[74,22,75,21],X[28,70,29,69],X[27,23,28,22],X[36,74,37,73],X[83,73,84,72],X[35,27,36,26],X[82,26,83,25],X[23,35,24,34],X[24,82,25,81],X[70,34,71,33],X[71,81,72,80],X[49,3,50,2],X[1,49,2,48]]	5	KnotJob	1961444	only Rasmussen invariant computed	0
Cable(2,1)	11n34	PD[X[47,1,48,94],X[79,46,80,47],X[78,93,79,94],X[32,45,33,46],X[31,92,32,93],X[91,30,92,31],X[90,77,91,78],X[44,29,45,30],X[43,76,44,77],X[13,50,14,51],X[14,3,15,4],X[60,51,61,52],X[61,4,62,5],X[89,12,90,13],X[88,59,89,60],X[42,11,43,12],X[41,58,42,59],X[5,62,6,63],X[6,15,7,16],X[52,63,53,64],X[53,16,54,17],X[64,87,65,88],X[17,86,18,87],X[65,40,66,41],X[18,39,19,40],X[57,67,58,66],X[56,20,57,19],X[10,68,11,67],X[9,21,10,20],X[38,56,39,55],X[85,55,86,54],X[37,9,38,8],X[84,8,85,7],X[75,69,76,68],X[74,22,75,21],X[28,70,29,69],X[27,23,28,22],X[36,74,37,73],X[83,73,84,72],X[35,27,36,26],X[82,26,83,25],X[23,35,24,34],X[24,82,25,81],X[70,34,71,33],X[71,81,72,80],X[49,3,50,2],X[1,49,2,48]]	7	KnotJob	1961444	only Rasmussen invariant computed	0
Cable(2,-1)	11n34	PD[X[94,47,1,48],X[79,46,80,47],X[78,93,79,94],X[32,45,33,46],X[31,92,32,93],X[91,30,92,31],X[90,77,91,78],X[44,29,45,30],X[43,76,44,77],X[13,50,14,51],X[14,3,15,4],X[60,51,61,52],X[61,4,62,5],X[89,12,90,13],X[88,59,89,60],X[42,11,43,12],X[41,58,42,59],X[5,62,6,63],X[6,15,7,16],X[52,63,53,64],X[53,16,54,17],X[64,87,65,88],X[17,86,18,87],X[65,40,66,41],X[18,39,19,40],X[57,67,58,66],X[56,20,57,19],X[10,68,11,67],X[9,21,10,20],X[38,56,39,55],X[85,55,86,54],X[37,9,38,8],X[84,8,85,7],X[75,69,76,68],X[74,22,75,21],X[28,70,29,69],X[27,23,28,22],X[36,74,37,73],X[83,73,84,72],X[35,27,36,26],X[82,26,83,25],X[23,35,24,34],X[24,82,25,81],X[70,34,71,33],X[71,81,72,80],X[49,3,50,2],X[1,49,2,48]]	2	KnotJob	1961444	only Rasmussen invariant computed	0
Cable(2,-1)	11n34	PD[X[94,47,1,48],X[79,46,80,47],X[78,93,79,94],X[32,45,33,46],X[31,92,32,93],X[91,30,92,31],X[90,77,91,78],X[44,29,45,30],X[43,76,44,77],X[13,50,14,51],X[14,3,15,4],X[60,51,61,52],X[61,4,62,5],X[89,12,90,13],X[88,59,89,60],X[42,11,43,12],X[41,58,42,59],X[5,62,6,63],X[6,15,7,16],X[52,63,53,64],X[53,16,54,17],X[64,87,65,88],X[17,86,18,87],X[65,40,66,41],X[18,39,19,40],X[57,67,58,66],X[56,20,57,19],X[10,68,11,67],X[9,21,10,20],X[38,56,39,55],X[85,55,86,54],X[37,9,38,8],X[84,8,85,7],X[75,69,76,68],X[74,22,75,21],X[28,70,29,69],X[27,23,28,22],X[36,74,37,73],X[83,73,84,72],X[35,27,36,26],X[82,26,83,25],X[23,35,24,34],X[24,82,25,81],X[70,34,71,33],X[71,81,72,80],X[49,3,50,2],X[1,49,2,48]]	3	KnotJob	1961444	only Rasmussen invariant computed	0
Cable(2,-1)	11n34	PD[X[94,47,1,48],X[79,46,80,47],X[78,93,79,94],X[32,45,33,46],X[31,92,32,93],X[91,30,92,31],X[90,77,91,78],X[44,29,45,30],X[43,76,44,77],X[13,50,14,51],X[14,3,15,4],X[60,51,61,52],X[61,4,62,5],X[89,12,90,13],X[88,59,89,60],X[42,11,43,12],X[41,58,42,59],X[5,62,6,63],X[6,15,7,16],X[52,63,53,64],X[53,16,54,17],X[64,87,65,88],X[17,86,18,87],X[65,40,66,41],X[18,39,19,40],X[57,67,58,66],X[56,20,57,19],X[10,68,11,67],X[9,21,10,20],X[38,56,39,55],X[85,55,86,54],X[37,9,38,8],X[84,8,85,7],X[75,69,76,68],X[74,22,75,21],X[28,70,29,69],X[27,23,28,22],X[36,74,37,73],X[83,73,84,72],X[35,27,36,26],X[82,26,83,25],X[23,35,24,34],X[24,82,25,81],X[70,34,71,33],X[71,81,72,80],X[49,3,50,2],X[1,49,2,48]]	5	KnotJob	1961444	only Rasmussen invariant computed	0
Cable(2,-1)	11n34	PD[X[94,47,1,48],X[79,46,80,47],X[78,93,79,94],X[32,45,33,46],X[31,92,32,93],X[91,30,92,31],X[90,77,91,78],X[44,29,45,30],X[43,76,44,77],X[13,50,14,51],X[14,3,15,4],X[60,51,61,52],X[61,4,62,5],X[89,12,90,13],X[88,59,89,60],X[42,11,43,12],X[41,58,42,59],X[5,62,6,63],X[6,15,7,16],X[52,63,53,64],X[53,16,54,17],X[64,87,65,88],X[17,86,18,87],X[65,40,66,41],X[18,39,19,40],X[57,67,58,66],X[56,20,57,19],X[10,68,11,67],X[9,21,10,20],X[38,56,39,55],X[85,55,86,54],X[37,9,38,8],X[84,8,85,7],X[75,69,76,68],X[74,22,75,21],X[28,70,29,69],X[27,23,28,22],X[36,74,37,73],X[83,73,84,72],X[35,27,36,26],X[82,26,83,25],X[23,35,24,34],X[24,82,25,81],X[70,34,71,33],X[71,81,72,80],X[49,3,50,2],X[1,49,2,48]]	7	KnotJob	1961444	only Rasmussen invariant computed	0
Cable(2,-7)	10a19	PD[X[41,1,42,82],X[63,40,64,41],X[62,81,63,82],X[22,39,23,40],X[21,80,22,81],X[79,20,80,21],X[78,61,79,62],X[38,19,39,20],X[37,60,38,61],X[42,77,43,78],X[1,76,2,77],X[43,36,44,37],X[2,35,3,36],X[34,3,35,4],X[75,4,76,5],X[33,44,34,45],X[74,45,75,46],X[46,73,47,74],X[5,72,6,73],X[47,32,48,33],X[6,31,7,32],X[30,7,31,8],X[71,8,72,9],X[29,48,30,49],X[70,49,71,50],X[50,69,51,70],X[9,68,10,69],X[51,28,52,29],X[10,27,11,28],X[59,53,60,52],X[58,12,59,11],X[18,54,19,53],X[17,13,18,12],X[26,58,27,57],X[67,57,68,56],X[25,17,26,16],X[66,16,67,15],X[13,25,14,24],X[14,66,15,65],X[54,24,55,23],X[55,65,56,64]]	2	javakh	3824450/201	q^-51*t^-28 + q^-49*t^-28 + 2*q^-49*t^-27 + 2*q^-47*t^-27 + 2*q^-47*t^-26 + 2*q^-45*t^-26 + 2*q^-47*t^-25 + 5*q^-45*t^-25 + 3*q^-43*t^-25 + 6*q^-45*t^-24 + 9*q^-43*t^-24 + 3*q^-41*t^-24 + 8*q^-43*t^-23 + 10*q^-41*t^-23 + 2*q^-39*t^-23 + 3*q^-43*t^-22 + 13*q^-41*t^-22 + 12*q^-39*t^-22 + 2*q^-37*t^-22 + 10*q^-41*t^-21 + 22*q^-39*t^-21 + 13*q^-37*t^-21 + q^-35*t^-21 + 17*q^-39*t^-20 + 27*q^-37*t^-20 + 10*q^-35*t^-20 + 3*q^-39*t^-19 + 25*q^-37*t^-19 + 30*q^-35*t^-19 + 8*q^-33*t^-19 + 12*q^-37*t^-18 + 38*q^-35*t^-18 + 32*q^-33*t^-18 + 6*q^-31*t^-18 + 24*q^-35*t^-17 + 50*q^-33*t^-17 + 28*q^-31*t^-17 + 2*q^-29*t^-17 + 3*q^-35*t^-16 + 38*q^-33*t^-16 + 56*q^-31*t^-16 + 21*q^-29*t^-16 + 13*q^-33*t^-15 + 56*q^-31*t^-15 + 59*q^-29*t^-15 + 16*q^-27*t^-15 + 28*q^-31*t^-14 + 74*q^-29*t^-14 + 55*q^-27*t^-14 + 9*q^-25*t^-14 + 3*q^-31*t^-13 + 48*q^-29*t^-13 + 87*q^-27*t^-13 + 44*q^-25*t^-13 + 2*q^-23*t^-13 + 12*q^-29*t^-12 + 72*q^-27*t^-12 + 93*q^-25*t^-12 + 33*q^-23*t^-12 + 28*q^-27*t^-11 + 95*q^-25*t^-11 + 89*q^-23*t^-11 + 22*q^-21*t^-11 + 2*q^-27*t^-10 + 49*q^-25*t^-10 + 113*q^-23*t^-10 + 76*q^-21*t^-10 + 10*q^-19*t^-10 + 10*q^-25*t^-9 + 77*q^-23*t^-9 + 124*q^-21*t^-9 + 59*q^-19*t^-9 + 2*q^-17*t^-9 + 23*q^-23*t^-8 + 104*q^-21*t^-8 + 122*q^-19*t^-8 + 41*q^-17*t^-8 + q^-23*t^-7 + 43*q^-21*t^-7 + 125*q^-19*t^-7 + 107*q^-17*t^-7 + 24*q^-15*t^-7 + 6*q^-21*t^-6 + 68*q^-19*t^-6 + 140*q^-17*t^-6 + 88*q^-15*t^-6 + 10*q^-13*t^-6 + 15*q^-19*t^-5 + 94*q^-17*t^-5 + 141*q^-15*t^-5 + 64*q^-13*t^-5 + 2*q^-11*t^-5 + 27*q^-17*t^-4 + 114*q^-15*t^-4 + 128*q^-13*t^-4 + 41*q^-11*t^-4 + 2*q^-17*t^-3 + 44*q^-15*t^-3 + 126*q^-13*t^-3 + 107*q^-11*t^-3 + 23*q^-9*t^-3 + 6*q^-15*t^-2 + 62*q^-13*t^-2 + 130*q^-11*t^-2 + 83*q^-9*t^-2 + 9*q^-7*t^-2 + 11*q^-13*t^-1 + 76*q^-11*t^-1 + 118*q^-9*t^-1 + 55*q^-7*t^-1 + 2*q^-5*t^-1 + 18*q^-11*t^0 + 84*q^-9*t^0 + 100*q^-7*t^0 + 34*q^-5*t^0 + q^-11*t^1 + 26*q^-9*t^1 + 85*q^-7*t^1 + 78*q^-5*t^1 + 18*q^-3*t^1 + 2*q^-9*t^2 + 32*q^-7*t^2 + 78*q^-5*t^2 + 54*q^-3*t^2 + 6*q^-1*t^2 + 3*q^-7*t^3 + 35*q^-5*t^3 + 64*q^-3*t^3 + 33*q^-1*t^3 + q^1*t^3 + 5*q^-5*t^4 + 35*q^-3*t^4 + 49*q^-1*t^4 + 19*q^1*t^4 + 6*q^-3*t^5 + 31*q^-1*t^5 + 34*q^1*t^5 + 9*q^3*t^5 + 7*q^-1*t^6 + 25*q^1*t^6 + 20*q^3*t^6 + 2*q^5*t^6 + 7*q^1*t^7 + 18*q^3*t^7 + 11*q^5*t^7 + 6*q^3*t^8 + 12*q^5*t^8 + 6*q^7*t^8 + 5*q^5*t^9 + 7*q^7*t^9 + 2*q^9*t^9 + 3*q^7*t^10 + 3*q^9*t^10 + 2*q^9*t^11 + 2*q^11*t^11 + q^11*t^12 + q^13*t^12	-6 possible; other values possible
Cable(2,-7)	10a44	PD[X[41,1,42,82],X[67,40,68,41],X[66,81,67,82],X[26,39,27,40],X[25,80,26,81],X[42,65,43,66],X[1,64,2,65],X[43,24,44,25],X[2,23,3,24],X[22,3,23,4],X[63,4,64,5],X[21,44,22,45],X[62,45,63,46],X[79,20,80,21],X[78,61,79,62],X[38,19,39,20],X[37,60,38,61],X[46,77,47,78],X[5,76,6,77],X[47,36,48,37],X[6,35,7,36],X[34,7,35,8],X[75,8,76,9],X[33,48,34,49],X[74,49,75,50],X[50,73,51,74],X[9,72,10,73],X[51,32,52,33],X[10,31,11,32],X[59,53,60,52],X[58,12,59,11],X[18,54,19,53],X[17,13,18,12],X[30,58,31,57],X[71,57,72,56],X[29,17,30,16],X[70,16,71,15],X[13,29,14,28],X[14,70,15,69],X[54,28,55,27],X[55,69,56,68]]	2	javakh	3824450/201	q^-51*t^-28 + q^-49*t^-28 + 2*q^-49*t^-27 + 2*q^-47*t^-27 + 2*q^-47*t^-26 + 2*q^-45*t^-26 + 2*q^-47*t^-25 + 5*q^-45*t^-25 + 3*q^-43*t^-25 + 7*q^-45*t^-24 + 10*q^-43*t^-24 + 3*q^-41*t^-24 + 10*q^-43*t^-23 + 12*q^-41*t^-23 + 2*q^-39*t^-23 + 4*q^-43*t^-22 + 16*q^-41*t^-22 + 14*q^-39*t^-22 + 2*q^-37*t^-22 + 14*q^-41*t^-21 + 29*q^-39*t^-21 + 16*q^-37*t^-21 + q^-35*t^-21 + 26*q^-39*t^-20 + 39*q^-37*t^-20 + 13*q^-35*t^-20 + 5*q^-39*t^-19 + 40*q^-37*t^-19 + 45*q^-35*t^-19 + 10*q^-33*t^-19 + 20*q^-37*t^-18 + 61*q^-35*t^-18 + 49*q^-33*t^-18 + 8*q^-31*t^-18 + 43*q^-35*t^-17 + 86*q^-33*t^-17 + 46*q^-31*t^-17 + 3*q^-29*t^-17 + 5*q^-35*t^-16 + 71*q^-33*t^-16 + 102*q^-31*t^-16 + 36*q^-29*t^-16 + 23*q^-33*t^-15 + 105*q^-31*t^-15 + 109*q^-29*t^-15 + 27*q^-27*t^-15 + 54*q^-31*t^-14 + 144*q^-29*t^-14 + 107*q^-27*t^-14 + 17*q^-25*t^-14 + 4*q^-31*t^-13 + 96*q^-29*t^-13 + 177*q^-27*t^-13 + 90*q^-25*t^-13 + 5*q^-23*t^-13 + 20*q^-29*t^-12 + 145*q^-27*t^-12 + 193*q^-25*t^-12 + 68*q^-23*t^-12 + 53*q^-27*t^-11 + 196*q^-25*t^-11 + 190*q^-23*t^-11 + 47*q^-21*t^-11 + 2*q^-27*t^-10 + 99*q^-25*t^-10 + 242*q^-23*t^-10 + 169*q^-21*t^-10 + 24*q^-19*t^-10 + 14*q^-25*t^-9 + 157*q^-23*t^-9 + 270*q^-21*t^-9 + 133*q^-19*t^-9 + 6*q^-17*t^-9 + 40*q^-23*t^-8 + 217*q^-21*t^-8 + 271*q^-19*t^-8 + 94*q^-17*t^-8 + q^-23*t^-7 + 82*q^-21*t^-7 + 268*q^-19*t^-7 + 245*q^-17*t^-7 + 58*q^-15*t^-7 + 7*q^-21*t^-6 + 134*q^-19*t^-6 + 304*q^-17*t^-6 + 202*q^-15*t^-6 + 25*q^-13*t^-6 + 23*q^-19*t^-5 + 190*q^-17*t^-5 + 311*q^-15*t^-5 + 149*q^-13*t^-5 + 5*q^-11*t^-5 + 49*q^-17*t^-4 + 238*q^-15*t^-4 + 286*q^-13*t^-4 + 97*q^-11*t^-4 + 2*q^-17*t^-3 + 84*q^-15*t^-3 + 268*q^-13*t^-3 + 240*q^-11*t^-3 + 54*q^-9*t^-3 + 8*q^-15*t^-2 + 123*q^-13*t^-2 + 279*q^-11*t^-2 + 184*q^-9*t^-2 + 20*q^-7*t^-2 + 19*q^-13*t^-1 + 156*q^-11*t^-1 + 258*q^-9*t^-1 + 124*q^-7*t^-1 + 3*q^-5*t^-1 + 34*q^-11*t^0 + 176*q^-9*t^0 + 217*q^-7*t^0 + 75*q^-5*t^0 + q^-11*t^1 + 51*q^-9*t^1 + 181*q^-7*t^1 + 168*q^-5*t^1 + 37*q^-3*t^1 + 3*q^-9*t^2 + 66*q^-7*t^2 + 168*q^-5*t^2 + 116*q^-3*t^2 + 11*q^-1*t^2 + 6*q^-7*t^3 + 74*q^-5*t^3 + 138*q^-3*t^3 + 71*q^-1*t^3 + q^1*t^3 + 10*q^-5*t^4 + 75*q^-3*t^4 + 104*q^-1*t^4 + 39*q^1*t^4 + 13*q^-3*t^5 + 68*q^-1*t^5 + 71*q^1*t^5 + 16*q^3*t^5 + 15*q^-1*t^6 + 54*q^1*t^6 + 42*q^3*t^6 + 3*q^5*t^6 + 15*q^1*t^7 + 38*q^3*t^7 + 23*q^5*t^7 + 13*q^3*t^8 + 24*q^5*t^8 + 11*q^7*t^8 + 10*q^5*t^9 + 13*q^7*t^9 + 3*q^9*t^9 + 6*q^7*t^10 + 6*q^9*t^10 + 3*q^9*t^11 + 3*q^11*t^11 + q^11*t^12 + q^13*t^12	-6 possible; other values possible
Cable(2,-9)	11a333	PD[X[45,1,46,90],X[44,13,45,14],X[89,14,90,15],X[43,58,44,59],X[88,59,89,60],X[60,87,61,88],X[15,86,16,87],X[61,42,62,43],X[16,41,17,42],X[40,17,41,18],X[85,18,86,19],X[39,62,40,63],X[84,63,85,64],X[64,83,65,84],X[19,82,20,83],X[65,38,66,39],X[20,37,21,38],X[81,47,82,46],X[80,2,81,1],X[36,48,37,47],X[35,3,36,2],X[48,22,49,21],X[3,23,4,22],X[49,67,50,66],X[4,68,5,67],X[23,35,24,34],X[24,80,25,79],X[68,34,69,33],X[69,79,70,78],X[32,5,33,6],X[77,6,78,7],X[31,50,32,51],X[76,51,77,52],X[52,75,53,76],X[7,74,8,75],X[53,30,54,31],X[8,29,9,30],X[28,9,29,10],X[73,10,74,11],X[27,54,28,55],X[72,55,73,56],X[56,71,57,72],X[11,70,12,71],X[57,26,58,27],X[12,25,13,26]]	2	javakh	3824450/201	q^-59*t^-32 + q^-57*t^-32 + 2*q^-57*t^-31 + 2*q^-55*t^-31 + 2*q^-55*t^-30 + 2*q^-53*t^-30 + 2*q^-55*t^-29 + 5*q^-53*t^-29 + 3*q^-51*t^-29 + 6*q^-53*t^-28 + 9*q^-51*t^-28 + 3*q^-49*t^-28 + 9*q^-51*t^-27 + 11*q^-49*t^-27 + 2*q^-47*t^-27 + 3*q^-51*t^-26 + 14*q^-49*t^-26 + 13*q^-47*t^-26 + 2*q^-45*t^-26 + 12*q^-49*t^-25 + 25*q^-47*t^-25 + 14*q^-45*t^-25 + q^-43*t^-25 + 22*q^-47*t^-24 + 34*q^-45*t^-24 + 12*q^-43*t^-24 + 4*q^-47*t^-23 + 34*q^-45*t^-23 + 39*q^-43*t^-23 + 9*q^-41*t^-23 + 18*q^-45*t^-22 + 54*q^-43*t^-22 + 43*q^-41*t^-22 + 7*q^-39*t^-22 + 39*q^-43*t^-21 + 76*q^-41*t^-21 + 40*q^-39*t^-21 + 3*q^-37*t^-21 + 5*q^-43*t^-20 + 66*q^-41*t^-20 + 93*q^-39*t^-20 + 32*q^-37*t^-20 + 22*q^-41*t^-19 + 100*q^-39*t^-19 + 102*q^-37*t^-19 + 24*q^-35*t^-19 + 53*q^-39*t^-18 + 138*q^-37*t^-18 + 100*q^-35*t^-18 + 15*q^-33*t^-18 + 4*q^-39*t^-17 + 96*q^-37*t^-17 + 174*q^-35*t^-17 + 87*q^-33*t^-17 + 5*q^-31*t^-17 + 22*q^-37*t^-16 + 150*q^-35*t^-16 + 195*q^-33*t^-16 + 67*q^-31*t^-16 + 57*q^-35*t^-15 + 206*q^-33*t^-15 + 195*q^-31*t^-15 + 46*q^-29*t^-15 + 3*q^-35*t^-14 + 111*q^-33*t^-14 + 260*q^-31*t^-14 + 177*q^-29*t^-14 + 25*q^-27*t^-14 + 18*q^-33*t^-13 + 182*q^-31*t^-13 + 301*q^-29*t^-13 + 144*q^-27*t^-13 + 7*q^-25*t^-13 + 51*q^-31*t^-12 + 256*q^-29*t^-12 + 308*q^-27*t^-12 + 103*q^-25*t^-12 + 2*q^-31*t^-11 + 105*q^-29*t^-11 + 325*q^-27*t^-11 + 287*q^-25*t^-11 + 65*q^-23*t^-11 + 12*q^-29*t^-10 + 179*q^-27*t^-10 + 380*q^-25*t^-10 + 244*q^-23*t^-10 + 31*q^-21*t^-10 + 38*q^-27*t^-9 + 263*q^-25*t^-9 + 402*q^-23*t^-9 + 184*q^-21*t^-9 + 7*q^-19*t^-9 + q^-27*t^-8 + 81*q^-25*t^-8 + 339*q^-23*t^-8 + 382*q^-21*t^-8 + 123*q^-19*t^-8 + 6*q^-25*t^-7 + 143*q^-23*t^-7 + 399*q^-21*t^-7 + 333*q^-19*t^-7 + 71*q^-17*t^-7 + 20*q^-23*t^-6 + 215*q^-21*t^-6 + 430*q^-19*t^-6 + 264*q^-17*t^-6 + 29*q^-15*t^-6 + 46*q^-21*t^-5 + 284*q^-19*t^-5 + 418*q^-17*t^-5 + 185*q^-15*t^-5 + 5*q^-13*t^-5 + 2*q^-21*t^-4 + 85*q^-19*t^-4 + 338*q^-17*t^-4 + 371*q^-15*t^-4 + 116*q^-13*t^-4 + 7*q^-19*t^-3 + 132*q^-17*t^-3 + 365*q^-15*t^-3 + 301*q^-13*t^-3 + 61*q^-11*t^-3 + 17*q^-17*t^-2 + 178*q^-15*t^-2 + 361*q^-13*t^-2 + 221*q^-11*t^-2 + 21*q^-9*t^-2 + 34*q^-15*t^-1 + 215*q^-13*t^-1 + 322*q^-11*t^-1 + 144*q^-9*t^-1 + 3*q^-7*t^-1 + q^-15*t^0 + 54*q^-13*t^0 + 232*q^-11*t^0 + 263*q^-9*t^0 + 84*q^-7*t^0 + 3*q^-13*t^1 + 74*q^-11*t^1 + 228*q^-9*t^1 + 196*q^-7*t^1 + 39*q^-5*t^1 + 6*q^-11*t^2 + 90*q^-9*t^2 + 204*q^-7*t^2 + 131*q^-5*t^2 + 11*q^-3*t^2 + 11*q^-9*t^3 + 97*q^-7*t^3 + 163*q^-5*t^3 + 78*q^-3*t^3 + q^-1*t^3 + 15*q^-7*t^4 + 93*q^-5*t^4 + 119*q^-3*t^4 + 41*q^-1*t^4 + 18*q^-5*t^5 + 81*q^-3*t^5 + 79*q^-1*t^5 + 16*q^1*t^5 + 20*q^-3*t^6 + 63*q^-1*t^6 + 46*q^1*t^6 + 3*q^3*t^6 + 18*q^-1*t^7 + 42*q^1*t^7 + 24*q^3*t^7 + 15*q^1*t^8 + 26*q^3*t^8 + 11*q^5*t^8 + 11*q^3*t^9 + 14*q^5*t^9 + 3*q^7*t^9 + 6*q^5*t^10 + 6*q^7*t^10 + 3*q^7*t^11 + 3*q^9*t^11 + q^9*t^12 + q^11*t^12	-8 possible; other values possible
Pos Whitehead Double with 1 right-handed half twist	10a19	PD[X[52,106,53,105],X[106,54,1,53],X[54,52,55,51],X[73,51,74,50],X[74,55,75,56],X[32,49,33,50],X[31,57,32,56],X[57,31,58,30],X[58,75,59,76],X[48,29,49,30],X[47,77,48,76],X[94,59,95,60],X[11,61,12,60],X[93,47,94,46],X[12,45,13,46],X[44,13,45,14],X[61,15,62,14],X[43,93,44,92],X[62,91,63,92],X[90,63,91,64],X[15,65,16,64],X[89,43,90,42],X[16,41,17,42],X[40,17,41,18],X[65,19,66,18],X[39,89,40,88],X[66,87,67,88],X[86,67,87,68],X[19,69,20,68],X[85,39,86,38],X[20,37,21,38],X[77,85,78,84],X[78,21,79,22],X[28,83,29,84],X[27,23,28,22],X[36,79,37,80],X[69,81,70,80],X[35,27,36,26],X[70,25,71,26],X[23,35,24,34],X[24,71,25,72],X[82,33,83,34],X[81,73,82,72],X[95,10,96,11],X[9,96,10,97],X[97,8,98,9],X[7,98,8,99],X[99,6,100,7],X[5,100,6,101],X[101,4,102,5],X[3,102,4,103],X[103,2,104,3],X[1,104,2,105]]	2	javakh	3702882/205	q^-43*t^-28 + q^-41*t^-28 + 3*q^-41*t^-27 + 3*q^-39*t^-27 + 4*q^-39*t^-26 + 4*q^-37*t^-26 + 2*q^-39*t^-25 + 7*q^-37*t^-25 + 5*q^-35*t^-25 + 8*q^-37*t^-24 + 14*q^-35*t^-24 + 6*q^-33*t^-24 + 14*q^-35*t^-23 + 19*q^-33*t^-23 + 5*q^-31*t^-23 + 3*q^-35*t^-22 + 21*q^-33*t^-22 + 22*q^-31*t^-22 + 4*q^-29*t^-22 + 13*q^-33*t^-21 + 35*q^-31*t^-21 + 25*q^-29*t^-21 + 3*q^-27*t^-21 + 27*q^-31*t^-20 + 49*q^-29*t^-20 + 23*q^-27*t^-20 + q^-25*t^-20 + 3*q^-31*t^-19 + 42*q^-29*t^-19 + 57*q^-27*t^-19 + 18*q^-25*t^-19 + 15*q^-29*t^-18 + 63*q^-27*t^-18 + 62*q^-25*t^-18 + 14*q^-23*t^-18 + 36*q^-27*t^-17 + 88*q^-25*t^-17 + 60*q^-23*t^-17 + 8*q^-21*t^-17 + 3*q^-27*t^-16 + 62*q^-25*t^-16 + 106*q^-23*t^-16 + 49*q^-21*t^-16 + 2*q^-19*t^-16 + 16*q^-25*t^-15 + 94*q^-23*t^-15 + 115*q^-21*t^-15 + 37*q^-19*t^-15 + 41*q^-23*t^-14 + 130*q^-21*t^-14 + 114*q^-19*t^-14 + 25*q^-17*t^-14 + 3*q^-23*t^-13 + 76*q^-21*t^-13 + 161*q^-19*t^-13 + 99*q^-17*t^-13 + 11*q^-15*t^-13 + 15*q^-21*t^-12 + 120*q^-19*t^-12 + 180*q^-17*t^-12 + 77*q^-15*t^-12 + 2*q^-13*t^-12 + 40*q^-19*t^-11 + 167*q^-17*t^-11 + 182*q^-15*t^-11 + 55*q^-13*t^-11 + 2*q^-19*t^-10 + 77*q^-17*t^-10 + 208*q^-15*t^-10 + 165*q^-13*t^-10 + 32*q^-11*t^-10 + 12*q^-17*t^-9 + 126*q^-15*t^-9 + 237*q^-13*t^-9 + 135*q^-11*t^-9 + 12*q^-9*t^-9 + 33*q^-15*t^-8 + 181*q^-13*t^-8 + 246*q^-11*t^-8 + 100*q^-9*t^-8 + 2*q^-7*t^-8 + q^-15*t^-7 + 65*q^-13*t^-7 + 228*q^-11*t^-7 + 229*q^-9*t^-7 + 65*q^-7*t^-7 + 7*q^-13*t^-6 + 109*q^-11*t^-6 + 263*q^-9*t^-6 + 195*q^-7*t^-6 + 34*q^-5*t^-6 + 21*q^-11*t^-5 + 160*q^-9*t^-5 + 279*q^-7*t^-5 + 152*q^-5*t^-5 + 12*q^-3*t^-5 + 42*q^-9*t^-4 + 206*q^-7*t^-4 + 267*q^-5*t^-4 + 105*q^-3*t^-4 + 2*q^-1*t^-4 + 2*q^-9*t^-3 + 71*q^-7*t^-3 + 238*q^-5*t^-3 + 233*q^-3*t^-3 + 64*q^-1*t^-3 + 8*q^-7*t^-2 + 106*q^-5*t^-2 + 254*q^-3*t^-2 + 188*q^-1*t^-2 + 32*q^1*t^-2 + 17*q^-5*t^-1 + 138*q^-3*t^-1 + 247*q^-1*t^-1 + 137*q^1*t^-1 + 11*q^3*t^-1 + 29*q^-3*t^0 + 161*q^-1*t^0 + 218*q^1*t^0 + 88*q^3*t^0 + 2*q^5*t^0 + q^-3*t^1 + 44*q^-1*t^1 + 169*q^1*t^1 + 177*q^3*t^1 + 51*q^5*t^1 + 3*q^-1*t^2 + 58*q^1*t^2 + 163*q^3*t^2 + 132*q^5*t^2 + 24*q^7*t^2 + 5*q^1*t^3 + 67*q^3*t^3 + 142*q^5*t^3 + 87*q^7*t^3 + 7*q^9*t^3 + 8*q^3*t^4 + 70*q^5*t^4 + 113*q^7*t^4 + 52*q^9*t^4 + q^11*t^4 + 11*q^5*t^5 + 66*q^7*t^5 + 83*q^9*t^5 + 28*q^11*t^5 + 13*q^7*t^6 + 56*q^9*t^6 + 54*q^11*t^6 + 11*q^13*t^6 + 14*q^9*t^7 + 43*q^11*t^7 + 31*q^13*t^7 + 2*q^15*t^7 + 13*q^11*t^8 + 30*q^13*t^8 + 17*q^15*t^8 + 11*q^13*t^9 + 19*q^15*t^9 + 8*q^17*t^9 + 8*q^15*t^10 + 10*q^17*t^10 + 2*q^19*t^10 + 5*q^17*t^11 + 5*q^19*t^11 + 3*q^19*t^12 + 3*q^21*t^12 + q^21*t^13 + q^23*t^13	0 possible; other values possible
Pos Whitehead Double with 1 right-handed half twist	10a44	PD[X[52,106,53,105],X[106,54,1,53],X[54,52,55,51],X[69,51,70,50],X[70,55,71,56],X[36,49,37,50],X[35,57,36,56],X[94,71,95,72],X[11,73,12,72],X[93,35,94,34],X[12,33,13,34],X[32,13,33,14],X[73,15,74,14],X[31,93,32,92],X[74,91,75,92],X[57,31,58,30],X[58,75,59,76],X[48,29,49,30],X[47,77,48,76],X[90,59,91,60],X[15,61,16,60],X[89,47,90,46],X[16,45,17,46],X[44,17,45,18],X[61,19,62,18],X[43,89,44,88],X[62,87,63,88],X[86,63,87,64],X[19,65,20,64],X[85,43,86,42],X[20,41,21,42],X[77,85,78,84],X[78,21,79,22],X[28,83,29,84],X[27,23,28,22],X[40,79,41,80],X[65,81,66,80],X[39,27,40,26],X[66,25,67,26],X[23,39,24,38],X[24,67,25,68],X[82,37,83,38],X[81,69,82,68],X[95,10,96,11],X[9,96,10,97],X[97,8,98,9],X[7,98,8,99],X[99,6,100,7],X[5,100,6,101],X[101,4,102,5],X[3,102,4,103],X[103,2,104,3],X[1,104,2,105]]	2	javakh	3702882/205	q^-43*t^-28 + q^-41*t^-28 + 3*q^-41*t^-27 + 3*q^-39*t^-27 + 4*q^-39*t^-26 + 4*q^-37*t^-26 + 2*q^-39*t^-25 + 7*q^-37*t^-25 + 5*q^-35*t^-25 + 9*q^-37*t^-24 + 15*q^-35*t^-24 + 6*q^-33*t^-24 + 17*q^-35*t^-23 + 22*q^-33*t^-23 + 5*q^-31*t^-23 + 4*q^-35*t^-22 + 26*q^-33*t^-22 + 26*q^-31*t^-22 + 4*q^-29*t^-22 + 18*q^-33*t^-21 + 45*q^-31*t^-21 + 30*q^-29*t^-21 + 3*q^-27*t^-21 + 40*q^-31*t^-20 + 68*q^-29*t^-20 + 29*q^-27*t^-20 + q^-25*t^-20 + 5*q^-31*t^-19 + 66*q^-29*t^-19 + 84*q^-27*t^-19 + 23*q^-25*t^-19 + 25*q^-29*t^-18 + 101*q^-27*t^-18 + 94*q^-25*t^-18 + 18*q^-23*t^-18 + 63*q^-27*t^-17 + 147*q^-25*t^-17 + 95*q^-23*t^-17 + 11*q^-21*t^-17 + 5*q^-27*t^-16 + 114*q^-25*t^-16 + 188*q^-23*t^-16 + 82*q^-21*t^-16 + 3*q^-19*t^-16 + 28*q^-25*t^-15 + 176*q^-23*t^-15 + 211*q^-21*t^-15 + 63*q^-19*t^-15 + 77*q^-23*t^-14 + 249*q^-21*t^-14 + 216*q^-19*t^-14 + 44*q^-17*t^-14 + 4*q^-23*t^-13 + 150*q^-21*t^-13 + 321*q^-19*t^-13 + 197*q^-17*t^-13 + 22*q^-15*t^-13 + 24*q^-21*t^-12 + 241*q^-19*t^-12 + 370*q^-17*t^-12 + 158*q^-15*t^-12 + 5*q^-13*t^-12 + 73*q^-19*t^-11 + 341*q^-17*t^-11 + 383*q^-15*t^-11 + 115*q^-13*t^-11 + 2*q^-19*t^-10 + 152*q^-17*t^-10 + 438*q^-15*t^-10 + 359*q^-13*t^-10 + 71*q^-11*t^-10 + 16*q^-17*t^-9 + 256*q^-15*t^-9 + 512*q^-13*t^-9 + 302*q^-11*t^-9 + 30*q^-9*t^-9 + 54*q^-15*t^-8 + 374*q^-13*t^-8 + 541*q^-11*t^-8 + 227*q^-9*t^-8 + 6*q^-7*t^-8 + q^-15*t^-7 + 121*q^-13*t^-7 + 484*q^-11*t^-7 + 516*q^-9*t^-7 + 152*q^-7*t^-7 + 8*q^-13*t^-6 + 214*q^-11*t^-6 + 570*q^-9*t^-6 + 447*q^-7*t^-6 + 83*q^-5*t^-6 + 30*q^-11*t^-5 + 322*q^-9*t^-5 + 613*q^-7*t^-5 + 351*q^-5*t^-5 + 30*q^-3*t^-5 + 72*q^-9*t^-4 + 426*q^-7*t^-4 + 595*q^-5*t^-4 + 246*q^-3*t^-4 + 5*q^-1*t^-4 + 2*q^-9*t^-3 + 133*q^-7*t^-3 + 504*q^-5*t^-3 + 524*q^-3*t^-3 + 151*q^-1*t^-3 + 10*q^-7*t^-2 + 207*q^-5*t^-2 + 545*q^-3*t^-2 + 422*q^-1*t^-2 + 74*q^1*t^-2 + 27*q^-5*t^-1 + 279*q^-3*t^-1 + 536*q^-1*t^-1 + 307*q^1*t^-1 + 23*q^3*t^-1 + 53*q^-3*t^0 + 333*q^-1*t^0 + 475*q^1*t^0 + 198*q^3*t^0 + 3*q^5*t^0 + q^-3*t^1 + 85*q^-1*t^1 + 357*q^1*t^1 + 384*q^3*t^1 + 111*q^5*t^1 + 4*q^-1*t^2 + 117*q^1*t^2 + 349*q^3*t^2 + 284*q^5*t^2 + 48*q^7*t^2 + 9*q^1*t^3 + 140*q^3*t^3 + 306*q^5*t^3 + 187*q^7*t^3 + 12*q^9*t^3 + 16*q^3*t^4 + 149*q^5*t^4 + 242*q^7*t^4 + 110*q^9*t^4 + q^11*t^4 + 23*q^5*t^5 + 143*q^7*t^5 + 175*q^9*t^5 + 55*q^11*t^5 + 28*q^7*t^6 + 122*q^9*t^6 + 113*q^11*t^6 + 19*q^13*t^6 + 30*q^9*t^7 + 92*q^11*t^7 + 65*q^13*t^7 + 3*q^15*t^7 + 28*q^11*t^8 + 62*q^13*t^8 + 34*q^15*t^8 + 23*q^13*t^9 + 37*q^15*t^9 + 14*q^17*t^9 + 16*q^15*t^10 + 19*q^17*t^10 + 3*q^19*t^10 + 9*q^17*t^11 + 9*q^19*t^11 + 4*q^19*t^12 + 4*q^21*t^12 + q^21*t^13 + q^23*t^13	0 possible; other values possible
Pos Whitehead Double with 1 right-handed half twist	11a333	PD[X[58,118,59,117],X[118,60,1,59],X[60,58,61,57],X[56,25,57,26],X[61,27,62,26],X[55,93,56,92],X[62,91,63,92],X[90,63,91,64],X[27,65,28,64],X[89,55,90,54],X[28,53,29,54],X[52,29,53,30],X[65,31,66,30],X[51,89,52,88],X[66,87,67,88],X[86,67,87,68],X[31,69,32,68],X[85,51,86,50],X[32,49,33,50],X[69,105,70,104],X[70,13,71,14],X[48,103,49,104],X[47,15,48,14],X[102,33,103,34],X[15,35,16,34],X[101,85,102,84],X[16,83,17,84],X[35,47,36,46],X[36,71,37,72],X[82,45,83,46],X[81,73,82,72],X[44,17,45,18],X[73,19,74,18],X[43,101,44,100],X[74,99,75,100],X[98,75,99,76],X[19,77,20,76],X[97,43,98,42],X[20,41,21,42],X[40,21,41,22],X[77,23,78,22],X[39,97,40,96],X[78,95,79,96],X[94,79,95,80],X[23,81,24,80],X[93,39,94,38],X[24,37,25,38],X[105,12,106,13],X[11,106,12,107],X[107,10,108,11],X[9,108,10,109],X[109,8,110,9],X[7,110,8,111],X[111,6,112,7],X[5,112,6,113],X[113,4,114,5],X[3,114,4,115],X[115,2,116,3],X[1,116,2,117]]	2	javakh	3702882/205	q^-49*t^-32 + q^-47*t^-32 + 3*q^-47*t^-31 + 3*q^-45*t^-31 + 4*q^-45*t^-30 + 4*q^-43*t^-30 + 2*q^-45*t^-29 + 7*q^-43*t^-29 + 5*q^-41*t^-29 + 8*q^-43*t^-28 + 14*q^-41*t^-28 + 6*q^-39*t^-28 + 15*q^-41*t^-27 + 20*q^-39*t^-27 + 5*q^-37*t^-27 + 3*q^-41*t^-26 + 23*q^-39*t^-26 + 24*q^-37*t^-26 + 4*q^-35*t^-26 + 15*q^-39*t^-25 + 39*q^-37*t^-25 + 27*q^-35*t^-25 + 3*q^-33*t^-25 + 34*q^-37*t^-24 + 59*q^-35*t^-24 + 26*q^-33*t^-24 + q^-31*t^-24 + 4*q^-37*t^-23 + 56*q^-35*t^-23 + 73*q^-33*t^-23 + 21*q^-31*t^-23 + 22*q^-35*t^-22 + 88*q^-33*t^-22 + 82*q^-31*t^-22 + 16*q^-29*t^-22 + 57*q^-33*t^-21 + 130*q^-31*t^-21 + 83*q^-29*t^-21 + 10*q^-27*t^-21 + 5*q^-33*t^-20 + 105*q^-31*t^-20 + 169*q^-29*t^-20 + 72*q^-27*t^-20 + 3*q^-25*t^-20 + 27*q^-31*t^-19 + 166*q^-29*t^-19 + 195*q^-27*t^-19 + 56*q^-25*t^-19 + 75*q^-29*t^-18 + 238*q^-27*t^-18 + 202*q^-25*t^-18 + 39*q^-23*t^-18 + 4*q^-29*t^-17 + 149*q^-27*t^-17 + 312*q^-25*t^-17 + 187*q^-23*t^-17 + 20*q^-21*t^-17 + 26*q^-27*t^-16 + 246*q^-25*t^-16 + 369*q^-23*t^-16 + 154*q^-21*t^-16 + 5*q^-19*t^-16 + 79*q^-25*t^-15 + 356*q^-23*t^-15 + 390*q^-21*t^-15 + 113*q^-19*t^-15 + 3*q^-25*t^-14 + 168*q^-23*t^-14 + 466*q^-21*t^-14 + 372*q^-19*t^-14 + 71*q^-17*t^-14 + 21*q^-23*t^-13 + 293*q^-21*t^-13 + 561*q^-19*t^-13 + 321*q^-17*t^-13 + 32*q^-15*t^-13 + 69*q^-21*t^-12 + 438*q^-19*t^-12 + 609*q^-17*t^-12 + 247*q^-15*t^-12 + 7*q^-13*t^-12 + 2*q^-21*t^-11 + 156*q^-19*t^-11 + 581*q^-17*t^-11 + 595*q^-15*t^-11 + 168*q^-13*t^-11 + 14*q^-19*t^-10 + 284*q^-17*t^-10 + 705*q^-15*t^-10 + 531*q^-13*t^-10 + 96*q^-11*t^-10 + 49*q^-17*t^-9 + 441*q^-15*t^-9 + 782*q^-13*t^-9 + 428*q^-11*t^-9 + 38*q^-9*t^-9 + q^-17*t^-8 + 117*q^-15*t^-8 + 600*q^-13*t^-8 + 784*q^-11*t^-8 + 307*q^-9*t^-8 + 7*q^-7*t^-8 + 7*q^-15*t^-7 + 222*q^-13*t^-7 + 736*q^-11*t^-7 + 715*q^-9*t^-7 + 194*q^-7*t^-7 + 26*q^-13*t^-6 + 356*q^-11*t^-6 + 827*q^-9*t^-6 + 597*q^-7*t^-6 + 100*q^-5*t^-6 + 66*q^-11*t^-5 + 497*q^-9*t^-5 + 846*q^-7*t^-5 + 449*q^-5*t^-5 + 34*q^-3*t^-5 + 2*q^-11*t^-4 + 131*q^-9*t^-4 + 620*q^-7*t^-4 + 787*q^-5*t^-4 + 301*q^-3*t^-4 + 5*q^-1*t^-4 + 9*q^-9*t^-3 + 217*q^-7*t^-3 + 701*q^-5*t^-3 + 670*q^-3*t^-3 + 177*q^-1*t^-3 + 24*q^-7*t^-2 + 310*q^-5*t^-2 + 724*q^-3*t^-2 + 520*q^-1*t^-2 + 82*q^1*t^-2 + 51*q^-5*t^-1 + 393*q^-3*t^-1 + 682*q^-1*t^-1 + 364*q^1*t^-1 + 24*q^3*t^-1 + q^-5*t^0 + 88*q^-3*t^0 + 448*q^-1*t^0 + 585*q^1*t^0 + 227*q^3*t^0 + 3*q^5*t^0 + 4*q^-3*t^1 + 128*q^-1*t^1 + 460*q^1*t^1 + 458*q^3*t^1 + 122*q^5*t^1 + 9*q^-1*t^2 + 164*q^1*t^2 + 432*q^3*t^2 + 327*q^5*t^2 + 50*q^7*t^2 + 17*q^1*t^3 + 187*q^3*t^3 + 367*q^5*t^3 + 209*q^7*t^3 + 12*q^9*t^3 + 26*q^3*t^4 + 190*q^5*t^4 + 282*q^7*t^4 + 119*q^9*t^4 + q^11*t^4 + 33*q^5*t^5 + 174*q^7*t^5 + 198*q^9*t^5 + 57*q^11*t^5 + 38*q^7*t^6 + 144*q^9*t^6 + 125*q^11*t^6 + 19*q^13*t^6 + 38*q^9*t^7 + 105*q^11*t^7 + 70*q^13*t^7 + 3*q^15*t^7 + 33*q^11*t^8 + 68*q^13*t^8 + 35*q^15*t^8 + 26*q^13*t^9 + 40*q^15*t^9 + 14*q^17*t^9 + 17*q^15*t^10 + 20*q^17*t^10 + 3*q^19*t^10 + 9*q^17*t^11 + 9*q^19*t^11 + 4*q^19*t^12 + 4*q^21*t^12 + q^21*t^13 + q^23*t^13	0 possible; other values possible
Pos Whitehead Double with 1 left-handed half twist	10a19	PD[X[50,102,51,101],X[102,52,1,51],X[52,50,53,49],X[71,49,72,48],X[72,53,73,54],X[30,47,31,48],X[29,55,30,54],X[55,29,56,28],X[56,73,57,74],X[46,27,47,28],X[45,75,46,74],X[92,57,93,58],X[9,59,10,58],X[91,45,92,44],X[10,43,11,44],X[42,11,43,12],X[59,13,60,12],X[41,91,42,90],X[60,89,61,90],X[88,61,89,62],X[13,63,14,62],X[87,41,88,40],X[14,39,15,40],X[38,15,39,16],X[63,17,64,16],X[37,87,38,86],X[64,85,65,86],X[84,65,85,66],X[17,67,18,66],X[83,37,84,36],X[18,35,19,36],X[75,83,76,82],X[76,19,77,20],X[26,81,27,82],X[25,21,26,20],X[34,77,35,78],X[67,79,68,78],X[33,25,34,24],X[68,23,69,24],X[21,33,22,32],X[22,69,23,70],X[80,31,81,32],X[79,71,80,70],X[93,8,94,9],X[7,94,8,95],X[95,6,96,7],X[5,96,6,97],X[97,4,98,5],X[3,98,4,99],X[99,2,100,3],X[1,100,2,101]]	2	javakh	3826140/206	q^-39*t^-26 + q^-37*t^-26 + 3*q^-37*t^-25 + 3*q^-35*t^-25 + 4*q^-35*t^-24 + 4*q^-33*t^-24 + 2*q^-35*t^-23 + 7*q^-33*t^-23 + 5*q^-31*t^-23 + 8*q^-33*t^-22 + 14*q^-31*t^-22 + 6*q^-29*t^-22 + 14*q^-31*t^-21 + 19*q^-29*t^-21 + 5*q^-27*t^-21 + 3*q^-31*t^-20 + 21*q^-29*t^-20 + 22*q^-27*t^-20 + 4*q^-25*t^-20 + 13*q^-29*t^-19 + 35*q^-27*t^-19 + 25*q^-25*t^-19 + 3*q^-23*t^-19 + 27*q^-27*t^-18 + 49*q^-25*t^-18 + 23*q^-23*t^-18 + q^-21*t^-18 + 3*q^-27*t^-17 + 42*q^-25*t^-17 + 57*q^-23*t^-17 + 18*q^-21*t^-17 + 15*q^-25*t^-16 + 63*q^-23*t^-16 + 62*q^-21*t^-16 + 14*q^-19*t^-16 + 36*q^-23*t^-15 + 88*q^-21*t^-15 + 60*q^-19*t^-15 + 8*q^-17*t^-15 + 3*q^-23*t^-14 + 62*q^-21*t^-14 + 106*q^-19*t^-14 + 49*q^-17*t^-14 + 2*q^-15*t^-14 + 16*q^-21*t^-13 + 94*q^-19*t^-13 + 115*q^-17*t^-13 + 37*q^-15*t^-13 + 41*q^-19*t^-12 + 130*q^-17*t^-12 + 114*q^-15*t^-12 + 25*q^-13*t^-12 + 3*q^-19*t^-11 + 76*q^-17*t^-11 + 161*q^-15*t^-11 + 99*q^-13*t^-11 + 11*q^-11*t^-11 + 15*q^-17*t^-10 + 120*q^-15*t^-10 + 180*q^-13*t^-10 + 77*q^-11*t^-10 + 2*q^-9*t^-10 + 40*q^-15*t^-9 + 167*q^-13*t^-9 + 182*q^-11*t^-9 + 55*q^-9*t^-9 + 2*q^-15*t^-8 + 77*q^-13*t^-8 + 208*q^-11*t^-8 + 165*q^-9*t^-8 + 32*q^-7*t^-8 + 12*q^-13*t^-7 + 126*q^-11*t^-7 + 237*q^-9*t^-7 + 135*q^-7*t^-7 + 12*q^-5*t^-7 + 33*q^-11*t^-6 + 181*q^-9*t^-6 + 246*q^-7*t^-6 + 100*q^-5*t^-6 + 2*q^-3*t^-6 + q^-11*t^-5 + 65*q^-9*t^-5 + 228*q^-7*t^-5 + 229*q^-5*t^-5 + 65*q^-3*t^-5 + 7*q^-9*t^-4 + 109*q^-7*t^-4 + 263*q^-5*t^-4 + 195*q^-3*t^-4 + 34*q^-1*t^-4 + 21*q^-7*t^-3 + 160*q^-5*t^-3 + 279*q^-3*t^-3 + 152*q^-1*t^-3 + 12*q^1*t^-3 + 42*q^-5*t^-2 + 206*q^-3*t^-2 + 267*q^-1*t^-2 + 105*q^1*t^-2 + 2*q^3*t^-2 + 2*q^-5*t^-1 + 71*q^-3*t^-1 + 238*q^-1*t^-1 + 233*q^1*t^-1 + 64*q^3*t^-1 + 8*q^-3*t^0 + 106*q^-1*t^0 + 255*q^1*t^0 + 189*q^3*t^0 + 32*q^5*t^0 + 17*q^-1*t^1 + 138*q^1*t^1 + 247*q^3*t^1 + 137*q^5*t^1 + 11*q^7*t^1 + 29*q^1*t^2 + 160*q^3*t^2 + 218*q^5*t^2 + 89*q^7*t^2 + 2*q^9*t^2 + q^1*t^3 + 44*q^3*t^3 + 169*q^5*t^3 + 178*q^7*t^3 + 52*q^9*t^3 + 3*q^3*t^4 + 58*q^5*t^4 + 163*q^7*t^4 + 132*q^9*t^4 + 24*q^11*t^4 + 5*q^5*t^5 + 67*q^7*t^5 + 142*q^9*t^5 + 87*q^11*t^5 + 7*q^13*t^5 + 8*q^7*t^6 + 70*q^9*t^6 + 113*q^11*t^6 + 52*q^13*t^6 + q^15*t^6 + 11*q^9*t^7 + 66*q^11*t^7 + 83*q^13*t^7 + 28*q^15*t^7 + 13*q^11*t^8 + 56*q^13*t^8 + 54*q^15*t^8 + 11*q^17*t^8 + 14*q^13*t^9 + 43*q^15*t^9 + 31*q^17*t^9 + 2*q^19*t^9 + 13*q^15*t^10 + 30*q^17*t^10 + 17*q^19*t^10 + 11*q^17*t^11 + 19*q^19*t^11 + 8*q^21*t^11 + 8*q^19*t^12 + 10*q^21*t^12 + 2*q^23*t^12 + 5*q^21*t^13 + 5*q^23*t^13 + 3*q^23*t^14 + 3*q^25*t^14 + q^25*t^15 + q^27*t^15	2 possible; other values possible
Pos Whitehead Double with 1 left-handed half twist	10a44	PD[X[50,102,51,101],X[102,52,1,51],X[52,50,53,49],X[67,49,68,48],X[68,53,69,54],X[34,47,35,48],X[33,55,34,54],X[92,69,93,70],X[9,71,10,70],X[91,33,92,32],X[10,31,11,32],X[30,11,31,12],X[71,13,72,12],X[29,91,30,90],X[72,89,73,90],X[55,29,56,28],X[56,73,57,74],X[46,27,47,28],X[45,75,46,74],X[88,57,89,58],X[13,59,14,58],X[87,45,88,44],X[14,43,15,44],X[42,15,43,16],X[59,17,60,16],X[41,87,42,86],X[60,85,61,86],X[84,61,85,62],X[17,63,18,62],X[83,41,84,40],X[18,39,19,40],X[75,83,76,82],X[76,19,77,20],X[26,81,27,82],X[25,21,26,20],X[38,77,39,78],X[63,79,64,78],X[37,25,38,24],X[64,23,65,24],X[21,37,22,36],X[22,65,23,66],X[80,35,81,36],X[79,67,80,66],X[93,8,94,9],X[7,94,8,95],X[95,6,96,7],X[5,96,6,97],X[97,4,98,5],X[3,98,4,99],X[99,2,100,3],X[1,100,2,101]]	2	javakh	3826140/206	q^-39*t^-26 + q^-37*t^-26 + 3*q^-37*t^-25 + 3*q^-35*t^-25 + 4*q^-35*t^-24 + 4*q^-33*t^-24 + 2*q^-35*t^-23 + 7*q^-33*t^-23 + 5*q^-31*t^-23 + 9*q^-33*t^-22 + 15*q^-31*t^-22 + 6*q^-29*t^-22 + 17*q^-31*t^-21 + 22*q^-29*t^-21 + 5*q^-27*t^-21 + 4*q^-31*t^-20 + 26*q^-29*t^-20 + 26*q^-27*t^-20 + 4*q^-25*t^-20 + 18*q^-29*t^-19 + 45*q^-27*t^-19 + 30*q^-25*t^-19 + 3*q^-23*t^-19 + 40*q^-27*t^-18 + 68*q^-25*t^-18 + 29*q^-23*t^-18 + q^-21*t^-18 + 5*q^-27*t^-17 + 66*q^-25*t^-17 + 84*q^-23*t^-17 + 23*q^-21*t^-17 + 25*q^-25*t^-16 + 101*q^-23*t^-16 + 94*q^-21*t^-16 + 18*q^-19*t^-16 + 63*q^-23*t^-15 + 147*q^-21*t^-15 + 95*q^-19*t^-15 + 11*q^-17*t^-15 + 5*q^-23*t^-14 + 114*q^-21*t^-14 + 188*q^-19*t^-14 + 82*q^-17*t^-14 + 3*q^-15*t^-14 + 28*q^-21*t^-13 + 176*q^-19*t^-13 + 211*q^-17*t^-13 + 63*q^-15*t^-13 + 77*q^-19*t^-12 + 249*q^-17*t^-12 + 216*q^-15*t^-12 + 44*q^-13*t^-12 + 4*q^-19*t^-11 + 150*q^-17*t^-11 + 321*q^-15*t^-11 + 197*q^-13*t^-11 + 22*q^-11*t^-11 + 24*q^-17*t^-10 + 241*q^-15*t^-10 + 370*q^-13*t^-10 + 158*q^-11*t^-10 + 5*q^-9*t^-10 + 73*q^-15*t^-9 + 341*q^-13*t^-9 + 383*q^-11*t^-9 + 115*q^-9*t^-9 + 2*q^-15*t^-8 + 152*q^-13*t^-8 + 438*q^-11*t^-8 + 359*q^-9*t^-8 + 71*q^-7*t^-8 + 16*q^-13*t^-7 + 256*q^-11*t^-7 + 512*q^-9*t^-7 + 302*q^-7*t^-7 + 30*q^-5*t^-7 + 54*q^-11*t^-6 + 374*q^-9*t^-6 + 541*q^-7*t^-6 + 227*q^-5*t^-6 + 6*q^-3*t^-6 + q^-11*t^-5 + 121*q^-9*t^-5 + 484*q^-7*t^-5 + 516*q^-5*t^-5 + 152*q^-3*t^-5 + 8*q^-9*t^-4 + 214*q^-7*t^-4 + 570*q^-5*t^-4 + 447*q^-3*t^-4 + 83*q^-1*t^-4 + 30*q^-7*t^-3 + 322*q^-5*t^-3 + 613*q^-3*t^-3 + 351*q^-1*t^-3 + 30*q^1*t^-3 + 72*q^-5*t^-2 + 426*q^-3*t^-2 + 595*q^-1*t^-2 + 246*q^1*t^-2 + 5*q^3*t^-2 + 2*q^-5*t^-1 + 133*q^-3*t^-1 + 504*q^-1*t^-1 + 524*q^1*t^-1 + 151*q^3*t^-1 + 10*q^-3*t^0 + 207*q^-1*t^0 + 546*q^1*t^0 + 423*q^3*t^0 + 74*q^5*t^0 + 27*q^-1*t^1 + 279*q^1*t^1 + 536*q^3*t^1 + 307*q^5*t^1 + 23*q^7*t^1 + 53*q^1*t^2 + 332*q^3*t^2 + 475*q^5*t^2 + 199*q^7*t^2 + 3*q^9*t^2 + q^1*t^3 + 85*q^3*t^3 + 357*q^5*t^3 + 385*q^7*t^3 + 112*q^9*t^3 + 4*q^3*t^4 + 117*q^5*t^4 + 349*q^7*t^4 + 284*q^9*t^4 + 48*q^11*t^4 + 9*q^5*t^5 + 140*q^7*t^5 + 306*q^9*t^5 + 187*q^11*t^5 + 12*q^13*t^5 + 16*q^7*t^6 + 149*q^9*t^6 + 242*q^11*t^6 + 110*q^13*t^6 + q^15*t^6 + 23*q^9*t^7 + 143*q^11*t^7 + 175*q^13*t^7 + 55*q^15*t^7 + 28*q^11*t^8 + 122*q^13*t^8 + 113*q^15*t^8 + 19*q^17*t^8 + 30*q^13*t^9 + 92*q^15*t^9 + 65*q^17*t^9 + 3*q^19*t^9 + 28*q^15*t^10 + 62*q^17*t^10 + 34*q^19*t^10 + 23*q^17*t^11 + 37*q^19*t^11 + 14*q^21*t^11 + 16*q^19*t^12 + 19*q^21*t^12 + 3*q^23*t^12 + 9*q^21*t^13 + 9*q^23*t^13 + 4*q^23*t^14 + 4*q^25*t^14 + q^25*t^15 + q^27*t^15	2 possible; other values possible
Pos Whitehead Double with 1 left-handed half twist	11a333	PD[X[56,114,57,113],X[114,58,1,57],X[58,56,59,55],X[54,23,55,24],X[59,25,60,24],X[53,91,54,90],X[60,89,61,90],X[88,61,89,62],X[25,63,26,62],X[87,53,88,52],X[26,51,27,52],X[50,27,51,28],X[63,29,64,28],X[49,87,50,86],X[64,85,65,86],X[84,65,85,66],X[29,67,30,66],X[83,49,84,48],X[30,47,31,48],X[67,103,68,102],X[68,11,69,12],X[46,101,47,102],X[45,13,46,12],X[100,31,101,32],X[13,33,14,32],X[99,83,100,82],X[14,81,15,82],X[33,45,34,44],X[34,69,35,70],X[80,43,81,44],X[79,71,80,70],X[42,15,43,16],X[71,17,72,16],X[41,99,42,98],X[72,97,73,98],X[96,73,97,74],X[17,75,18,74],X[95,41,96,40],X[18,39,19,40],X[38,19,39,20],X[75,21,76,20],X[37,95,38,94],X[76,93,77,94],X[92,77,93,78],X[21,79,22,78],X[91,37,92,36],X[22,35,23,36],X[103,10,104,11],X[9,104,10,105],X[105,8,106,9],X[7,106,8,107],X[107,6,108,7],X[5,108,6,109],X[109,4,110,5],X[3,110,4,111],X[111,2,112,3],X[1,112,2,113]]	2	javakh	3826140/206	q^-45*t^-30 + q^-43*t^-30 + 3*q^-43*t^-29 + 3*q^-41*t^-29 + 4*q^-41*t^-28 + 4*q^-39*t^-28 + 2*q^-41*t^-27 + 7*q^-39*t^-27 + 5*q^-37*t^-27 + 8*q^-39*t^-26 + 14*q^-37*t^-26 + 6*q^-35*t^-26 + 15*q^-37*t^-25 + 20*q^-35*t^-25 + 5*q^-33*t^-25 + 3*q^-37*t^-24 + 23*q^-35*t^-24 + 24*q^-33*t^-24 + 4*q^-31*t^-24 + 15*q^-35*t^-23 + 39*q^-33*t^-23 + 27*q^-31*t^-23 + 3*q^-29*t^-23 + 34*q^-33*t^-22 + 59*q^-31*t^-22 + 26*q^-29*t^-22 + q^-27*t^-22 + 4*q^-33*t^-21 + 56*q^-31*t^-21 + 73*q^-29*t^-21 + 21*q^-27*t^-21 + 22*q^-31*t^-20 + 88*q^-29*t^-20 + 82*q^-27*t^-20 + 16*q^-25*t^-20 + 57*q^-29*t^-19 + 130*q^-27*t^-19 + 83*q^-25*t^-19 + 10*q^-23*t^-19 + 5*q^-29*t^-18 + 105*q^-27*t^-18 + 169*q^-25*t^-18 + 72*q^-23*t^-18 + 3*q^-21*t^-18 + 27*q^-27*t^-17 + 166*q^-25*t^-17 + 195*q^-23*t^-17 + 56*q^-21*t^-17 + 75*q^-25*t^-16 + 238*q^-23*t^-16 + 202*q^-21*t^-16 + 39*q^-19*t^-16 + 4*q^-25*t^-15 + 149*q^-23*t^-15 + 312*q^-21*t^-15 + 187*q^-19*t^-15 + 20*q^-17*t^-15 + 26*q^-23*t^-14 + 246*q^-21*t^-14 + 369*q^-19*t^-14 + 154*q^-17*t^-14 + 5*q^-15*t^-14 + 79*q^-21*t^-13 + 356*q^-19*t^-13 + 390*q^-17*t^-13 + 113*q^-15*t^-13 + 3*q^-21*t^-12 + 168*q^-19*t^-12 + 466*q^-17*t^-12 + 372*q^-15*t^-12 + 71*q^-13*t^-12 + 21*q^-19*t^-11 + 293*q^-17*t^-11 + 561*q^-15*t^-11 + 321*q^-13*t^-11 + 32*q^-11*t^-11 + 69*q^-17*t^-10 + 438*q^-15*t^-10 + 609*q^-13*t^-10 + 247*q^-11*t^-10 + 7*q^-9*t^-10 + 2*q^-17*t^-9 + 156*q^-15*t^-9 + 581*q^-13*t^-9 + 595*q^-11*t^-9 + 168*q^-9*t^-9 + 14*q^-15*t^-8 + 284*q^-13*t^-8 + 705*q^-11*t^-8 + 531*q^-9*t^-8 + 96*q^-7*t^-8 + 49*q^-13*t^-7 + 441*q^-11*t^-7 + 782*q^-9*t^-7 + 428*q^-7*t^-7 + 38*q^-5*t^-7 + q^-13*t^-6 + 117*q^-11*t^-6 + 600*q^-9*t^-6 + 784*q^-7*t^-6 + 307*q^-5*t^-6 + 7*q^-3*t^-6 + 7*q^-11*t^-5 + 222*q^-9*t^-5 + 736*q^-7*t^-5 + 715*q^-5*t^-5 + 194*q^-3*t^-5 + 26*q^-9*t^-4 + 356*q^-7*t^-4 + 827*q^-5*t^-4 + 597*q^-3*t^-4 + 100*q^-1*t^-4 + 66*q^-7*t^-3 + 497*q^-5*t^-3 + 846*q^-3*t^-3 + 449*q^-1*t^-3 + 34*q^1*t^-3 + 2*q^-7*t^-2 + 131*q^-5*t^-2 + 620*q^-3*t^-2 + 787*q^-1*t^-2 + 301*q^1*t^-2 + 5*q^3*t^-2 + 9*q^-5*t^-1 + 217*q^-3*t^-1 + 701*q^-1*t^-1 + 670*q^1*t^-1 + 177*q^3*t^-1 + 24*q^-3*t^0 + 310*q^-1*t^0 + 725*q^1*t^0 + 521*q^3*t^0 + 82*q^5*t^0 + 51*q^-1*t^1 + 393*q^1*t^1 + 682*q^3*t^1 + 364*q^5*t^1 + 24*q^7*t^1 + q^-1*t^2 + 88*q^1*t^2 + 447*q^3*t^2 + 585*q^5*t^2 + 228*q^7*t^2 + 3*q^9*t^2 + 4*q^1*t^3 + 128*q^3*t^3 + 460*q^5*t^3 + 459*q^7*t^3 + 123*q^9*t^3 + 9*q^3*t^4 + 164*q^5*t^4 + 432*q^7*t^4 + 327*q^9*t^4 + 50*q^11*t^4 + 17*q^5*t^5 + 187*q^7*t^5 + 367*q^9*t^5 + 209*q^11*t^5 + 12*q^13*t^5 + 26*q^7*t^6 + 190*q^9*t^6 + 282*q^11*t^6 + 119*q^13*t^6 + q^15*t^6 + 33*q^9*t^7 + 174*q^11*t^7 + 198*q^13*t^7 + 57*q^15*t^7 + 38*q^11*t^8 + 144*q^13*t^8 + 125*q^15*t^8 + 19*q^17*t^8 + 38*q^13*t^9 + 105*q^15*t^9 + 70*q^17*t^9 + 3*q^19*t^9 + 33*q^15*t^10 + 68*q^17*t^10 + 35*q^19*t^10 + 26*q^17*t^11 + 40*q^19*t^11 + 14*q^21*t^11 + 17*q^19*t^12 + 20*q^21*t^12 + 3*q^23*t^12 + 9*q^21*t^13 + 9*q^23*t^13 + 4*q^23*t^14 + 4*q^25*t^14 + q^25*t^15 + q^27*t^15	2 possible; other values possible
Pos Whitehead Double	10a19	PD[X[99,51,100,50],X[49,1,50,100],X[69,49,70,48],X[70,51,71,52],X[30,47,31,48],X[29,53,30,52],X[53,29,54,28],X[54,71,55,72],X[46,27,47,28],X[45,73,46,72],X[90,55,91,56],X[9,57,10,56],X[89,45,90,44],X[10,43,11,44],X[42,11,43,12],X[57,13,58,12],X[41,89,42,88],X[58,87,59,88],X[86,59,87,60],X[13,61,14,60],X[85,41,86,40],X[14,39,15,40],X[38,15,39,16],X[61,17,62,16],X[37,85,38,84],X[62,83,63,84],X[82,63,83,64],X[17,65,18,64],X[81,37,82,36],X[18,35,19,36],X[73,81,74,80],X[74,19,75,20],X[26,79,27,80],X[25,21,26,20],X[34,75,35,76],X[65,77,66,76],X[33,25,34,24],X[66,23,67,24],X[21,33,22,32],X[22,67,23,68],X[78,31,79,32],X[77,69,78,68],X[91,8,92,9],X[7,92,8,93],X[93,6,94,7],X[5,94,6,95],X[95,4,96,5],X[3,96,4,97],X[97,2,98,3],X[1,98,2,99]]	2	javakh	3828859/207	q^-43*t^-28 + q^-41*t^-28 + 3*q^-41*t^-27 + 3*q^-39*t^-27 + 4*q^-39*t^-26 + 4*q^-37*t^-26 + 2*q^-39*t^-25 + 7*q^-37*t^-25 + 5*q^-35*t^-25 + 8*q^-37*t^-24 + 14*q^-35*t^-24 + 6*q^-33*t^-24 + 14*q^-35*t^-23 + 19*q^-33*t^-23 + 5*q^-31*t^-23 + 3*q^-35*t^-22 + 21*q^-33*t^-22 + 22*q^-31*t^-22 + 4*q^-29*t^-22 + 13*q^-33*t^-21 + 35*q^-31*t^-21 + 25*q^-29*t^-21 + 3*q^-27*t^-21 + 27*q^-31*t^-20 + 49*q^-29*t^-20 + 23*q^-27*t^-20 + q^-25*t^-20 + 3*q^-31*t^-19 + 42*q^-29*t^-19 + 57*q^-27*t^-19 + 18*q^-25*t^-19 + 15*q^-29*t^-18 + 63*q^-27*t^-18 + 62*q^-25*t^-18 + 14*q^-23*t^-18 + 36*q^-27*t^-17 + 88*q^-25*t^-17 + 60*q^-23*t^-17 + 8*q^-21*t^-17 + 3*q^-27*t^-16 + 62*q^-25*t^-16 + 106*q^-23*t^-16 + 49*q^-21*t^-16 + 2*q^-19*t^-16 + 16*q^-25*t^-15 + 94*q^-23*t^-15 + 115*q^-21*t^-15 + 37*q^-19*t^-15 + 41*q^-23*t^-14 + 130*q^-21*t^-14 + 114*q^-19*t^-14 + 25*q^-17*t^-14 + 3*q^-23*t^-13 + 76*q^-21*t^-13 + 161*q^-19*t^-13 + 99*q^-17*t^-13 + 11*q^-15*t^-13 + 15*q^-21*t^-12 + 120*q^-19*t^-12 + 180*q^-17*t^-12 + 77*q^-15*t^-12 + 2*q^-13*t^-12 + 40*q^-19*t^-11 + 167*q^-17*t^-11 + 182*q^-15*t^-11 + 55*q^-13*t^-11 + 2*q^-19*t^-10 + 77*q^-17*t^-10 + 208*q^-15*t^-10 + 165*q^-13*t^-10 + 32*q^-11*t^-10 + 12*q^-17*t^-9 + 126*q^-15*t^-9 + 237*q^-13*t^-9 + 135*q^-11*t^-9 + 12*q^-9*t^-9 + 33*q^-15*t^-8 + 181*q^-13*t^-8 + 246*q^-11*t^-8 + 100*q^-9*t^-8 + 2*q^-7*t^-8 + q^-15*t^-7 + 65*q^-13*t^-7 + 228*q^-11*t^-7 + 229*q^-9*t^-7 + 65*q^-7*t^-7 + 7*q^-13*t^-6 + 109*q^-11*t^-6 + 263*q^-9*t^-6 + 195*q^-7*t^-6 + 34*q^-5*t^-6 + 21*q^-11*t^-5 + 160*q^-9*t^-5 + 279*q^-7*t^-5 + 152*q^-5*t^-5 + 12*q^-3*t^-5 + 42*q^-9*t^-4 + 206*q^-7*t^-4 + 267*q^-5*t^-4 + 105*q^-3*t^-4 + 2*q^-1*t^-4 + 2*q^-9*t^-3 + 71*q^-7*t^-3 + 238*q^-5*t^-3 + 233*q^-3*t^-3 + 64*q^-1*t^-3 + 8*q^-7*t^-2 + 106*q^-5*t^-2 + 254*q^-3*t^-2 + 188*q^-1*t^-2 + 32*q^1*t^-2 + 17*q^-5*t^-1 + 138*q^-3*t^-1 + 247*q^-1*t^-1 + 137*q^1*t^-1 + 11*q^3*t^-1 + 29*q^-3*t^0 + 161*q^-1*t^0 + 218*q^1*t^0 + 88*q^3*t^0 + 2*q^5*t^0 + q^-3*t^1 + 44*q^-1*t^1 + 169*q^1*t^1 + 177*q^3*t^1 + 51*q^5*t^1 + 3*q^-1*t^2 + 58*q^1*t^2 + 163*q^3*t^2 + 132*q^5*t^2 + 24*q^7*t^2 + 5*q^1*t^3 + 67*q^3*t^3 + 142*q^5*t^3 + 87*q^7*t^3 + 7*q^9*t^3 + 8*q^3*t^4 + 70*q^5*t^4 + 113*q^7*t^4 + 52*q^9*t^4 + q^11*t^4 + 11*q^5*t^5 + 66*q^7*t^5 + 83*q^9*t^5 + 28*q^11*t^5 + 13*q^7*t^6 + 56*q^9*t^6 + 54*q^11*t^6 + 11*q^13*t^6 + 14*q^9*t^7 + 43*q^11*t^7 + 31*q^13*t^7 + 2*q^15*t^7 + 13*q^11*t^8 + 30*q^13*t^8 + 17*q^15*t^8 + 11*q^13*t^9 + 19*q^15*t^9 + 8*q^17*t^9 + 8*q^15*t^10 + 10*q^17*t^10 + 2*q^19*t^10 + 5*q^17*t^11 + 5*q^19*t^11 + 3*q^19*t^12 + 3*q^21*t^12 + q^21*t^13 + q^23*t^13	0 possible; other values possible
Pos Whitehead Double	10a44	PD[X[99,51,100,50],X[49,1,50,100],X[65,49,66,48],X[66,51,67,52],X[34,47,35,48],X[33,53,34,52],X[90,67,91,68],X[9,69,10,68],X[89,33,90,32],X[10,31,11,32],X[30,11,31,12],X[69,13,70,12],X[29,89,30,88],X[70,87,71,88],X[53,29,54,28],X[54,71,55,72],X[46,27,47,28],X[45,73,46,72],X[86,55,87,56],X[13,57,14,56],X[85,45,86,44],X[14,43,15,44],X[42,15,43,16],X[57,17,58,16],X[41,85,42,84],X[58,83,59,84],X[82,59,83,60],X[17,61,18,60],X[81,41,82,40],X[18,39,19,40],X[73,81,74,80],X[74,19,75,20],X[26,79,27,80],X[25,21,26,20],X[38,75,39,76],X[61,77,62,76],X[37,25,38,24],X[62,23,63,24],X[21,37,22,36],X[22,63,23,64],X[78,35,79,36],X[77,65,78,64],X[91,8,92,9],X[7,92,8,93],X[93,6,94,7],X[5,94,6,95],X[95,4,96,5],X[3,96,4,97],X[97,2,98,3],X[1,98,2,99]]	2	javakh	3828859/207	q^-43*t^-28 + q^-41*t^-28 + 3*q^-41*t^-27 + 3*q^-39*t^-27 + 4*q^-39*t^-26 + 4*q^-37*t^-26 + 2*q^-39*t^-25 + 7*q^-37*t^-25 + 5*q^-35*t^-25 + 9*q^-37*t^-24 + 15*q^-35*t^-24 + 6*q^-33*t^-24 + 17*q^-35*t^-23 + 22*q^-33*t^-23 + 5*q^-31*t^-23 + 4*q^-35*t^-22 + 26*q^-33*t^-22 + 26*q^-31*t^-22 + 4*q^-29*t^-22 + 18*q^-33*t^-21 + 45*q^-31*t^-21 + 30*q^-29*t^-21 + 3*q^-27*t^-21 + 40*q^-31*t^-20 + 68*q^-29*t^-20 + 29*q^-27*t^-20 + q^-25*t^-20 + 5*q^-31*t^-19 + 66*q^-29*t^-19 + 84*q^-27*t^-19 + 23*q^-25*t^-19 + 25*q^-29*t^-18 + 101*q^-27*t^-18 + 94*q^-25*t^-18 + 18*q^-23*t^-18 + 63*q^-27*t^-17 + 147*q^-25*t^-17 + 95*q^-23*t^-17 + 11*q^-21*t^-17 + 5*q^-27*t^-16 + 114*q^-25*t^-16 + 188*q^-23*t^-16 + 82*q^-21*t^-16 + 3*q^-19*t^-16 + 28*q^-25*t^-15 + 176*q^-23*t^-15 + 211*q^-21*t^-15 + 63*q^-19*t^-15 + 77*q^-23*t^-14 + 249*q^-21*t^-14 + 216*q^-19*t^-14 + 44*q^-17*t^-14 + 4*q^-23*t^-13 + 150*q^-21*t^-13 + 321*q^-19*t^-13 + 197*q^-17*t^-13 + 22*q^-15*t^-13 + 24*q^-21*t^-12 + 241*q^-19*t^-12 + 370*q^-17*t^-12 + 158*q^-15*t^-12 + 5*q^-13*t^-12 + 73*q^-19*t^-11 + 341*q^-17*t^-11 + 383*q^-15*t^-11 + 115*q^-13*t^-11 + 2*q^-19*t^-10 + 152*q^-17*t^-10 + 438*q^-15*t^-10 + 359*q^-13*t^-10 + 71*q^-11*t^-10 + 16*q^-17*t^-9 + 256*q^-15*t^-9 + 512*q^-13*t^-9 + 302*q^-11*t^-9 + 30*q^-9*t^-9 + 54*q^-15*t^-8 + 374*q^-13*t^-8 + 541*q^-11*t^-8 + 227*q^-9*t^-8 + 6*q^-7*t^-8 + q^-15*t^-7 + 121*q^-13*t^-7 + 484*q^-11*t^-7 + 516*q^-9*t^-7 + 152*q^-7*t^-7 + 8*q^-13*t^-6 + 214*q^-11*t^-6 + 570*q^-9*t^-6 + 447*q^-7*t^-6 + 83*q^-5*t^-6 + 30*q^-11*t^-5 + 322*q^-9*t^-5 + 613*q^-7*t^-5 + 351*q^-5*t^-5 + 30*q^-3*t^-5 + 72*q^-9*t^-4 + 426*q^-7*t^-4 + 595*q^-5*t^-4 + 246*q^-3*t^-4 + 5*q^-1*t^-4 + 2*q^-9*t^-3 + 133*q^-7*t^-3 + 504*q^-5*t^-3 + 524*q^-3*t^-3 + 151*q^-1*t^-3 + 10*q^-7*t^-2 + 207*q^-5*t^-2 + 545*q^-3*t^-2 + 422*q^-1*t^-2 + 74*q^1*t^-2 + 27*q^-5*t^-1 + 279*q^-3*t^-1 + 536*q^-1*t^-1 + 307*q^1*t^-1 + 23*q^3*t^-1 + 53*q^-3*t^0 + 333*q^-1*t^0 + 475*q^1*t^0 + 198*q^3*t^0 + 3*q^5*t^0 + q^-3*t^1 + 85*q^-1*t^1 + 357*q^1*t^1 + 384*q^3*t^1 + 111*q^5*t^1 + 4*q^-1*t^2 + 117*q^1*t^2 + 349*q^3*t^2 + 284*q^5*t^2 + 48*q^7*t^2 + 9*q^1*t^3 + 140*q^3*t^3 + 306*q^5*t^3 + 187*q^7*t^3 + 12*q^9*t^3 + 16*q^3*t^4 + 149*q^5*t^4 + 242*q^7*t^4 + 110*q^9*t^4 + q^11*t^4 + 23*q^5*t^5 + 143*q^7*t^5 + 175*q^9*t^5 + 55*q^11*t^5 + 28*q^7*t^6 + 122*q^9*t^6 + 113*q^11*t^6 + 19*q^13*t^6 + 30*q^9*t^7 + 92*q^11*t^7 + 65*q^13*t^7 + 3*q^15*t^7 + 28*q^11*t^8 + 62*q^13*t^8 + 34*q^15*t^8 + 23*q^13*t^9 + 37*q^15*t^9 + 14*q^17*t^9 + 16*q^15*t^10 + 19*q^17*t^10 + 3*q^19*t^10 + 9*q^17*t^11 + 9*q^19*t^11 + 4*q^19*t^12 + 4*q^21*t^12 + q^21*t^13 + q^23*t^13	0 possible; other values possible
Pos Whitehead Double	11a333	PD[X[111,57,112,56],X[55,1,56,112],X[54,23,55,24],X[57,25,58,24],X[53,89,54,88],X[58,87,59,88],X[86,59,87,60],X[25,61,26,60],X[85,53,86,52],X[26,51,27,52],X[50,27,51,28],X[61,29,62,28],X[49,85,50,84],X[62,83,63,84],X[82,63,83,64],X[29,65,30,64],X[81,49,82,48],X[30,47,31,48],X[65,101,66,100],X[66,11,67,12],X[46,99,47,100],X[45,13,46,12],X[98,31,99,32],X[13,33,14,32],X[97,81,98,80],X[14,79,15,80],X[33,45,34,44],X[34,67,35,68],X[78,43,79,44],X[77,69,78,68],X[42,15,43,16],X[69,17,70,16],X[41,97,42,96],X[70,95,71,96],X[94,71,95,72],X[17,73,18,72],X[93,41,94,40],X[18,39,19,40],X[38,19,39,20],X[73,21,74,20],X[37,93,38,92],X[74,91,75,92],X[90,75,91,76],X[21,77,22,76],X[89,37,90,36],X[22,35,23,36],X[101,10,102,11],X[9,102,10,103],X[103,8,104,9],X[7,104,8,105],X[105,6,106,7],X[5,106,6,107],X[107,4,108,5],X[3,108,4,109],X[109,2,110,3],X[1,110,2,111]]	2	javakh	3828859/207	q^-49*t^-32 + q^-47*t^-32 + 3*q^-47*t^-31 + 3*q^-45*t^-31 + 4*q^-45*t^-30 + 4*q^-43*t^-30 + 2*q^-45*t^-29 + 7*q^-43*t^-29 + 5*q^-41*t^-29 + 8*q^-43*t^-28 + 14*q^-41*t^-28 + 6*q^-39*t^-28 + 15*q^-41*t^-27 + 20*q^-39*t^-27 + 5*q^-37*t^-27 + 3*q^-41*t^-26 + 23*q^-39*t^-26 + 24*q^-37*t^-26 + 4*q^-35*t^-26 + 15*q^-39*t^-25 + 39*q^-37*t^-25 + 27*q^-35*t^-25 + 3*q^-33*t^-25 + 34*q^-37*t^-24 + 59*q^-35*t^-24 + 26*q^-33*t^-24 + q^-31*t^-24 + 4*q^-37*t^-23 + 56*q^-35*t^-23 + 73*q^-33*t^-23 + 21*q^-31*t^-23 + 22*q^-35*t^-22 + 88*q^-33*t^-22 + 82*q^-31*t^-22 + 16*q^-29*t^-22 + 57*q^-33*t^-21 + 130*q^-31*t^-21 + 83*q^-29*t^-21 + 10*q^-27*t^-21 + 5*q^-33*t^-20 + 105*q^-31*t^-20 + 169*q^-29*t^-20 + 72*q^-27*t^-20 + 3*q^-25*t^-20 + 27*q^-31*t^-19 + 166*q^-29*t^-19 + 195*q^-27*t^-19 + 56*q^-25*t^-19 + 75*q^-29*t^-18 + 238*q^-27*t^-18 + 202*q^-25*t^-18 + 39*q^-23*t^-18 + 4*q^-29*t^-17 + 149*q^-27*t^-17 + 312*q^-25*t^-17 + 187*q^-23*t^-17 + 20*q^-21*t^-17 + 26*q^-27*t^-16 + 246*q^-25*t^-16 + 369*q^-23*t^-16 + 154*q^-21*t^-16 + 5*q^-19*t^-16 + 79*q^-25*t^-15 + 356*q^-23*t^-15 + 390*q^-21*t^-15 + 113*q^-19*t^-15 + 3*q^-25*t^-14 + 168*q^-23*t^-14 + 466*q^-21*t^-14 + 372*q^-19*t^-14 + 71*q^-17*t^-14 + 21*q^-23*t^-13 + 293*q^-21*t^-13 + 561*q^-19*t^-13 + 321*q^-17*t^-13 + 32*q^-15*t^-13 + 69*q^-21*t^-12 + 438*q^-19*t^-12 + 609*q^-17*t^-12 + 247*q^-15*t^-12 + 7*q^-13*t^-12 + 2*q^-21*t^-11 + 156*q^-19*t^-11 + 581*q^-17*t^-11 + 595*q^-15*t^-11 + 168*q^-13*t^-11 + 14*q^-19*t^-10 + 284*q^-17*t^-10 + 705*q^-15*t^-10 + 531*q^-13*t^-10 + 96*q^-11*t^-10 + 49*q^-17*t^-9 + 441*q^-15*t^-9 + 782*q^-13*t^-9 + 428*q^-11*t^-9 + 38*q^-9*t^-9 + q^-17*t^-8 + 117*q^-15*t^-8 + 600*q^-13*t^-8 + 784*q^-11*t^-8 + 307*q^-9*t^-8 + 7*q^-7*t^-8 + 7*q^-15*t^-7 + 222*q^-13*t^-7 + 736*q^-11*t^-7 + 715*q^-9*t^-7 + 194*q^-7*t^-7 + 26*q^-13*t^-6 + 356*q^-11*t^-6 + 827*q^-9*t^-6 + 597*q^-7*t^-6 + 100*q^-5*t^-6 + 66*q^-11*t^-5 + 497*q^-9*t^-5 + 846*q^-7*t^-5 + 449*q^-5*t^-5 + 34*q^-3*t^-5 + 2*q^-11*t^-4 + 131*q^-9*t^-4 + 620*q^-7*t^-4 + 787*q^-5*t^-4 + 301*q^-3*t^-4 + 5*q^-1*t^-4 + 9*q^-9*t^-3 + 217*q^-7*t^-3 + 701*q^-5*t^-3 + 670*q^-3*t^-3 + 177*q^-1*t^-3 + 24*q^-7*t^-2 + 310*q^-5*t^-2 + 724*q^-3*t^-2 + 520*q^-1*t^-2 + 82*q^1*t^-2 + 51*q^-5*t^-1 + 393*q^-3*t^-1 + 682*q^-1*t^-1 + 364*q^1*t^-1 + 24*q^3*t^-1 + q^-5*t^0 + 88*q^-3*t^0 + 448*q^-1*t^0 + 585*q^1*t^0 + 227*q^3*t^0 + 3*q^5*t^0 + 4*q^-3*t^1 + 128*q^-1*t^1 + 460*q^1*t^1 + 458*q^3*t^1 + 122*q^5*t^1 + 9*q^-1*t^2 + 164*q^1*t^2 + 432*q^3*t^2 + 327*q^5*t^2 + 50*q^7*t^2 + 17*q^1*t^3 + 187*q^3*t^3 + 367*q^5*t^3 + 209*q^7*t^3 + 12*q^9*t^3 + 26*q^3*t^4 + 190*q^5*t^4 + 282*q^7*t^4 + 119*q^9*t^4 + q^11*t^4 + 33*q^5*t^5 + 174*q^7*t^5 + 198*q^9*t^5 + 57*q^11*t^5 + 38*q^7*t^6 + 144*q^9*t^6 + 125*q^11*t^6 + 19*q^13*t^6 + 38*q^9*t^7 + 105*q^11*t^7 + 70*q^13*t^7 + 3*q^15*t^7 + 33*q^11*t^8 + 68*q^13*t^8 + 35*q^15*t^8 + 26*q^13*t^9 + 40*q^15*t^9 + 14*q^17*t^9 + 17*q^15*t^10 + 20*q^17*t^10 + 3*q^19*t^10 + 9*q^17*t^11 + 9*q^19*t^11 + 4*q^19*t^12 + 4*q^21*t^12 + q^21*t^13 + q^23*t^13	0 possible; other values possible
Pos Whitehead Double with 1 left-handed full twist	10a19	PD[X[95,49,96,48],X[47,1,48,96],X[67,47,68,46],X[68,49,69,50],X[28,45,29,46],X[27,51,28,50],X[51,27,52,26],X[52,69,53,70],X[44,25,45,26],X[43,71,44,70],X[88,53,89,54],X[7,55,8,54],X[87,43,88,42],X[8,41,9,42],X[40,9,41,10],X[55,11,56,10],X[39,87,40,86],X[56,85,57,86],X[84,57,85,58],X[11,59,12,58],X[83,39,84,38],X[12,37,13,38],X[36,13,37,14],X[59,15,60,14],X[35,83,36,82],X[60,81,61,82],X[80,61,81,62],X[15,63,16,62],X[79,35,80,34],X[16,33,17,34],X[71,79,72,78],X[72,17,73,18],X[24,77,25,78],X[23,19,24,18],X[32,73,33,74],X[63,75,64,74],X[31,23,32,22],X[64,21,65,22],X[19,31,20,30],X[20,65,21,66],X[76,29,77,30],X[75,67,76,66],X[89,6,90,7],X[5,90,6,91],X[91,4,92,5],X[3,92,4,93],X[93,2,94,3],X[1,94,2,95]]	2	javakh	3829678/208	q^-39*t^-26 + q^-37*t^-26 + 3*q^-37*t^-25 + 3*q^-35*t^-25 + 4*q^-35*t^-24 + 4*q^-33*t^-24 + 2*q^-35*t^-23 + 7*q^-33*t^-23 + 5*q^-31*t^-23 + 8*q^-33*t^-22 + 14*q^-31*t^-22 + 6*q^-29*t^-22 + 14*q^-31*t^-21 + 19*q^-29*t^-21 + 5*q^-27*t^-21 + 3*q^-31*t^-20 + 21*q^-29*t^-20 + 22*q^-27*t^-20 + 4*q^-25*t^-20 + 13*q^-29*t^-19 + 35*q^-27*t^-19 + 25*q^-25*t^-19 + 3*q^-23*t^-19 + 27*q^-27*t^-18 + 49*q^-25*t^-18 + 23*q^-23*t^-18 + q^-21*t^-18 + 3*q^-27*t^-17 + 42*q^-25*t^-17 + 57*q^-23*t^-17 + 18*q^-21*t^-17 + 15*q^-25*t^-16 + 63*q^-23*t^-16 + 62*q^-21*t^-16 + 14*q^-19*t^-16 + 36*q^-23*t^-15 + 88*q^-21*t^-15 + 60*q^-19*t^-15 + 8*q^-17*t^-15 + 3*q^-23*t^-14 + 62*q^-21*t^-14 + 106*q^-19*t^-14 + 49*q^-17*t^-14 + 2*q^-15*t^-14 + 16*q^-21*t^-13 + 94*q^-19*t^-13 + 115*q^-17*t^-13 + 37*q^-15*t^-13 + 41*q^-19*t^-12 + 130*q^-17*t^-12 + 114*q^-15*t^-12 + 25*q^-13*t^-12 + 3*q^-19*t^-11 + 76*q^-17*t^-11 + 161*q^-15*t^-11 + 99*q^-13*t^-11 + 11*q^-11*t^-11 + 15*q^-17*t^-10 + 120*q^-15*t^-10 + 180*q^-13*t^-10 + 77*q^-11*t^-10 + 2*q^-9*t^-10 + 40*q^-15*t^-9 + 167*q^-13*t^-9 + 182*q^-11*t^-9 + 55*q^-9*t^-9 + 2*q^-15*t^-8 + 77*q^-13*t^-8 + 208*q^-11*t^-8 + 165*q^-9*t^-8 + 32*q^-7*t^-8 + 12*q^-13*t^-7 + 126*q^-11*t^-7 + 237*q^-9*t^-7 + 135*q^-7*t^-7 + 12*q^-5*t^-7 + 33*q^-11*t^-6 + 181*q^-9*t^-6 + 246*q^-7*t^-6 + 100*q^-5*t^-6 + 2*q^-3*t^-6 + q^-11*t^-5 + 65*q^-9*t^-5 + 228*q^-7*t^-5 + 229*q^-5*t^-5 + 65*q^-3*t^-5 + 7*q^-9*t^-4 + 109*q^-7*t^-4 + 263*q^-5*t^-4 + 195*q^-3*t^-4 + 34*q^-1*t^-4 + 21*q^-7*t^-3 + 160*q^-5*t^-3 + 279*q^-3*t^-3 + 152*q^-1*t^-3 + 12*q^1*t^-3 + 42*q^-5*t^-2 + 206*q^-3*t^-2 + 267*q^-1*t^-2 + 105*q^1*t^-2 + 2*q^3*t^-2 + 2*q^-5*t^-1 + 71*q^-3*t^-1 + 238*q^-1*t^-1 + 233*q^1*t^-1 + 64*q^3*t^-1 + 8*q^-3*t^0 + 106*q^-1*t^0 + 255*q^1*t^0 + 189*q^3*t^0 + 32*q^5*t^0 + 17*q^-1*t^1 + 138*q^1*t^1 + 247*q^3*t^1 + 137*q^5*t^1 + 11*q^7*t^1 + 29*q^1*t^2 + 160*q^3*t^2 + 218*q^5*t^2 + 89*q^7*t^2 + 2*q^9*t^2 + q^1*t^3 + 44*q^3*t^3 + 169*q^5*t^3 + 178*q^7*t^3 + 52*q^9*t^3 + 3*q^3*t^4 + 58*q^5*t^4 + 163*q^7*t^4 + 132*q^9*t^4 + 24*q^11*t^4 + 5*q^5*t^5 + 67*q^7*t^5 + 142*q^9*t^5 + 87*q^11*t^5 + 7*q^13*t^5 + 8*q^7*t^6 + 70*q^9*t^6 + 113*q^11*t^6 + 52*q^13*t^6 + q^15*t^6 + 11*q^9*t^7 + 66*q^11*t^7 + 83*q^13*t^7 + 28*q^15*t^7 + 13*q^11*t^8 + 56*q^13*t^8 + 54*q^15*t^8 + 11*q^17*t^8 + 14*q^13*t^9 + 43*q^15*t^9 + 31*q^17*t^9 + 2*q^19*t^9 + 13*q^15*t^10 + 30*q^17*t^10 + 17*q^19*t^10 + 11*q^17*t^11 + 19*q^19*t^11 + 8*q^21*t^11 + 8*q^19*t^12 + 10*q^21*t^12 + 2*q^23*t^12 + 5*q^21*t^13 + 5*q^23*t^13 + 3*q^23*t^14 + 3*q^25*t^14 + q^25*t^15 + q^27*t^15	2 possible; other values possible
Pos Whitehead Double with 1 left-handed full twist	10a44	PD[X[95,49,96,48],X[47,1,48,96],X[63,47,64,46],X[64,49,65,50],X[32,45,33,46],X[31,51,32,50],X[88,65,89,66],X[7,67,8,66],X[87,31,88,30],X[8,29,9,30],X[28,9,29,10],X[67,11,68,10],X[27,87,28,86],X[68,85,69,86],X[51,27,52,26],X[52,69,53,70],X[44,25,45,26],X[43,71,44,70],X[84,53,85,54],X[11,55,12,54],X[83,43,84,42],X[12,41,13,42],X[40,13,41,14],X[55,15,56,14],X[39,83,40,82],X[56,81,57,82],X[80,57,81,58],X[15,59,16,58],X[79,39,80,38],X[16,37,17,38],X[71,79,72,78],X[72,17,73,18],X[24,77,25,78],X[23,19,24,18],X[36,73,37,74],X[59,75,60,74],X[35,23,36,22],X[60,21,61,22],X[19,35,20,34],X[20,61,21,62],X[76,33,77,34],X[75,63,76,62],X[89,6,90,7],X[5,90,6,91],X[91,4,92,5],X[3,92,4,93],X[93,2,94,3],X[1,94,2,95]]	2	javakh	3829678/208	q^-39*t^-26 + q^-37*t^-26 + 3*q^-37*t^-25 + 3*q^-35*t^-25 + 4*q^-35*t^-24 + 4*q^-33*t^-24 + 2*q^-35*t^-23 + 7*q^-33*t^-23 + 5*q^-31*t^-23 + 9*q^-33*t^-22 + 15*q^-31*t^-22 + 6*q^-29*t^-22 + 17*q^-31*t^-21 + 22*q^-29*t^-21 + 5*q^-27*t^-21 + 4*q^-31*t^-20 + 26*q^-29*t^-20 + 26*q^-27*t^-20 + 4*q^-25*t^-20 + 18*q^-29*t^-19 + 45*q^-27*t^-19 + 30*q^-25*t^-19 + 3*q^-23*t^-19 + 40*q^-27*t^-18 + 68*q^-25*t^-18 + 29*q^-23*t^-18 + q^-21*t^-18 + 5*q^-27*t^-17 + 66*q^-25*t^-17 + 84*q^-23*t^-17 + 23*q^-21*t^-17 + 25*q^-25*t^-16 + 101*q^-23*t^-16 + 94*q^-21*t^-16 + 18*q^-19*t^-16 + 63*q^-23*t^-15 + 147*q^-21*t^-15 + 95*q^-19*t^-15 + 11*q^-17*t^-15 + 5*q^-23*t^-14 + 114*q^-21*t^-14 + 188*q^-19*t^-14 + 82*q^-17*t^-14 + 3*q^-15*t^-14 + 28*q^-21*t^-13 + 176*q^-19*t^-13 + 211*q^-17*t^-13 + 63*q^-15*t^-13 + 77*q^-19*t^-12 + 249*q^-17*t^-12 + 216*q^-15*t^-12 + 44*q^-13*t^-12 + 4*q^-19*t^-11 + 150*q^-17*t^-11 + 321*q^-15*t^-11 + 197*q^-13*t^-11 + 22*q^-11*t^-11 + 24*q^-17*t^-10 + 241*q^-15*t^-10 + 370*q^-13*t^-10 + 158*q^-11*t^-10 + 5*q^-9*t^-10 + 73*q^-15*t^-9 + 341*q^-13*t^-9 + 383*q^-11*t^-9 + 115*q^-9*t^-9 + 2*q^-15*t^-8 + 152*q^-13*t^-8 + 438*q^-11*t^-8 + 359*q^-9*t^-8 + 71*q^-7*t^-8 + 16*q^-13*t^-7 + 256*q^-11*t^-7 + 512*q^-9*t^-7 + 302*q^-7*t^-7 + 30*q^-5*t^-7 + 54*q^-11*t^-6 + 374*q^-9*t^-6 + 541*q^-7*t^-6 + 227*q^-5*t^-6 + 6*q^-3*t^-6 + q^-11*t^-5 + 121*q^-9*t^-5 + 484*q^-7*t^-5 + 516*q^-5*t^-5 + 152*q^-3*t^-5 + 8*q^-9*t^-4 + 214*q^-7*t^-4 + 570*q^-5*t^-4 + 447*q^-3*t^-4 + 83*q^-1*t^-4 + 30*q^-7*t^-3 + 322*q^-5*t^-3 + 613*q^-3*t^-3 + 351*q^-1*t^-3 + 30*q^1*t^-3 + 72*q^-5*t^-2 + 426*q^-3*t^-2 + 595*q^-1*t^-2 + 246*q^1*t^-2 + 5*q^3*t^-2 + 2*q^-5*t^-1 + 133*q^-3*t^-1 + 504*q^-1*t^-1 + 524*q^1*t^-1 + 151*q^3*t^-1 + 10*q^-3*t^0 + 207*q^-1*t^0 + 546*q^1*t^0 + 423*q^3*t^0 + 74*q^5*t^0 + 27*q^-1*t^1 + 279*q^1*t^1 + 536*q^3*t^1 + 307*q^5*t^1 + 23*q^7*t^1 + 53*q^1*t^2 + 332*q^3*t^2 + 475*q^5*t^2 + 199*q^7*t^2 + 3*q^9*t^2 + q^1*t^3 + 85*q^3*t^3 + 357*q^5*t^3 + 385*q^7*t^3 + 112*q^9*t^3 + 4*q^3*t^4 + 117*q^5*t^4 + 349*q^7*t^4 + 284*q^9*t^4 + 48*q^11*t^4 + 9*q^5*t^5 + 140*q^7*t^5 + 306*q^9*t^5 + 187*q^11*t^5 + 12*q^13*t^5 + 16*q^7*t^6 + 149*q^9*t^6 + 242*q^11*t^6 + 110*q^13*t^6 + q^15*t^6 + 23*q^9*t^7 + 143*q^11*t^7 + 175*q^13*t^7 + 55*q^15*t^7 + 28*q^11*t^8 + 122*q^13*t^8 + 113*q^15*t^8 + 19*q^17*t^8 + 30*q^13*t^9 + 92*q^15*t^9 + 65*q^17*t^9 + 3*q^19*t^9 + 28*q^15*t^10 + 62*q^17*t^10 + 34*q^19*t^10 + 23*q^17*t^11 + 37*q^19*t^11 + 14*q^21*t^11 + 16*q^19*t^12 + 19*q^21*t^12 + 3*q^23*t^12 + 9*q^21*t^13 + 9*q^23*t^13 + 4*q^23*t^14 + 4*q^25*t^14 + q^25*t^15 + q^27*t^15	2 possible; other values possible
Pos Whitehead Double with 1 left-handed full twist	11a333	PD[X[107,55,108,54],X[53,1,54,108],X[52,21,53,22],X[55,23,56,22],X[51,87,52,86],X[56,85,57,86],X[84,57,85,58],X[23,59,24,58],X[83,51,84,50],X[24,49,25,50],X[48,25,49,26],X[59,27,60,26],X[47,83,48,82],X[60,81,61,82],X[80,61,81,62],X[27,63,28,62],X[79,47,80,46],X[28,45,29,46],X[63,99,64,98],X[64,9,65,10],X[44,97,45,98],X[43,11,44,10],X[96,29,97,30],X[11,31,12,30],X[95,79,96,78],X[12,77,13,78],X[31,43,32,42],X[32,65,33,66],X[76,41,77,42],X[75,67,76,66],X[40,13,41,14],X[67,15,68,14],X[39,95,40,94],X[68,93,69,94],X[92,69,93,70],X[15,71,16,70],X[91,39,92,38],X[16,37,17,38],X[36,17,37,18],X[71,19,72,18],X[35,91,36,90],X[72,89,73,90],X[88,73,89,74],X[19,75,20,74],X[87,35,88,34],X[20,33,21,34],X[99,8,100,9],X[7,100,8,101],X[101,6,102,7],X[5,102,6,103],X[103,4,104,5],X[3,104,4,105],X[105,2,106,3],X[1,106,2,107]]	2	javakh	3829678/208	q^-45*t^-30 + q^-43*t^-30 + 3*q^-43*t^-29 + 3*q^-41*t^-29 + 4*q^-41*t^-28 + 4*q^-39*t^-28 + 2*q^-41*t^-27 + 7*q^-39*t^-27 + 5*q^-37*t^-27 + 8*q^-39*t^-26 + 14*q^-37*t^-26 + 6*q^-35*t^-26 + 15*q^-37*t^-25 + 20*q^-35*t^-25 + 5*q^-33*t^-25 + 3*q^-37*t^-24 + 23*q^-35*t^-24 + 24*q^-33*t^-24 + 4*q^-31*t^-24 + 15*q^-35*t^-23 + 39*q^-33*t^-23 + 27*q^-31*t^-23 + 3*q^-29*t^-23 + 34*q^-33*t^-22 + 59*q^-31*t^-22 + 26*q^-29*t^-22 + q^-27*t^-22 + 4*q^-33*t^-21 + 56*q^-31*t^-21 + 73*q^-29*t^-21 + 21*q^-27*t^-21 + 22*q^-31*t^-20 + 88*q^-29*t^-20 + 82*q^-27*t^-20 + 16*q^-25*t^-20 + 57*q^-29*t^-19 + 130*q^-27*t^-19 + 83*q^-25*t^-19 + 10*q^-23*t^-19 + 5*q^-29*t^-18 + 105*q^-27*t^-18 + 169*q^-25*t^-18 + 72*q^-23*t^-18 + 3*q^-21*t^-18 + 27*q^-27*t^-17 + 166*q^-25*t^-17 + 195*q^-23*t^-17 + 56*q^-21*t^-17 + 75*q^-25*t^-16 + 238*q^-23*t^-16 + 202*q^-21*t^-16 + 39*q^-19*t^-16 + 4*q^-25*t^-15 + 149*q^-23*t^-15 + 312*q^-21*t^-15 + 187*q^-19*t^-15 + 20*q^-17*t^-15 + 26*q^-23*t^-14 + 246*q^-21*t^-14 + 369*q^-19*t^-14 + 154*q^-17*t^-14 + 5*q^-15*t^-14 + 79*q^-21*t^-13 + 356*q^-19*t^-13 + 390*q^-17*t^-13 + 113*q^-15*t^-13 + 3*q^-21*t^-12 + 168*q^-19*t^-12 + 466*q^-17*t^-12 + 372*q^-15*t^-12 + 71*q^-13*t^-12 + 21*q^-19*t^-11 + 293*q^-17*t^-11 + 561*q^-15*t^-11 + 321*q^-13*t^-11 + 32*q^-11*t^-11 + 69*q^-17*t^-10 + 438*q^-15*t^-10 + 609*q^-13*t^-10 + 247*q^-11*t^-10 + 7*q^-9*t^-10 + 2*q^-17*t^-9 + 156*q^-15*t^-9 + 581*q^-13*t^-9 + 595*q^-11*t^-9 + 168*q^-9*t^-9 + 14*q^-15*t^-8 + 284*q^-13*t^-8 + 705*q^-11*t^-8 + 531*q^-9*t^-8 + 96*q^-7*t^-8 + 49*q^-13*t^-7 + 441*q^-11*t^-7 + 782*q^-9*t^-7 + 428*q^-7*t^-7 + 38*q^-5*t^-7 + q^-13*t^-6 + 117*q^-11*t^-6 + 600*q^-9*t^-6 + 784*q^-7*t^-6 + 307*q^-5*t^-6 + 7*q^-3*t^-6 + 7*q^-11*t^-5 + 222*q^-9*t^-5 + 736*q^-7*t^-5 + 715*q^-5*t^-5 + 194*q^-3*t^-5 + 26*q^-9*t^-4 + 356*q^-7*t^-4 + 827*q^-5*t^-4 + 597*q^-3*t^-4 + 100*q^-1*t^-4 + 66*q^-7*t^-3 + 497*q^-5*t^-3 + 846*q^-3*t^-3 + 449*q^-1*t^-3 + 34*q^1*t^-3 + 2*q^-7*t^-2 + 131*q^-5*t^-2 + 620*q^-3*t^-2 + 787*q^-1*t^-2 + 301*q^1*t^-2 + 5*q^3*t^-2 + 9*q^-5*t^-1 + 217*q^-3*t^-1 + 701*q^-1*t^-1 + 670*q^1*t^-1 + 177*q^3*t^-1 + 24*q^-3*t^0 + 310*q^-1*t^0 + 725*q^1*t^0 + 521*q^3*t^0 + 82*q^5*t^0 + 51*q^-1*t^1 + 393*q^1*t^1 + 682*q^3*t^1 + 364*q^5*t^1 + 24*q^7*t^1 + q^-1*t^2 + 88*q^1*t^2 + 447*q^3*t^2 + 585*q^5*t^2 + 228*q^7*t^2 + 3*q^9*t^2 + 4*q^1*t^3 + 128*q^3*t^3 + 460*q^5*t^3 + 459*q^7*t^3 + 123*q^9*t^3 + 9*q^3*t^4 + 164*q^5*t^4 + 432*q^7*t^4 + 327*q^9*t^4 + 50*q^11*t^4 + 17*q^5*t^5 + 187*q^7*t^5 + 367*q^9*t^5 + 209*q^11*t^5 + 12*q^13*t^5 + 26*q^7*t^6 + 190*q^9*t^6 + 282*q^11*t^6 + 119*q^13*t^6 + q^15*t^6 + 33*q^9*t^7 + 174*q^11*t^7 + 198*q^13*t^7 + 57*q^15*t^7 + 38*q^11*t^8 + 144*q^13*t^8 + 125*q^15*t^8 + 19*q^17*t^8 + 38*q^13*t^9 + 105*q^15*t^9 + 70*q^17*t^9 + 3*q^19*t^9 + 33*q^15*t^10 + 68*q^17*t^10 + 35*q^19*t^10 + 26*q^17*t^11 + 40*q^19*t^11 + 14*q^21*t^11 + 17*q^19*t^12 + 20*q^21*t^12 + 3*q^23*t^12 + 9*q^21*t^13 + 9*q^23*t^13 + 4*q^23*t^14 + 4*q^25*t^14 + q^25*t^15 + q^27*t^15	2 possible; other values possible
Pos Whitehead Double with 1 right-handed half twist	11n34	PD[X[50,102,51,101],X[102,52,1,51],X[52,50,53,49],X[67,49,68,48],X[68,53,69,54],X[34,47,35,48],X[33,55,34,54],X[55,33,56,32],X[56,69,57,70],X[46,31,47,32],X[45,71,46,70],X[15,97,16,96],X[16,5,17,6],X[86,95,87,96],X[85,7,86,6],X[57,15,58,14],X[58,87,59,88],X[44,13,45,14],X[43,89,44,88],X[7,85,8,84],X[8,17,9,18],X[94,83,95,84],X[93,19,94,18],X[82,59,83,60],X[19,61,20,60],X[81,43,82,42],X[20,41,21,42],X[89,81,90,80],X[90,21,91,22],X[12,79,13,80],X[11,23,12,22],X[40,91,41,92],X[61,93,62,92],X[39,11,40,10],X[62,9,63,10],X[71,79,72,78],X[72,23,73,24],X[30,77,31,78],X[29,25,30,24],X[38,73,39,74],X[63,75,64,74],X[37,29,38,28],X[64,27,65,28],X[25,37,26,36],X[26,65,27,66],X[76,35,77,36],X[75,67,76,66],X[97,4,98,5],X[3,98,4,99],X[99,2,100,3],X[1,100,2,101]]	2	javakh	3702888/213	q^-37*t^-24 + q^-35*t^-24 + 3*q^-35*t^-23 + 3*q^-33*t^-23 + 4*q^-33*t^-22 + 4*q^-31*t^-22 + 2*q^-33*t^-21 + 7*q^-31*t^-21 + 5*q^-29*t^-21 + 7*q^-31*t^-20 + 13*q^-29*t^-20 + 6*q^-27*t^-20 + 11*q^-29*t^-19 + 16*q^-27*t^-19 + 5*q^-25*t^-19 + 3*q^-29*t^-18 + 17*q^-27*t^-18 + 18*q^-25*t^-18 + 4*q^-23*t^-18 + 11*q^-27*t^-17 + 28*q^-25*t^-17 + 20*q^-23*t^-17 + 3*q^-21*t^-17 + q^-27*t^-16 + 20*q^-25*t^-16 + 35*q^-23*t^-16 + 17*q^-21*t^-16 + q^-19*t^-16 + 8*q^-25*t^-15 + 33*q^-23*t^-15 + 38*q^-21*t^-15 + 13*q^-19*t^-15 + 24*q^-23*t^-14 + 54*q^-21*t^-14 + 40*q^-19*t^-14 + 10*q^-17*t^-14 + 5*q^-23*t^-13 + 45*q^-21*t^-13 + 70*q^-19*t^-13 + 35*q^-17*t^-13 + 5*q^-15*t^-13 + 21*q^-21*t^-12 + 73*q^-19*t^-12 + 77*q^-17*t^-12 + 26*q^-15*t^-12 + q^-13*t^-12 + 49*q^-19*t^-11 + 111*q^-17*t^-11 + 81*q^-15*t^-11 + 19*q^-13*t^-11 + 6*q^-19*t^-10 + 87*q^-17*t^-10 + 142*q^-15*t^-10 + 72*q^-13*t^-10 + 11*q^-11*t^-10 + 28*q^-17*t^-9 + 132*q^-15*t^-9 + 155*q^-13*t^-9 + 54*q^-11*t^-9 + 3*q^-9*t^-9 + 66*q^-15*t^-8 + 185*q^-13*t^-8 + 158*q^-11*t^-8 + 39*q^-9*t^-8 + 3*q^-15*t^-7 + 116*q^-13*t^-7 + 231*q^-11*t^-7 + 140*q^-9*t^-7 + 22*q^-7*t^-7 + 23*q^-13*t^-6 + 173*q^-11*t^-6 + 248*q^-9*t^-6 + 105*q^-7*t^-6 + 7*q^-5*t^-6 + 62*q^-11*t^-5 + 233*q^-9*t^-5 + 244*q^-7*t^-5 + 74*q^-5*t^-5 + q^-3*t^-5 + 2*q^-11*t^-4 + 110*q^-9*t^-4 + 283*q^-7*t^-4 + 217*q^-5*t^-4 + 42*q^-3*t^-4 + 14*q^-9*t^-3 + 167*q^-7*t^-3 + 302*q^-5*t^-3 + 164*q^-3*t^-3 + 15*q^-1*t^-3 + 44*q^-7*t^-2 + 225*q^-5*t^-2 + 292*q^-3*t^-2 + 114*q^-1*t^-2 + 3*q^1*t^-2 + 2*q^-7*t^-1 + 85*q^-5*t^-1 + 269*q^-3*t^-1 + 255*q^-1*t^-1 + 69*q^1*t^-1 + 11*q^-5*t^0 + 129*q^-3*t^0 + 287*q^-1*t^0 + 196*q^1*t^0 + 27*q^3*t^0 + 30*q^-3*t^1 + 175*q^-1*t^1 + 274*q^1*t^1 + 135*q^3*t^1 + 6*q^5*t^1 + q^-3*t^2 + 55*q^-1*t^2 + 207*q^1*t^2 + 235*q^3*t^2 + 83*q^5*t^2 + q^7*t^2 + 7*q^-1*t^3 + 83*q^1*t^3 + 215*q^3*t^3 + 177*q^5*t^3 + 38*q^7*t^3 + 19*q^1*t^4 + 111*q^3*t^4 + 203*q^5*t^4 + 121*q^7*t^4 + 10*q^9*t^4 + 32*q^3*t^5 + 128*q^5*t^5 + 169*q^7*t^5 + 74*q^9*t^5 + q^11*t^5 + 3*q^3*t^6 + 46*q^5*t^6 + 130*q^7*t^6 + 122*q^9*t^6 + 35*q^11*t^6 + 11*q^5*t^7 + 61*q^7*t^7 + 119*q^9*t^7 + 79*q^11*t^7 + 10*q^13*t^7 + 18*q^7*t^8 + 68*q^9*t^8 + 95*q^11*t^8 + 46*q^13*t^8 + q^15*t^8 + q^7*t^9 + 24*q^9*t^9 + 66*q^11*t^9 + 65*q^13*t^9 + 22*q^15*t^9 + 5*q^9*t^10 + 33*q^11*t^10 + 60*q^13*t^10 + 39*q^15*t^10 + 7*q^17*t^10 + 10*q^11*t^11 + 37*q^13*t^11 + 46*q^15*t^11 + 20*q^17*t^11 + q^19*t^11 + 13*q^13*t^12 + 35*q^15*t^12 + 29*q^17*t^12 + 7*q^19*t^12 + q^13*t^13 + 17*q^15*t^13 + 33*q^17*t^13 + 18*q^19*t^13 + q^21*t^13 + 3*q^15*t^14 + 20*q^17*t^14 + 26*q^19*t^14 + 9*q^21*t^14 + 4*q^17*t^15 + 18*q^19*t^15 + 16*q^21*t^15 + 2*q^23*t^15 + 5*q^19*t^16 + 16*q^21*t^16 + 11*q^23*t^16 + 6*q^21*t^17 + 13*q^23*t^17 + 7*q^25*t^17 + 5*q^23*t^18 + 7*q^25*t^18 + 2*q^27*t^18 + 4*q^25*t^19 + 4*q^27*t^19 + 3*q^27*t^20 + 3*q^29*t^20 + q^29*t^21 + q^31*t^21	0 possible; other values possible
Pos Whitehead Double with 1 left-handed half twist	11n34	PD[X[48,98,49,97],X[98,50,1,49],X[50,48,51,47],X[65,47,66,46],X[66,51,67,52],X[32,45,33,46],X[31,53,32,52],X[53,31,54,30],X[54,67,55,68],X[44,29,45,30],X[43,69,44,68],X[13,95,14,94],X[14,3,15,4],X[84,93,85,94],X[83,5,84,4],X[55,13,56,12],X[56,85,57,86],X[42,11,43,12],X[41,87,42,86],X[5,83,6,82],X[6,15,7,16],X[92,81,93,82],X[91,17,92,16],X[80,57,81,58],X[17,59,18,58],X[79,41,80,40],X[18,39,19,40],X[87,79,88,78],X[88,19,89,20],X[10,77,11,78],X[9,21,10,20],X[38,89,39,90],X[59,91,60,90],X[37,9,38,8],X[60,7,61,8],X[69,77,70,76],X[70,21,71,22],X[28,75,29,76],X[27,23,28,22],X[36,71,37,72],X[61,73,62,72],X[35,27,36,26],X[62,25,63,26],X[23,35,24,34],X[24,63,25,64],X[74,33,75,34],X[73,65,74,64],X[95,2,96,3],X[1,96,2,97]]	2	javakh	3827835/214	q^-33*t^-22 + q^-31*t^-22 + 3*q^-31*t^-21 + 3*q^-29*t^-21 + 4*q^-29*t^-20 + 4*q^-27*t^-20 + 2*q^-29*t^-19 + 7*q^-27*t^-19 + 5*q^-25*t^-19 + 7*q^-27*t^-18 + 13*q^-25*t^-18 + 6*q^-23*t^-18 + 11*q^-25*t^-17 + 16*q^-23*t^-17 + 5*q^-21*t^-17 + 3*q^-25*t^-16 + 17*q^-23*t^-16 + 18*q^-21*t^-16 + 4*q^-19*t^-16 + 11*q^-23*t^-15 + 28*q^-21*t^-15 + 20*q^-19*t^-15 + 3*q^-17*t^-15 + q^-23*t^-14 + 20*q^-21*t^-14 + 35*q^-19*t^-14 + 17*q^-17*t^-14 + q^-15*t^-14 + 8*q^-21*t^-13 + 33*q^-19*t^-13 + 38*q^-17*t^-13 + 13*q^-15*t^-13 + 24*q^-19*t^-12 + 54*q^-17*t^-12 + 40*q^-15*t^-12 + 10*q^-13*t^-12 + 5*q^-19*t^-11 + 45*q^-17*t^-11 + 70*q^-15*t^-11 + 35*q^-13*t^-11 + 5*q^-11*t^-11 + 21*q^-17*t^-10 + 73*q^-15*t^-10 + 77*q^-13*t^-10 + 26*q^-11*t^-10 + q^-9*t^-10 + 49*q^-15*t^-9 + 111*q^-13*t^-9 + 81*q^-11*t^-9 + 19*q^-9*t^-9 + 6*q^-15*t^-8 + 87*q^-13*t^-8 + 142*q^-11*t^-8 + 72*q^-9*t^-8 + 11*q^-7*t^-8 + 28*q^-13*t^-7 + 132*q^-11*t^-7 + 155*q^-9*t^-7 + 54*q^-7*t^-7 + 3*q^-5*t^-7 + 66*q^-11*t^-6 + 185*q^-9*t^-6 + 158*q^-7*t^-6 + 39*q^-5*t^-6 + 3*q^-11*t^-5 + 116*q^-9*t^-5 + 231*q^-7*t^-5 + 140*q^-5*t^-5 + 22*q^-3*t^-5 + 23*q^-9*t^-4 + 173*q^-7*t^-4 + 248*q^-5*t^-4 + 105*q^-3*t^-4 + 7*q^-1*t^-4 + 62*q^-7*t^-3 + 233*q^-5*t^-3 + 244*q^-3*t^-3 + 74*q^-1*t^-3 + q^1*t^-3 + 2*q^-7*t^-2 + 110*q^-5*t^-2 + 283*q^-3*t^-2 + 217*q^-1*t^-2 + 42*q^1*t^-2 + 14*q^-5*t^-1 + 167*q^-3*t^-1 + 302*q^-1*t^-1 + 164*q^1*t^-1 + 15*q^3*t^-1 + 44*q^-3*t^0 + 225*q^-1*t^0 + 293*q^1*t^0 + 115*q^3*t^0 + 3*q^5*t^0 + 2*q^-3*t^1 + 85*q^-1*t^1 + 269*q^1*t^1 + 255*q^3*t^1 + 69*q^5*t^1 + 11*q^-1*t^2 + 129*q^1*t^2 + 286*q^3*t^2 + 196*q^5*t^2 + 28*q^7*t^2 + 30*q^1*t^3 + 175*q^3*t^3 + 274*q^5*t^3 + 136*q^7*t^3 + 7*q^9*t^3 + q^1*t^4 + 55*q^3*t^4 + 207*q^5*t^4 + 235*q^7*t^4 + 83*q^9*t^4 + q^11*t^4 + 7*q^3*t^5 + 83*q^5*t^5 + 215*q^7*t^5 + 177*q^9*t^5 + 38*q^11*t^5 + 19*q^5*t^6 + 111*q^7*t^6 + 203*q^9*t^6 + 121*q^11*t^6 + 10*q^13*t^6 + 32*q^7*t^7 + 128*q^9*t^7 + 169*q^11*t^7 + 74*q^13*t^7 + q^15*t^7 + 3*q^7*t^8 + 46*q^9*t^8 + 130*q^11*t^8 + 122*q^13*t^8 + 35*q^15*t^8 + 11*q^9*t^9 + 61*q^11*t^9 + 119*q^13*t^9 + 79*q^15*t^9 + 10*q^17*t^9 + 18*q^11*t^10 + 68*q^13*t^10 + 95*q^15*t^10 + 46*q^17*t^10 + q^19*t^10 + q^11*t^11 + 24*q^13*t^11 + 66*q^15*t^11 + 65*q^17*t^11 + 22*q^19*t^11 + 5*q^13*t^12 + 33*q^15*t^12 + 60*q^17*t^12 + 39*q^19*t^12 + 7*q^21*t^12 + 10*q^15*t^13 + 37*q^17*t^13 + 46*q^19*t^13 + 20*q^21*t^13 + q^23*t^13 + 13*q^17*t^14 + 35*q^19*t^14 + 29*q^21*t^14 + 7*q^23*t^14 + q^17*t^15 + 17*q^19*t^15 + 33*q^21*t^15 + 18*q^23*t^15 + q^25*t^15 + 3*q^19*t^16 + 20*q^21*t^16 + 26*q^23*t^16 + 9*q^25*t^16 + 4*q^21*t^17 + 18*q^23*t^17 + 16*q^25*t^17 + 2*q^27*t^17 + 5*q^23*t^18 + 16*q^25*t^18 + 11*q^27*t^18 + 6*q^25*t^19 + 13*q^27*t^19 + 7*q^29*t^19 + 5*q^27*t^20 + 7*q^29*t^20 + 2*q^31*t^20 + 4*q^29*t^21 + 4*q^31*t^21 + 3*q^31*t^22 + 3*q^33*t^22 + q^33*t^23 + q^35*t^23	2 possible; other values possible
Pos Whitehead Double	11n34	PD[X[95,49,96,48],X[47,1,48,96],X[63,47,64,46],X[64,49,65,50],X[32,45,33,46],X[31,51,32,50],X[51,31,52,30],X[52,65,53,66],X[44,29,45,30],X[43,67,44,66],X[13,93,14,92],X[14,3,15,4],X[82,91,83,92],X[81,5,82,4],X[53,13,54,12],X[54,83,55,84],X[42,11,43,12],X[41,85,42,84],X[5,81,6,80],X[6,15,7,16],X[90,79,91,80],X[89,17,90,16],X[78,55,79,56],X[17,57,18,56],X[77,41,78,40],X[18,39,19,40],X[85,77,86,76],X[86,19,87,20],X[10,75,11,76],X[9,21,10,20],X[38,87,39,88],X[57,89,58,88],X[37,9,38,8],X[58,7,59,8],X[67,75,68,74],X[68,21,69,22],X[28,73,29,74],X[27,23,28,22],X[36,69,37,70],X[59,71,60,70],X[35,27,36,26],X[60,25,61,26],X[23,35,24,34],X[24,61,25,62],X[72,33,73,34],X[71,63,72,62],X[93,2,94,3],X[1,94,2,95]]	2	javakh	3829198/215	q^-37*t^-24 + q^-35*t^-24 + 3*q^-35*t^-23 + 3*q^-33*t^-23 + 4*q^-33*t^-22 + 4*q^-31*t^-22 + 2*q^-33*t^-21 + 7*q^-31*t^-21 + 5*q^-29*t^-21 + 7*q^-31*t^-20 + 13*q^-29*t^-20 + 6*q^-27*t^-20 + 11*q^-29*t^-19 + 16*q^-27*t^-19 + 5*q^-25*t^-19 + 3*q^-29*t^-18 + 17*q^-27*t^-18 + 18*q^-25*t^-18 + 4*q^-23*t^-18 + 11*q^-27*t^-17 + 28*q^-25*t^-17 + 20*q^-23*t^-17 + 3*q^-21*t^-17 + q^-27*t^-16 + 20*q^-25*t^-16 + 35*q^-23*t^-16 + 17*q^-21*t^-16 + q^-19*t^-16 + 8*q^-25*t^-15 + 33*q^-23*t^-15 + 38*q^-21*t^-15 + 13*q^-19*t^-15 + 24*q^-23*t^-14 + 54*q^-21*t^-14 + 40*q^-19*t^-14 + 10*q^-17*t^-14 + 5*q^-23*t^-13 + 45*q^-21*t^-13 + 70*q^-19*t^-13 + 35*q^-17*t^-13 + 5*q^-15*t^-13 + 21*q^-21*t^-12 + 73*q^-19*t^-12 + 77*q^-17*t^-12 + 26*q^-15*t^-12 + q^-13*t^-12 + 49*q^-19*t^-11 + 111*q^-17*t^-11 + 81*q^-15*t^-11 + 19*q^-13*t^-11 + 6*q^-19*t^-10 + 87*q^-17*t^-10 + 142*q^-15*t^-10 + 72*q^-13*t^-10 + 11*q^-11*t^-10 + 28*q^-17*t^-9 + 132*q^-15*t^-9 + 155*q^-13*t^-9 + 54*q^-11*t^-9 + 3*q^-9*t^-9 + 66*q^-15*t^-8 + 185*q^-13*t^-8 + 158*q^-11*t^-8 + 39*q^-9*t^-8 + 3*q^-15*t^-7 + 116*q^-13*t^-7 + 231*q^-11*t^-7 + 140*q^-9*t^-7 + 22*q^-7*t^-7 + 23*q^-13*t^-6 + 173*q^-11*t^-6 + 248*q^-9*t^-6 + 105*q^-7*t^-6 + 7*q^-5*t^-6 + 62*q^-11*t^-5 + 233*q^-9*t^-5 + 244*q^-7*t^-5 + 74*q^-5*t^-5 + q^-3*t^-5 + 2*q^-11*t^-4 + 110*q^-9*t^-4 + 283*q^-7*t^-4 + 217*q^-5*t^-4 + 42*q^-3*t^-4 + 14*q^-9*t^-3 + 167*q^-7*t^-3 + 302*q^-5*t^-3 + 164*q^-3*t^-3 + 15*q^-1*t^-3 + 44*q^-7*t^-2 + 225*q^-5*t^-2 + 292*q^-3*t^-2 + 114*q^-1*t^-2 + 3*q^1*t^-2 + 2*q^-7*t^-1 + 85*q^-5*t^-1 + 269*q^-3*t^-1 + 255*q^-1*t^-1 + 69*q^1*t^-1 + 11*q^-5*t^0 + 129*q^-3*t^0 + 287*q^-1*t^0 + 196*q^1*t^0 + 27*q^3*t^0 + 30*q^-3*t^1 + 175*q^-1*t^1 + 274*q^1*t^1 + 135*q^3*t^1 + 6*q^5*t^1 + q^-3*t^2 + 55*q^-1*t^2 + 207*q^1*t^2 + 235*q^3*t^2 + 83*q^5*t^2 + q^7*t^2 + 7*q^-1*t^3 + 83*q^1*t^3 + 215*q^3*t^3 + 177*q^5*t^3 + 38*q^7*t^3 + 19*q^1*t^4 + 111*q^3*t^4 + 203*q^5*t^4 + 121*q^7*t^4 + 10*q^9*t^4 + 32*q^3*t^5 + 128*q^5*t^5 + 169*q^7*t^5 + 74*q^9*t^5 + q^11*t^5 + 3*q^3*t^6 + 46*q^5*t^6 + 130*q^7*t^6 + 122*q^9*t^6 + 35*q^11*t^6 + 11*q^5*t^7 + 61*q^7*t^7 + 119*q^9*t^7 + 79*q^11*t^7 + 10*q^13*t^7 + 18*q^7*t^8 + 68*q^9*t^8 + 95*q^11*t^8 + 46*q^13*t^8 + q^15*t^8 + q^7*t^9 + 24*q^9*t^9 + 66*q^11*t^9 + 65*q^13*t^9 + 22*q^15*t^9 + 5*q^9*t^10 + 33*q^11*t^10 + 60*q^13*t^10 + 39*q^15*t^10 + 7*q^17*t^10 + 10*q^11*t^11 + 37*q^13*t^11 + 46*q^15*t^11 + 20*q^17*t^11 + q^19*t^11 + 13*q^13*t^12 + 35*q^15*t^12 + 29*q^17*t^12 + 7*q^19*t^12 + q^13*t^13 + 17*q^15*t^13 + 33*q^17*t^13 + 18*q^19*t^13 + q^21*t^13 + 3*q^15*t^14 + 20*q^17*t^14 + 26*q^19*t^14 + 9*q^21*t^14 + 4*q^17*t^15 + 18*q^19*t^15 + 16*q^21*t^15 + 2*q^23*t^15 + 5*q^19*t^16 + 16*q^21*t^16 + 11*q^23*t^16 + 6*q^21*t^17 + 13*q^23*t^17 + 7*q^25*t^17 + 5*q^23*t^18 + 7*q^25*t^18 + 2*q^27*t^18 + 4*q^25*t^19 + 4*q^27*t^19 + 3*q^27*t^20 + 3*q^29*t^20 + q^29*t^21 + q^31*t^21	0 possible; other values possible
Pos Whitehead Double with 1 left-handed full twist	11n34	PD[X[91,47,92,46],X[45,1,46,92],X[61,45,62,44],X[62,47,63,48],X[30,43,31,44],X[29,49,30,48],X[49,29,50,28],X[50,63,51,64],X[42,27,43,28],X[41,65,42,64],X[11,91,12,90],X[12,1,13,2],X[80,89,81,90],X[79,3,80,2],X[51,11,52,10],X[52,81,53,82],X[40,9,41,10],X[39,83,40,82],X[3,79,4,78],X[4,13,5,14],X[88,77,89,78],X[87,15,88,14],X[76,53,77,54],X[15,55,16,54],X[75,39,76,38],X[16,37,17,38],X[83,75,84,74],X[84,17,85,18],X[8,73,9,74],X[7,19,8,18],X[36,85,37,86],X[55,87,56,86],X[35,7,36,6],X[56,5,57,6],X[65,73,66,72],X[66,19,67,20],X[26,71,27,72],X[25,21,26,20],X[34,67,35,68],X[57,69,58,68],X[33,25,34,24],X[58,23,59,24],X[21,33,22,32],X[22,59,23,60],X[70,31,71,32],X[69,61,70,60]]	2	javakh	3829889/216	q^-33*t^-22 + q^-31*t^-22 + 3*q^-31*t^-21 + 3*q^-29*t^-21 + 4*q^-29*t^-20 + 4*q^-27*t^-20 + 2*q^-29*t^-19 + 7*q^-27*t^-19 + 5*q^-25*t^-19 + 7*q^-27*t^-18 + 13*q^-25*t^-18 + 6*q^-23*t^-18 + 11*q^-25*t^-17 + 16*q^-23*t^-17 + 5*q^-21*t^-17 + 3*q^-25*t^-16 + 17*q^-23*t^-16 + 18*q^-21*t^-16 + 4*q^-19*t^-16 + 11*q^-23*t^-15 + 28*q^-21*t^-15 + 20*q^-19*t^-15 + 3*q^-17*t^-15 + q^-23*t^-14 + 20*q^-21*t^-14 + 35*q^-19*t^-14 + 17*q^-17*t^-14 + q^-15*t^-14 + 8*q^-21*t^-13 + 33*q^-19*t^-13 + 38*q^-17*t^-13 + 13*q^-15*t^-13 + 24*q^-19*t^-12 + 54*q^-17*t^-12 + 40*q^-15*t^-12 + 10*q^-13*t^-12 + 5*q^-19*t^-11 + 45*q^-17*t^-11 + 70*q^-15*t^-11 + 35*q^-13*t^-11 + 5*q^-11*t^-11 + 21*q^-17*t^-10 + 73*q^-15*t^-10 + 77*q^-13*t^-10 + 26*q^-11*t^-10 + q^-9*t^-10 + 49*q^-15*t^-9 + 111*q^-13*t^-9 + 81*q^-11*t^-9 + 19*q^-9*t^-9 + 6*q^-15*t^-8 + 87*q^-13*t^-8 + 142*q^-11*t^-8 + 72*q^-9*t^-8 + 11*q^-7*t^-8 + 28*q^-13*t^-7 + 132*q^-11*t^-7 + 155*q^-9*t^-7 + 54*q^-7*t^-7 + 3*q^-5*t^-7 + 66*q^-11*t^-6 + 185*q^-9*t^-6 + 158*q^-7*t^-6 + 39*q^-5*t^-6 + 3*q^-11*t^-5 + 116*q^-9*t^-5 + 231*q^-7*t^-5 + 140*q^-5*t^-5 + 22*q^-3*t^-5 + 23*q^-9*t^-4 + 173*q^-7*t^-4 + 248*q^-5*t^-4 + 105*q^-3*t^-4 + 7*q^-1*t^-4 + 62*q^-7*t^-3 + 233*q^-5*t^-3 + 244*q^-3*t^-3 + 74*q^-1*t^-3 + q^1*t^-3 + 2*q^-7*t^-2 + 110*q^-5*t^-2 + 283*q^-3*t^-2 + 217*q^-1*t^-2 + 42*q^1*t^-2 + 14*q^-5*t^-1 + 167*q^-3*t^-1 + 302*q^-1*t^-1 + 164*q^1*t^-1 + 15*q^3*t^-1 + 44*q^-3*t^0 + 225*q^-1*t^0 + 293*q^1*t^0 + 115*q^3*t^0 + 3*q^5*t^0 + 2*q^-3*t^1 + 85*q^-1*t^1 + 269*q^1*t^1 + 255*q^3*t^1 + 69*q^5*t^1 + 11*q^-1*t^2 + 129*q^1*t^2 + 286*q^3*t^2 + 196*q^5*t^2 + 28*q^7*t^2 + 30*q^1*t^3 + 175*q^3*t^3 + 274*q^5*t^3 + 136*q^7*t^3 + 7*q^9*t^3 + q^1*t^4 + 55*q^3*t^4 + 207*q^5*t^4 + 235*q^7*t^4 + 83*q^9*t^4 + q^11*t^4 + 7*q^3*t^5 + 83*q^5*t^5 + 215*q^7*t^5 + 177*q^9*t^5 + 38*q^11*t^5 + 19*q^5*t^6 + 111*q^7*t^6 + 203*q^9*t^6 + 121*q^11*t^6 + 10*q^13*t^6 + 32*q^7*t^7 + 128*q^9*t^7 + 169*q^11*t^7 + 74*q^13*t^7 + q^15*t^7 + 3*q^7*t^8 + 46*q^9*t^8 + 130*q^11*t^8 + 122*q^13*t^8 + 35*q^15*t^8 + 11*q^9*t^9 + 61*q^11*t^9 + 119*q^13*t^9 + 79*q^15*t^9 + 10*q^17*t^9 + 18*q^11*t^10 + 68*q^13*t^10 + 95*q^15*t^10 + 46*q^17*t^10 + q^19*t^10 + q^11*t^11 + 24*q^13*t^11 + 66*q^15*t^11 + 65*q^17*t^11 + 22*q^19*t^11 + 5*q^13*t^12 + 33*q^15*t^12 + 60*q^17*t^12 + 39*q^19*t^12 + 7*q^21*t^12 + 10*q^15*t^13 + 37*q^17*t^13 + 46*q^19*t^13 + 20*q^21*t^13 + q^23*t^13 + 13*q^17*t^14 + 35*q^19*t^14 + 29*q^21*t^14 + 7*q^23*t^14 + q^17*t^15 + 17*q^19*t^15 + 33*q^21*t^15 + 18*q^23*t^15 + q^25*t^15 + 3*q^19*t^16 + 20*q^21*t^16 + 26*q^23*t^16 + 9*q^25*t^16 + 4*q^21*t^17 + 18*q^23*t^17 + 16*q^25*t^17 + 2*q^27*t^17 + 5*q^23*t^18 + 16*q^25*t^18 + 11*q^27*t^18 + 6*q^25*t^19 + 13*q^27*t^19 + 7*q^29*t^19 + 5*q^27*t^20 + 7*q^29*t^20 + 2*q^31*t^20 + 4*q^29*t^21 + 4*q^31*t^21 + 3*q^31*t^22 + 3*q^33*t^22 + q^33*t^23 + q^35*t^23	2 possible; other values possible
Pos Whitehead Double with 1 right-handed half twist	10a19	PD[X[52,106,53,105],X[106,54,1,53],X[54,52,55,51],X[73,51,74,50],X[74,55,75,56],X[32,49,33,50],X[31,57,32,56],X[57,31,58,30],X[58,75,59,76],X[48,29,49,30],X[47,77,48,76],X[94,59,95,60],X[11,61,12,60],X[93,47,94,46],X[12,45,13,46],X[44,13,45,14],X[61,15,62,14],X[43,93,44,92],X[62,91,63,92],X[90,63,91,64],X[15,65,16,64],X[89,43,90,42],X[16,41,17,42],X[40,17,41,18],X[65,19,66,18],X[39,89,40,88],X[66,87,67,88],X[86,67,87,68],X[19,69,20,68],X[85,39,86,38],X[20,37,21,38],X[77,85,78,84],X[78,21,79,22],X[28,83,29,84],X[27,23,28,22],X[36,79,37,80],X[69,81,70,80],X[35,27,36,26],X[70,25,71,26],X[23,35,24,34],X[24,71,25,72],X[82,33,83,34],X[81,73,82,72],X[95,10,96,11],X[9,96,10,97],X[97,8,98,9],X[7,98,8,99],X[99,6,100,7],X[5,100,6,101],X[101,4,102,5],X[3,102,4,103],X[103,2,104,3],X[1,104,2,105]]	3	javakh	3702897/221	q^-43*t^-28 + 2*q^-41*t^-27 + q^-39*t^-27 + q^-39*t^-26 + 2*q^-37*t^-26 + q^-39*t^-25 + q^-37*t^-25 + q^-35*t^-25 + 4*q^-37*t^-24 + 3*q^-35*t^-24 + q^-33*t^-24 + 6*q^-35*t^-23 + 5*q^-33*t^-23 + 2*q^-31*t^-23 + 2*q^-35*t^-22 + 5*q^-33*t^-22 + 6*q^-31*t^-22 + q^-29*t^-22 + 6*q^-33*t^-21 + 7*q^-31*t^-21 + 5*q^-29*t^-21 + 10*q^-31*t^-20 + 12*q^-29*t^-20 + 5*q^-27*t^-20 + q^-31*t^-19 + 13*q^-29*t^-19 + 14*q^-27*t^-19 + 6*q^-25*t^-19 + 6*q^-29*t^-18 + 14*q^-27*t^-18 + 14*q^-25*t^-18 + 4*q^-23*t^-18 + 14*q^-27*t^-17 + 18*q^-25*t^-17 + 13*q^-23*t^-17 + q^-21*t^-17 + 2*q^-27*t^-16 + 20*q^-25*t^-16 + 25*q^-23*t^-16 + 12*q^-21*t^-16 + 7*q^-25*t^-15 + 25*q^-23*t^-15 + 27*q^-21*t^-15 + 11*q^-19*t^-15 + 14*q^-23*t^-14 + 30*q^-21*t^-14 + 25*q^-19*t^-14 + 7*q^-17*t^-14 + q^-23*t^-13 + 24*q^-21*t^-13 + 35*q^-19*t^-13 + 23*q^-17*t^-13 + 2*q^-15*t^-13 + 5*q^-21*t^-12 + 34*q^-19*t^-12 + 41*q^-17*t^-12 + 21*q^-15*t^-12 + 14*q^-19*t^-11 + 40*q^-17*t^-11 + 42*q^-15*t^-11 + 17*q^-13*t^-11 + q^-19*t^-10 + 24*q^-17*t^-10 + 46*q^-15*t^-10 + 37*q^-13*t^-10 + 9*q^-11*t^-10 + 5*q^-17*t^-9 + 35*q^-15*t^-9 + 52*q^-13*t^-9 + 32*q^-11*t^-9 + 2*q^-9*t^-9 + 10*q^-15*t^-8 + 49*q^-13*t^-8 + 55*q^-11*t^-8 + 28*q^-9*t^-8 + 21*q^-13*t^-7 + 54*q^-11*t^-7 + 54*q^-9*t^-7 + 21*q^-7*t^-7 + 2*q^-13*t^-6 + 31*q^-11*t^-6 + 61*q^-9*t^-6 + 46*q^-7*t^-6 + 10*q^-5*t^-6 + 6*q^-11*t^-5 + 43*q^-9*t^-5 + 63*q^-7*t^-5 + 40*q^-5*t^-5 + 2*q^-3*t^-5 + 13*q^-9*t^-4 + 52*q^-7*t^-4 + 63*q^-5*t^-4 + 32*q^-3*t^-4 + q^-9*t^-3 + 19*q^-7*t^-3 + 58*q^-5*t^-3 + 57*q^-3*t^-3 + 22*q^-1*t^-3 + q^-7*t^-2 + 30*q^-5*t^-2 + 58*q^-3*t^-2 + 47*q^-1*t^-2 + 11*q^1*t^-2 + 5*q^-5*t^-1 + 35*q^-3*t^-1 + 57*q^-1*t^-1 + 40*q^1*t^-1 + 2*q^3*t^-1 + 8*q^-3*t^0 + 42*q^-1*t^0 + 54*q^1*t^0 + 28*q^3*t^0 + q^5*t^0 + 11*q^-1*t^1 + 42*q^1*t^1 + 44*q^3*t^1 + 19*q^5*t^1 + 15*q^1*t^2 + 37*q^3*t^2 + 36*q^5*t^2 + 8*q^7*t^2 + q^1*t^3 + 17*q^3*t^3 + 35*q^5*t^3 + 26*q^7*t^3 + 2*q^9*t^3 + 2*q^3*t^4 + 19*q^5*t^4 + 28*q^7*t^4 + 20*q^9*t^4 + 2*q^5*t^5 + 16*q^7*t^5 + 23*q^9*t^5 + 11*q^11*t^5 + 3*q^7*t^6 + 13*q^9*t^6 + 15*q^11*t^6 + 5*q^13*t^6 + 4*q^9*t^7 + 11*q^11*t^7 + 11*q^13*t^7 + q^15*t^7 + 4*q^11*t^8 + 8*q^13*t^8 + 8*q^15*t^8 + 3*q^13*t^9 + 5*q^15*t^9 + 4*q^17*t^9 + 2*q^15*t^10 + 3*q^17*t^10 + q^19*t^10 + 2*q^17*t^11 + 2*q^19*t^11 + q^19*t^12 + 2*q^21*t^12 + q^23*t^13	[0]
Pos Whitehead Double with 1 right-handed half twist	10a44	PD[X[52,106,53,105],X[106,54,1,53],X[54,52,55,51],X[69,51,70,50],X[70,55,71,56],X[36,49,37,50],X[35,57,36,56],X[94,71,95,72],X[11,73,12,72],X[93,35,94,34],X[12,33,13,34],X[32,13,33,14],X[73,15,74,14],X[31,93,32,92],X[74,91,75,92],X[57,31,58,30],X[58,75,59,76],X[48,29,49,30],X[47,77,48,76],X[90,59,91,60],X[15,61,16,60],X[89,47,90,46],X[16,45,17,46],X[44,17,45,18],X[61,19,62,18],X[43,89,44,88],X[62,87,63,88],X[86,63,87,64],X[19,65,20,64],X[85,43,86,42],X[20,41,21,42],X[77,85,78,84],X[78,21,79,22],X[28,83,29,84],X[27,23,28,22],X[40,79,41,80],X[65,81,66,80],X[39,27,40,26],X[66,25,67,26],X[23,39,24,38],X[24,67,25,68],X[82,37,83,38],X[81,69,82,68],X[95,10,96,11],X[9,96,10,97],X[97,8,98,9],X[7,98,8,99],X[99,6,100,7],X[5,100,6,101],X[101,4,102,5],X[3,102,4,103],X[103,2,104,3],X[1,104,2,105]]	3	javakh	3702897/221	q^-43*t^-28 + 2*q^-41*t^-27 + q^-39*t^-27 + q^-39*t^-26 + 2*q^-37*t^-26 + q^-39*t^-25 + q^-37*t^-25 + q^-35*t^-25 + 5*q^-37*t^-24 + 3*q^-35*t^-24 + q^-33*t^-24 + 8*q^-35*t^-23 + 6*q^-33*t^-23 + 2*q^-31*t^-23 + 3*q^-35*t^-22 + 6*q^-33*t^-22 + 8*q^-31*t^-22 + q^-29*t^-22 + 9*q^-33*t^-21 + 9*q^-31*t^-21 + 6*q^-29*t^-21 + 16*q^-31*t^-20 + 17*q^-29*t^-20 + 6*q^-27*t^-20 + 2*q^-31*t^-19 + 22*q^-29*t^-19 + 21*q^-27*t^-19 + 8*q^-25*t^-19 + 11*q^-29*t^-18 + 23*q^-27*t^-18 + 23*q^-25*t^-18 + 5*q^-23*t^-18 + 26*q^-27*t^-17 + 30*q^-25*t^-17 + 21*q^-23*t^-17 + q^-21*t^-17 + 3*q^-27*t^-16 + 38*q^-25*t^-16 + 45*q^-23*t^-16 + 19*q^-21*t^-16 + 12*q^-25*t^-15 + 48*q^-23*t^-15 + 50*q^-21*t^-15 + 19*q^-19*t^-15 + 28*q^-23*t^-14 + 58*q^-21*t^-14 + 48*q^-19*t^-14 + 12*q^-17*t^-14 + q^-23*t^-13 + 51*q^-21*t^-13 + 69*q^-19*t^-13 + 46*q^-17*t^-13 + 3*q^-15*t^-13 + 8*q^-21*t^-12 + 70*q^-19*t^-12 + 85*q^-17*t^-12 + 41*q^-15*t^-12 + 26*q^-19*t^-11 + 82*q^-17*t^-11 + 89*q^-15*t^-11 + 34*q^-13*t^-11 + q^-19*t^-10 + 49*q^-17*t^-10 + 98*q^-15*t^-10 + 79*q^-13*t^-10 + 20*q^-11*t^-10 + 6*q^-17*t^-9 + 75*q^-15*t^-9 + 112*q^-13*t^-9 + 72*q^-11*t^-9 + 5*q^-9*t^-9 + 16*q^-15*t^-8 + 102*q^-13*t^-8 + 120*q^-11*t^-8 + 63*q^-9*t^-8 + 39*q^-13*t^-7 + 113*q^-11*t^-7 + 120*q^-9*t^-7 + 46*q^-7*t^-7 + 2*q^-13*t^-6 + 63*q^-11*t^-6 + 129*q^-9*t^-6 + 103*q^-7*t^-6 + 24*q^-5*t^-6 + 8*q^-11*t^-5 + 88*q^-9*t^-5 + 138*q^-7*t^-5 + 90*q^-5*t^-5 + 6*q^-3*t^-5 + 21*q^-9*t^-4 + 107*q^-7*t^-4 + 136*q^-5*t^-4 + 75*q^-3*t^-4 + q^-9*t^-3 + 36*q^-7*t^-3 + 120*q^-5*t^-3 + 123*q^-3*t^-3 + 50*q^-1*t^-3 + q^-7*t^-2 + 60*q^-5*t^-2 + 122*q^-3*t^-2 + 104*q^-1*t^-2 + 24*q^1*t^-2 + 7*q^-5*t^-1 + 71*q^-3*t^-1 + 124*q^-1*t^-1 + 87*q^1*t^-1 + 5*q^3*t^-1 + 13*q^-3*t^0 + 84*q^-1*t^0 + 113*q^1*t^0 + 65*q^3*t^0 + q^5*t^0 + 22*q^-1*t^1 + 87*q^1*t^1 + 92*q^3*t^1 + 42*q^5*t^1 + 31*q^1*t^2 + 79*q^3*t^2 + 78*q^5*t^2 + 16*q^7*t^2 + q^1*t^3 + 34*q^3*t^3 + 74*q^5*t^3 + 57*q^7*t^3 + 4*q^9*t^3 + 3*q^3*t^4 + 38*q^5*t^4 + 57*q^7*t^4 + 43*q^9*t^4 + 5*q^5*t^5 + 35*q^7*t^5 + 45*q^9*t^5 + 23*q^11*t^5 + 7*q^7*t^6 + 29*q^9*t^6 + 33*q^11*t^6 + 8*q^13*t^6 + 8*q^9*t^7 + 23*q^11*t^7 + 24*q^13*t^7 + q^15*t^7 + 8*q^11*t^8 + 16*q^13*t^8 + 16*q^15*t^8 + 7*q^13*t^9 + 10*q^15*t^9 + 8*q^17*t^9 + 5*q^15*t^10 + 7*q^17*t^10 + 2*q^19*t^10 + 3*q^17*t^11 + 5*q^19*t^11 + q^19*t^12 + 3*q^21*t^12 + q^23*t^13	[0]
Pos Whitehead Double with 1 right-handed half twist	11a333	PD[X[58,118,59,117],X[118,60,1,59],X[60,58,61,57],X[56,25,57,26],X[61,27,62,26],X[55,93,56,92],X[62,91,63,92],X[90,63,91,64],X[27,65,28,64],X[89,55,90,54],X[28,53,29,54],X[52,29,53,30],X[65,31,66,30],X[51,89,52,88],X[66,87,67,88],X[86,67,87,68],X[31,69,32,68],X[85,51,86,50],X[32,49,33,50],X[69,105,70,104],X[70,13,71,14],X[48,103,49,104],X[47,15,48,14],X[102,33,103,34],X[15,35,16,34],X[101,85,102,84],X[16,83,17,84],X[35,47,36,46],X[36,71,37,72],X[82,45,83,46],X[81,73,82,72],X[44,17,45,18],X[73,19,74,18],X[43,101,44,100],X[74,99,75,100],X[98,75,99,76],X[19,77,20,76],X[97,43,98,42],X[20,41,21,42],X[40,21,41,22],X[77,23,78,22],X[39,97,40,96],X[78,95,79,96],X[94,79,95,80],X[23,81,24,80],X[93,39,94,38],X[24,37,25,38],X[105,12,106,13],X[11,106,12,107],X[107,10,108,11],X[9,108,10,109],X[109,8,110,9],X[7,110,8,111],X[111,6,112,7],X[5,112,6,113],X[113,4,114,5],X[3,114,4,115],X[115,2,116,3],X[1,116,2,117]]	3	javakh	3702897/221	q^-49*t^-32 + 2*q^-47*t^-31 + q^-45*t^-31 + q^-45*t^-30 + 2*q^-43*t^-30 + q^-45*t^-29 + q^-43*t^-29 + q^-41*t^-29 + 4*q^-43*t^-28 + 3*q^-41*t^-28 + q^-39*t^-28 + 7*q^-41*t^-27 + 5*q^-39*t^-27 + 2*q^-37*t^-27 + 2*q^-41*t^-26 + 6*q^-39*t^-26 + 7*q^-37*t^-26 + q^-35*t^-26 + 8*q^-39*t^-25 + 7*q^-37*t^-25 + 6*q^-35*t^-25 + 14*q^-37*t^-24 + 15*q^-35*t^-24 + 5*q^-33*t^-24 + 2*q^-37*t^-23 + 18*q^-35*t^-23 + 19*q^-33*t^-23 + 7*q^-31*t^-23 + 10*q^-35*t^-22 + 21*q^-33*t^-22 + 19*q^-31*t^-22 + 5*q^-29*t^-22 + 24*q^-33*t^-21 + 27*q^-31*t^-21 + 19*q^-29*t^-21 + q^-27*t^-21 + 3*q^-33*t^-20 + 37*q^-31*t^-20 + 40*q^-29*t^-20 + 17*q^-27*t^-20 + 12*q^-31*t^-19 + 46*q^-29*t^-19 + 48*q^-27*t^-19 + 16*q^-25*t^-19 + 28*q^-29*t^-18 + 55*q^-27*t^-18 + 46*q^-25*t^-18 + 11*q^-23*t^-18 + q^-29*t^-17 + 51*q^-27*t^-17 + 68*q^-25*t^-17 + 43*q^-23*t^-17 + 3*q^-21*t^-17 + 10*q^-27*t^-16 + 73*q^-25*t^-16 + 84*q^-23*t^-16 + 40*q^-21*t^-16 + 30*q^-25*t^-15 + 89*q^-23*t^-15 + 91*q^-21*t^-15 + 33*q^-19*t^-15 + 2*q^-25*t^-14 + 57*q^-23*t^-14 + 105*q^-21*t^-14 + 84*q^-19*t^-14 + 19*q^-17*t^-14 + 8*q^-23*t^-13 + 89*q^-21*t^-13 + 124*q^-19*t^-13 + 75*q^-17*t^-13 + 5*q^-15*t^-13 + 22*q^-21*t^-12 + 118*q^-19*t^-12 + 138*q^-17*t^-12 + 67*q^-15*t^-12 + 50*q^-19*t^-11 + 138*q^-17*t^-11 + 137*q^-15*t^-11 + 51*q^-13*t^-11 + 4*q^-19*t^-10 + 85*q^-17*t^-10 + 156*q^-15*t^-10 + 123*q^-13*t^-10 + 27*q^-11*t^-10 + 16*q^-17*t^-9 + 120*q^-15*t^-9 + 172*q^-13*t^-9 + 106*q^-11*t^-9 + 7*q^-9*t^-9 + q^-17*t^-8 + 35*q^-15*t^-8 + 152*q^-13*t^-8 + 176*q^-11*t^-8 + 87*q^-9*t^-8 + 2*q^-15*t^-7 + 68*q^-13*t^-7 + 170*q^-11*t^-7 + 165*q^-9*t^-7 + 60*q^-7*t^-7 + 8*q^-13*t^-6 + 98*q^-11*t^-6 + 188*q^-9*t^-6 + 142*q^-7*t^-6 + 29*q^-5*t^-6 + 17*q^-11*t^-5 + 133*q^-9*t^-5 + 189*q^-7*t^-5 + 121*q^-5*t^-5 + 7*q^-3*t^-5 + 38*q^-9*t^-4 + 152*q^-7*t^-4 + 184*q^-5*t^-4 + 93*q^-3*t^-4 + 2*q^-9*t^-3 + 59*q^-7*t^-3 + 165*q^-5*t^-3 + 162*q^-3*t^-3 + 59*q^-1*t^-3 + 5*q^-7*t^-2 + 83*q^-5*t^-2 + 166*q^-3*t^-2 + 132*q^-1*t^-2 + 27*q^1*t^-2 + 13*q^-5*t^-1 + 99*q^-3*t^-1 + 157*q^-1*t^-1 + 108*q^1*t^-1 + 5*q^3*t^-1 + 21*q^-3*t^0 + 111*q^-1*t^0 + 142*q^1*t^0 + 76*q^3*t^0 + q^5*t^0 + 33*q^-1*t^1 + 110*q^1*t^1 + 114*q^3*t^1 + 47*q^5*t^1 + q^-1*t^2 + 42*q^1*t^2 + 99*q^3*t^2 + 93*q^5*t^2 + 17*q^7*t^2 + 3*q^1*t^3 + 45*q^3*t^3 + 89*q^5*t^3 + 66*q^7*t^3 + 4*q^9*t^3 + 5*q^3*t^4 + 48*q^5*t^4 + 68*q^7*t^4 + 47*q^9*t^4 + 8*q^5*t^5 + 42*q^7*t^5 + 53*q^9*t^5 + 24*q^11*t^5 + 10*q^7*t^6 + 35*q^9*t^6 + 38*q^11*t^6 + 8*q^13*t^6 + 10*q^9*t^7 + 27*q^11*t^7 + 27*q^13*t^7 + q^15*t^7 + 10*q^11*t^8 + 18*q^13*t^8 + 17*q^15*t^8 + 8*q^13*t^9 + 12*q^15*t^9 + 8*q^17*t^9 + 5*q^15*t^10 + 8*q^17*t^10 + 2*q^19*t^10 + 3*q^17*t^11 + 5*q^19*t^11 + q^19*t^12 + 3*q^21*t^12 + q^23*t^13	[0]
Pos Whitehead Double with 1 right-handed half twist	11n34	PD[X[50,102,51,101],X[102,52,1,51],X[52,50,53,49],X[67,49,68,48],X[68,53,69,54],X[34,47,35,48],X[33,55,34,54],X[55,33,56,32],X[56,69,57,70],X[46,31,47,32],X[45,71,46,70],X[15,97,16,96],X[16,5,17,6],X[86,95,87,96],X[85,7,86,6],X[57,15,58,14],X[58,87,59,88],X[44,13,45,14],X[43,89,44,88],X[7,85,8,84],X[8,17,9,18],X[94,83,95,84],X[93,19,94,18],X[82,59,83,60],X[19,61,20,60],X[81,43,82,42],X[20,41,21,42],X[89,81,90,80],X[90,21,91,22],X[12,79,13,80],X[11,23,12,22],X[40,91,41,92],X[61,93,62,92],X[39,11,40,10],X[62,9,63,10],X[71,79,72,78],X[72,23,73,24],X[30,77,31,78],X[29,25,30,24],X[38,73,39,74],X[63,75,64,74],X[37,29,38,28],X[64,27,65,28],X[25,37,26,36],X[26,65,27,66],X[76,35,77,36],X[75,67,76,66],X[97,4,98,5],X[3,98,4,99],X[99,2,100,3],X[1,100,2,101]]	3	javakh	3702904/229	q^-37*t^-24 + 2*q^-35*t^-23 + q^-33*t^-23 + q^-33*t^-22 + 2*q^-31*t^-22 + q^-33*t^-21 + q^-31*t^-21 + q^-29*t^-21 + 3*q^-31*t^-20 + 3*q^-29*t^-20 + q^-27*t^-20 + 4*q^-29*t^-19 + 4*q^-27*t^-19 + 2*q^-25*t^-19 + 2*q^-29*t^-18 + 4*q^-27*t^-18 + 4*q^-25*t^-18 + q^-23*t^-18 + 5*q^-27*t^-17 + 6*q^-25*t^-17 + 4*q^-23*t^-17 + q^-27*t^-16 + 6*q^-25*t^-16 + 9*q^-23*t^-16 + 4*q^-21*t^-16 + 5*q^-25*t^-15 + 8*q^-23*t^-15 + 9*q^-21*t^-15 + 4*q^-19*t^-15 + 9*q^-23*t^-14 + 13*q^-21*t^-14 + 8*q^-19*t^-14 + 3*q^-17*t^-14 + 2*q^-23*t^-13 + 10*q^-21*t^-13 + 16*q^-19*t^-13 + 8*q^-17*t^-13 + q^-15*t^-13 + 8*q^-21*t^-12 + 16*q^-19*t^-12 + 15*q^-17*t^-12 + 7*q^-15*t^-12 + 17*q^-19*t^-11 + 24*q^-17*t^-11 + 17*q^-15*t^-11 + 5*q^-13*t^-11 + q^-19*t^-10 + 22*q^-17*t^-10 + 28*q^-15*t^-10 + 17*q^-13*t^-10 + 3*q^-11*t^-10 + 8*q^-17*t^-9 + 25*q^-15*t^-9 + 31*q^-13*t^-9 + 11*q^-11*t^-9 + q^-9*t^-9 + 21*q^-15*t^-8 + 34*q^-13*t^-8 + 31*q^-11*t^-8 + 9*q^-9*t^-8 + 28*q^-13*t^-7 + 45*q^-11*t^-7 + 28*q^-9*t^-7 + 7*q^-7*t^-7 + 4*q^-13*t^-6 + 33*q^-11*t^-6 + 46*q^-9*t^-6 + 24*q^-7*t^-6 + 2*q^-5*t^-6 + 15*q^-11*t^-5 + 45*q^-9*t^-5 + 42*q^-7*t^-5 + 18*q^-5*t^-5 + q^-11*t^-4 + 30*q^-9*t^-4 + 50*q^-7*t^-4 + 45*q^-5*t^-4 + 9*q^-3*t^-4 + 4*q^-9*t^-3 + 37*q^-7*t^-3 + 56*q^-5*t^-3 + 37*q^-3*t^-3 + 4*q^-1*t^-3 + 10*q^-7*t^-2 + 40*q^-5*t^-2 + 56*q^-3*t^-2 + 26*q^-1*t^-2 + 2*q^1*t^-2 + q^-7*t^-1 + 17*q^-5*t^-1 + 49*q^-3*t^-1 + 44*q^-1*t^-1 + 20*q^1*t^-1 + 3*q^-5*t^0 + 27*q^-3*t^0 + 55*q^-1*t^0 + 41*q^1*t^0 + 8*q^3*t^0 + 6*q^-3*t^1 + 40*q^-1*t^1 + 48*q^1*t^1 + 37*q^3*t^1 + q^5*t^1 + 13*q^-1*t^2 + 36*q^1*t^2 + 46*q^3*t^2 + 22*q^5*t^2 + 2*q^-1*t^3 + 18*q^1*t^3 + 38*q^3*t^3 + 35*q^5*t^3 + 9*q^7*t^3 + 6*q^1*t^4 + 22*q^3*t^4 + 45*q^5*t^4 + 26*q^7*t^4 + 5*q^9*t^4 + 8*q^3*t^5 + 26*q^5*t^5 + 34*q^7*t^5 + 27*q^9*t^5 + q^11*t^5 + q^3*t^6 + 8*q^5*t^6 + 27*q^7*t^6 + 23*q^9*t^6 + 14*q^11*t^6 + 3*q^5*t^7 + 14*q^7*t^7 + 23*q^9*t^7 + 19*q^11*t^7 + 3*q^13*t^7 + 5*q^7*t^8 + 16*q^9*t^8 + 21*q^11*t^8 + 15*q^13*t^8 + 7*q^9*t^9 + 12*q^11*t^9 + 17*q^13*t^9 + 8*q^15*t^9 + q^9*t^10 + 7*q^11*t^10 + 14*q^13*t^10 + 8*q^15*t^10 + 4*q^17*t^10 + 3*q^11*t^11 + 7*q^13*t^11 + 12*q^15*t^11 + 7*q^17*t^11 + q^19*t^11 + 4*q^13*t^12 + 9*q^15*t^12 + 7*q^17*t^12 + 5*q^19*t^12 + 4*q^15*t^13 + 8*q^17*t^13 + 6*q^19*t^13 + q^21*t^13 + 4*q^17*t^14 + 5*q^19*t^14 + 4*q^21*t^14 + q^17*t^15 + 4*q^19*t^15 + 4*q^21*t^15 + q^23*t^15 + 2*q^19*t^16 + 4*q^21*t^16 + 4*q^23*t^16 + q^21*t^17 + 3*q^23*t^17 + 3*q^25*t^17 + q^23*t^18 + q^25*t^18 + q^27*t^18 + 2*q^25*t^19 + q^27*t^19 + q^27*t^20 + 2*q^29*t^20 + q^31*t^21	[-2, 0]


==> anc/Rasmussen-computations/extract-rasmussen.py <==
#!/usr/bin/python3
# Reads the output of javakh2 for a knot, something like:
#"q^-29*t^-20 + q^-25*t^-19 + q^-23*t^-17 + q^-23*t^-16 + q^-19*t^-16 + q^-21*t^-15 + q^-19*t^-15 + 2*q^-21*t^-14 + q^-17*t^-14 + q^-19*t^-13 + 3*q^-17*t^-13 + q^-19*t^-12 + 2*q^-15*t^-12 + q^-13*t^-12 + q^-17*t^-11 + 4*q^-15*t^-11 + q^-11*t^-11 + q^-17*t^-10 + q^-15*t^-10 + 2*q^-13*t^-10 + 3*q^-11*t^-10 + q^-15*t^-9 + 5*q^-13*t^-9 + q^-11*t^-9 + q^-9*t^-9 + 5*q^-13*t^-8 + 3*q^-11*t^-8 + 5*q^-9*t^-8 + 5*q^-11*t^-7 + 6*q^-9*t^-7 + 2*q^-7*t^-7 + q^-5*t^-7 + 3*q^-11*t^-6 + 2*q^-9*t^-6 + 8*q^-7*t^-6 + q^-5*t^-6 + 5*q^-9*t^-5 + 9*q^-7*t^-5 + 3*q^-5*t^-5 + 3*q^-3*t^-5 + q^-9*t^-4 + 5*q^-7*t^-4 + 10*q^-5*t^-4 + 6*q^-3*t^-4 + q^-1*t^-4 + 2*q^-7*t^-3 + 10*q^-5*t^-3 + 6*q^-3*t^-3 + 5*q^-1*t^-3 + 7*q^-5*t^-2 + 10*q^-3*t^-2 + 10*q^-1*t^-2 + q^1*t^-2 + 10*q^-3*t^-1 + 12*q^-1*t^-1 + 9*q^1*t^-1 + q^3*t^-1 + q^-3*t^0 + 11*q^-1*t^0 + 17*q^1*t^0 + 5*q^3*t^0 + q^5*t^0 + 5*q^-1*t^1 + 12*q^1*t^1 + 13*q^3*t^1 + 6*q^5*t^1 + 5*q^1*t^2 + 15*q^3*t^2 + 11*q^5*t^2 + 3*q^7*t^2 + q^1*t^3 + 7*q^3*t^3 + 13*q^5*t^3 + 10*q^7*t^3 + 2*q^3*t^4 + 12*q^5*t^4 + 11*q^7*t^4 + 8*q^9*t^4 + 5*q^5*t^5 + 9*q^7*t^5 + 12*q^9*t^5 + 4*q^11*t^5 + q^5*t^6 + 7*q^7*t^6 + 11*q^9*t^6 + 7*q^11*t^6 + q^13*t^6 + 2*q^7*t^7 + 8*q^9*t^7 + 13*q^11*t^7 + 6*q^13*t^7 + 4*q^9*t^8 + 9*q^11*t^8 + 9*q^13*t^8 + 6*q^15*t^8 + q^9*t^9 + 3*q^11*t^9 + 11*q^13*t^9 + 7*q^15*t^9 + 2*q^17*t^9 + q^11*t^10 + 6*q^13*t^10 + 8*q^15*t^10 + 7*q^17*t^10 + 2*q^13*t^11 + 6*q^15*t^11 + 7*q^17*t^11 + 5*q^19*t^11 + q^13*t^12 + 4*q^15*t^12 + 4*q^17*t^12 + 6*q^19*t^12 + 2*q^21*t^12 + 2*q^15*t^13 + 5*q^17*t^13 + 7*q^19*t^13 + 2*q^21*t^13 + q^23*t^13 + 2*q^17*t^14 + 4*q^19*t^14 + 5*q^21*t^14 + 3*q^23*t^14 + 2*q^19*t^15 + 5*q^21*t^15 + 2*q^23*t^15 + q^25*t^15 + q^19*t^16 + 3*q^21*t^16 + 5*q^23*t^16 + 3*q^25*t^16 + q^21*t^17 + 4*q^23*t^17 + 3*q^25*t^17 + 3*q^27*t^17 + 2*q^23*t^18 + 2*q^25*t^18 + 3*q^27*t^18 + q^23*t^19 + 2*q^25*t^19 + 3*q^27*t^19 + q^29*t^19 + q^25*t^20 + 2*q^27*t^20 + 3*q^29*t^20 + q^31*t^20 + q^27*t^21 + 3*q^29*t^21 + q^31*t^21 + q^33*t^21 + q^29*t^22 + 2*q^31*t^22 + 2*q^33*t^22 + q^31*t^23 + q^33*t^23 + q^35*t^23 + q^31*t^24 + q^33*t^24 + q^35*t^24 + q^33*t^25 + q^35*t^25 + q^37*t^25 + q^37*t^26 + q^37*t^27 + q^39*t^28 + q^41*t^28 + q^43*t^29 "
# Outputs potential candidates for the Rasmussen invariant, by considering spectral sequences
#
# To work over characteristic 2, comment the last line and uncomment the line
# print(extract_s(halve(pol),0,2,False))
# Warning: the program is much slower over characteristic 2, and might not terminate

def extract_s(p, depth=0, offset=4, pawn=True, lastCancellation=None):
    k = list(p.keys())
    if pawn:
        if len(p) < 2: return set()
        if len(p) == 2: # Only two elements left. Check that they are in the shape of a pawn move in homological degree 0
            assert(len(k) == 2)
            if (k[0][1] == 0) and (k[1][1] == 0) and (k[0][0] - k[1][0] in [-2,2]):
                return set([(k[0][0] + k[1][0])//2])
            else:
                return set()
    else:
        if len(p) == 0: return set()
        if len(p) == 1:
            assert(len(k) == 1)
            if (k[0][1] == 0):
                return set([k[0][0]])
            else:
                return set()

    key_min_t = k[0]
    key_max_t = k[0]
    for i in k: # Look for an element that is not in homological degree 0
        if i[1] < key_min_t[1]: key_min_t = i
        if i[1] > key_max_t[1]: key_max_t = i
    if key_min_t[1] < 0:
        # Now look for element with maximal quantum degree (within those with minimal homological degree)
        key_max_q = key_min_t[0]
        for i in k:
            if (i[1] == key_min_t[1]) and (i[0] > key_max_q):
                key_max_q = i[0]
        key_to_cancel = (key_max_q, key_min_t[1])
        assert(key_to_cancel in k)
        # Find all possibilities to cancel this element
        r = set()
        for i in k:
            if (i[1] == key_to_cancel[1] + 1) and (i[0] > key_to_cancel[0]) and ((i[0] - key_to_cancel[0]) - offset == 0) and ((lastCancellation == None) or (lastCancellation[0] != key_to_cancel) or (lastCancellation[1][0] <= i[0])): # Cancelling element
                d = dict(p)
                d[i] -= 1
                if d[i] == 0: del d[i]
                d[key_to_cancel] -= 1
                if d[key_to_cancel] == 0: del d[key_to_cancel]
                r.update(extract_s(d, depth+1, offset, pawn, [key_to_cancel, i]))
        return r
    elif key_max_t[1] > 0:
        r = extract_s({(-j[0],-j[1]): v for j, v in p.items()}, depth+1, offset, pawn)
        return set([-v for v in r])
    else: # Only elements in homological degree 0, but not in the right shape: no solutions.
        return set()

# divides by (q + q^-1)
def halve(p):
    k = list(p.keys())
    if len(k) == 0:
        return p
    r = dict()
    key_min_t = min([i[1] for i in k])
    key_max_t = max([i[1] for i in k])
    for t in range(key_min_t, key_max_t + 1):
        key_min_q = min([i[0] for i in k if (i[1] == t)])
        key_max_q = max([i[0] for i in k if (i[1] == t)])
        for q in range(key_min_q, key_max_q + 1):
            if (not (q,t) in p.keys()):
                continue
            if (not (q+2,t) in p.keys()) or (p[(q+2,t)] < p[(q,t)]):
                return dict()
            r[(q+1,t)] = p[(q,t)]
            if p[(q+2,t)] == p[(q,t)]:
                del p[(q+2,t)]
            else:
                p[(q+2,t)] -= p[(q,t)]    
            del p[(q,t)]
    return r
        
    
import sys
pol_string = ""
if len(sys.argv) >= 2:
    pol_strings = sys.argv[1:]
else:
    pol_strings = sys.stdin.readlines()

# Source - https://stackoverflow.com/a/3323013
# Posted by Thomas Wouters, modified by community. See post 'Timeline' for change history
# Retrieved 2026-04-15, License - CC BY-SA 4.0
# print(sys.getrecursionlimit())
sys.setrecursionlimit(20000)

for pol_string in pol_strings:
    # Now convert to dict
    pol = dict()
    monomials = "".join(ch for ch in pol_string if ch in set("0123456789qt+-")).split("+")
    for m in monomials:
        m1 = m.split("q")
        m2 = m1[1].split("t")
        coeff = 1 if m1[0] == "" else int(m1[0])
        q = int(m2[0])
        t = int(m2[1])
        pol[(q,t)] = coeff
    
    
    ### over characteristic 2:
    #print(extract_s(halve(pol),0,2,False))
    
    ### over other characteristics:
    print(sorted(extract_s(pol)))


==> anc/Satellites/hfkmorse2morse.py <==
#!/usr/bin/python3

# Takes as input morse Code as returned by a modification of Szabo's program "Knot Floer homology calculator"
# This is a sample input (trefoil)
# Morse Code: MaxR(1), MaxR(3), -2, 1, -2, Min, Min.
# It returns morse code as used in Zibrowius's program computehfk, see
# https://cbz20.raspberryip.com/code/khtpp/docs/Input.html
def hfkmorse2morse(s):
    if ":" in s: s = s[s.find(":")+2:]
    if "." in s: s = s[:s.find(".")]
    moves = s.split(", ")
    result = ""
    for x in moves:
        if   x[:4] == 'MaxL': result += 'l' + str(int(x[5:-1])-1)
        elif x[:4] == 'MaxR': result += 'r' + str(int(x[5:-1])-1)
        elif x[:3] == 'Min':  result += 'u0'
        elif x[0]  == '-':    result += 'x' + str(int(x[1:])-1)
        else:                 result += 'y' + str(int(x)-1)
        result += "."
    return result[:-1] + ","

import sys
userInput = ""
if len(sys.argv) == 2:
    userInput = sys.argv[1]
else:
    userInput = sys.stdin.readline()

print(hfkmorse2morse(userInput))


==> anc/Satellites/morse2pd.py <==
#!/usr/bin/python3

# Takes one command line parameter (or reads from stdin), expecting a tangle in Morse code.
# For Morse code format, see documentation at
# https://cbz20.raspberryip.com/code/khtpp/docs/Input.html
# Outputs PD code of the tangle, see documentation at
# http://katlas.org/wiki/Planar_Diagrams

# Example:
# ./morse2pd.py l0.r1.y3.y2.y4.y3.x1.x0.x2.x1.y3.y2.y4.y3.u1.u0.l1.y2.y0.u1,0,1
# should output
# PD[X[[8,1,9,2]],X[[19,3,20,2]],X[[7,27,8,26]],X[[20,25,21,26]],X[[3,19,4,18]],X[[4,9,5,10]],X[[24,17,25,18]],X[[23,11,24,10]],X[[16,21,17,22]],X[[11,23,12,22]],X[[15,7,16,6]],X[[12,5,13,6]],X[[29,14,30,15]],X[[13,28,14,29]]
#
# Crossingless components (circles) of the diagram are ignored.

# debug = 1

def pdebug(*args):
    # Uncomment the next line to get debugging messages
    # print(args)
    return

def goacross(i):
    global types
    if types[i // 4] in ['x','y']:
        diffs = [2, 2, -2, -2]
        return i + diffs[i % 4]
    if types[i // 4] in ['l','r']:
        diffs = ['error', 'error', 1, -1]
        return i + diffs[i % 4]
    diffs = [1, -1, 'error', 'error']
    return i + diffs[i % 4]

import sys
userInput = ""
if len(sys.argv) == 2:
    userInput = sys.argv[1]
else:
    userInput = sys.stdin.readline()[:-1]

m, topOrientations = userInput.split(",",1)
if topOrientations == '':
    topOrientations = []
else:
    pdebug(topOrientations)
    topOrientations = [int(x) for x in topOrientations.split(",")]
pdebug("Top orientations:", topOrientations)

strands = [int(x[1:]) for x in m.split(".")]
# x, y, l, r or u
types = [x[0] for x in m.split(".")]
height = len(strands)
pdebug(height)

# Each entry in strands/types stands for one critical point.
# Each critical point has four "ends", ordered NE, NW, SW, SE (counterclockwise starting upper right)
# The ends are enumerated globally
# connections saves for each end which other end it is connected to, or to the top or bottom (if it is a loose end).
connections = ['to be done' for i in range(4 * height)]
maxStrand = max(strands) + 1
bottomStrands = []
for i in range(height):
    if types[i] == 'u':
        connections[4*i + 2] = 'nonexistent'
        connections[4*i + 3] = 'nonexistent'
        continue
    if types[i] in ['l', 'r']:
        connections[4*i] = 'nonexistent'
        connections[4*i + 1] = 'nonexistent'
    for j in [2,3]:
        pointX = strands[i] + j - 2
        pointY = i + 1
        pdebug("Starting at ", pointX, pointY)
        while True:
            if pointY == height:
                connections[4*i + j] = ['bottom', pointX]
                pdebug("Reached bottom at ", pointX)
                if len(bottomStrands) <= pointX:
                    bottomStrands += ['to be defined'] * (pointX - len(bottomStrands) + 1)
                bottomStrands[pointX] = 4*i + j
                break
            Xdiff = strands[pointY] - pointX
            if (Xdiff in [0, -1]) and types[pointY] in ['x','y','u']:
                thisIdx = 4*i + j
                otherIdx = 4*pointY  + (Xdiff + 1)
                pdebug("Hit a crossing or cup. Connecting ", thisIdx, otherIdx)
                connections[thisIdx] = otherIdx
                assert(connections[otherIdx] == 'to be done')
                connections[otherIdx] = thisIdx
                break
            if (Xdiff <= 0) and (types[pointY] == 'u'):
                pointX -= 2
                pdebug("It's a cup. Evading to ", pointX, pointY)
            if (Xdiff <= 0) and (types[pointY] in ['l', 'r']):
                pointX += 2
                pdebug("It's a cap. Evading to ", pointX, pointY)
            pointY += 1
            pdebug("Advancing to ", pointX, pointY)

topStrands = []
for i in range(maxStrand):
    for j in range(height):
        if (strands[j] != i):
            continue
        for k in [1,0]:
            if connections[4*j + k] == 'to be done':
                connections[4*j + k] = ['top', len(topStrands)]
                topStrands.append(4*j + k)

pdebug("Strands on top: ", topStrands, "Strands on bottom: ", bottomStrands)

pdebug("Now enumerate components.")
topComponents = ['to be done' for i in topStrands]
bottomComponents = ['to be done' for i in bottomStrands]
components = ['to be done' if connections[i] != 'nonexistent' else 'nonexistent' for i in range(4 * height)]

componentStart = []
componentEnd = []

currentComponent = 0
while True:
    i = -1
    if 'to be done' in topComponents:
        j = topComponents.index('to be done')
        i = topStrands[j]
        topComponents[j] = currentComponent
        switchOrientation = (topOrientations[j] == 1)
    elif 'to be done' in bottomComponents:
        j = bottomComponents.index('to be done')
        i = bottomStrands[j]
        bottomComponents[j] = currentComponent
        switchOrientation = "unclear"
    elif 'to be done' in components:
        i = components.index('to be done')
        switchOrientation = "unclear"
    else:
        break
    pdebug("Starting at", i)
    componentStart += [i]
    oldI = i
    while (type(i) != list) and (components[i] == 'to be done'):
        components[i] = currentComponent
        if types[i // 4] in ['l', 'r']:
            b = (((i % 4) == 2) and types[i // 4] == 'l') or (((i % 4) == 3) and types[i // 4] == 'r')
            assert(switchOrientation in ["unclear", b])
            switchOrientation = b
        pdebug("Setting component of ", i, "to", currentComponent, "and going across.")
        i = goacross(i)
        pdebug("Now at", i)
        components[i] = currentComponent
        pdebug("Setting component of ", i, "to", currentComponent, "and connecting.")
        oldI = i
        i = connections[i]
        pdebug("Now at", i)
    if (type(i) == list):
        if i[0] == 'top':
            topComponents[i[1]] = currentComponent
            b = (topOrientations[i[1]] == 0) 
            assert(switchOrientation in ["unclear", b])
            switchOrientation = b
            pdebug("Set top Component", i[1])
        else:
            bottomComponents[i[1]] = currentComponent
            pdebug("Set bottom Component", i[1])
    if (switchOrientation):
        componentEnd += [componentStart[-1]]
        componentStart[-1] = oldI
    else:
        componentEnd += [oldI]
    pdebug("Orientation needs to be switched:", switchOrientation)        
    pdebug("Done with component", currentComponent)
    pdebug("Top components", topComponents)
    pdebug("Bottom components", bottomComponents)
    pdebug("Components", components)
    currentComponent += 1

pdebug("Top components", topComponents)
pdebug("Bottom components", bottomComponents)
pdebug("Components and start and end points", components, componentStart, componentEnd)

pdebug("Now get PD code.")
pdIdx = 0
# Order in crossingcode same as for connections (NOT the same as for the final PD code result)
crossingcode = [["todo" for j in range(4)] if types[i] in ["x","y"] else "nocrossing" for i in range(len(types))]
crossingIncomingLower = ["todo" if types[i] in ["x","y"] else "nocrossing" for i in range(len(types))]
for i in range(len(componentStart)):
    j = componentStart[i]
    pdebug("Starting at", j)
    firstPdIdx = pdIdx
    lastsetJ = -1
    while True:
        oldJ = j
        j = goacross(j)
        pdebug("Going across to ", j)
        if types[j // 4] in ["x","y"]:
            if (types[j // 4] == "x" and ((oldJ % 4) in [0,2])) or (types[j // 4] == "y" and ((oldJ % 4) in [1,3])):
                crossingIncomingLower[j // 4] = oldJ % 4
            crossingcode[j // 4][oldJ % 4] = pdIdx
            pdebug("Set crossing code ", j//4, oldJ % 4, " to ", pdIdx)
            pdIdx += 1
            crossingcode[j // 4][j % 4] = pdIdx
            pdebug("And set crossing code ", j//4, j % 4, " to ", pdIdx)
            lastsetJ = j
            if (j == componentEnd[i]) and (type(connections[j]) == list):
                pdIdx += 1
        if j == componentEnd[i]:
            break
        j = connections[j]
        pdebug("Connecting to ", j)
    if (not type(connections[j]) == list):
        assert(lastsetJ != -1)
        crossingcode[lastsetJ // 4][lastsetJ % 4] = firstPdIdx
        pdebug("Set crossing code ", lastsetJ, " to first idx ", firstPdIdx)

pdebug("Now reordering according to the PD rule (lower incoming strand first, then counterclockwise.")
pdResult = []
for i in range(len(crossingcode)):
    x = crossingcode[i]
    assert(x != "todo")
    if x == "nocrossing":
        continue
    s = crossingIncomingLower[i]
    pdResult.append([x[s], x[(s + 1) % 4], x[(s + 2) % 4], x[(s + 3) % 4]])

print("PD[" + ",".join(["X" + str([y + 1 for y in x]).replace(" ","") for x in pdResult]) + "]")


==> anc/Satellites/satellite.py <==
#!/usr/bin/python3

# This program reads as input morse code of a knot, and returns morse code of a satellite of this knot.
# For Morse code format, see documentation at
# https://cbz20.raspberryip.com/code/khtpp/docs/Input.html
# The program khtpp can also be used to draw diagrams of tangles given by morse code.
#
# As is, the satellite is the blackboard framed (2,1)-cable, but this can be changed by modifying the last line of the program
# For example, the following input is morse code for the figure-8-knot:
# r0.r2.y1.y1.x0.y1.u0.u0,
# The program will return
# l0.l1.y2.r2.r3.l8.l9.y7.y6.y8.y7.y7.y6.y8.y7.x5.x4.x6.x5.y7.y6.y8.y7.u5.u4.u5.u4.u1.u0,

debug = False

def getWrithe(s):
    # get the top orientations
    orientations = [] if (s[-1]==',') else [int(x) for x in s[s.find(",")+1:].split(",")]
    pieces = [[x[0],int(x[1:])] for x in s[:s.find(",")].split(".")]
    writhe = 0
    if (debug): print(orientations,writhe)
    for x in pieces:
        if x[0] == 'u':
            orientations = orientations[:x[1]] + orientations[x[1]+2:]
        elif x[0] == 'l':
            orientations = orientations[:x[1]] + [0,1] + orientations[x[1]:]
        elif x[0] == 'r':
            orientations = orientations[:x[1]] + [1,0] + orientations[x[1]:]
        elif x[0] in ["x","y"]:
            writhe += 1 if ((orientations[x[1]] == orientations[x[1]+1]) ^ (x[0] == "x")) else -1
            tmp = orientations[x[1]]
            orientations[x[1]] = orientations[x[1] + 1]
            orientations[x[1] + 1] = tmp
        if (debug): print(orientations,writhe)
    return writhe

# Given morse code of a 1-1-tangle s, return morse code of the tangle obtained by replacing each strand by len(updown) many strands
# The len(updown) many strands are oriented according to updown, which is a list with 1 for up, 0 for down
# Right-handed twists are added as specified by twist, using blackboard framing depending on the parameter blackboard
def parallelMorse(s,updown,blackboard=False,twist=0):
    assert(s[-2:] in [",1", ",0"])
    wrap = len(updown)
    pieces = [[x[0],int(x[1:])] for x in s[:-2].split(".")]
    result = ""
    for x in pieces:
        if x[0] in ["l","r"]:
            for i in range(wrap):
                result += ("r" if ((updown[(wrap - i - 1) if ((s[-1] == "1") ^ (x[0] == "r")) else i] == 1) ^ (s[-1] == "1") ^ (x[0] == "r")) else "l") + str(wrap*x[1] + i) + "."
        elif x[0] in ["u"]:
            for i in reversed(range(wrap)):
                result += x[0] + str(wrap*x[1] + i) + "."
        elif x[0] in ["x","y"]:
            for i in list(reversed(range(wrap))) + list(range(1,wrap)):
                for j in range(wrap - i):
                    result += x[0] + str(wrap*x[1] + i + 2*j) + "."
    t = twist
    if (not blackboard):
        t += -getWrithe(s)
    oneStrandOver = "".join([(("y" if t > 0 else "x") + str(i) + ".") for i in range(len(updown)-1)])

    print("Writhe: ", getWrithe(s))
    if (debug): 
        print("Writhe: ", getWrithe(s))
        print("oneStrandOver: ", oneStrandOver)
        print("Adding fulltwists: ", oneStrandOver * (len(updown) * abs(getWrithe(s))))

    result += oneStrandOver * (len(updown) * abs(t))
    result = result[:-1] + "," + ",".join([str(i) for i in updown])

    if (debug): print("parallelMorse", result)

    return result

# Given mose code of a knot, cut it open to obtain a 1-1 tangle. Result may be oriented upwards or downwards
def cutKnotOpen(s):
    assert(s[:2] in ["r0", "l0"])
    assert(s[-1:] == ",")
    pieces = [[x[0],int(x[1:])] for x in s[:-1].split(".")]
    result = ("r" if (pieces[0][0] == "l") else "l") + str(pieces[0][1]) + "."
    for x in pieces[1:]:
        result += x[0] + str(x[1] + 1) + "."
    result = result[:-1] + "," + ("1" if s[0] == "l" else "0")
    if (debug): print("cutKnotOpen", result)
    return result

# Does not check if the concetanation makes sense. s1 is on top, s2 on the bottom.
def concatenateTangles(s1, s2):
    result = s1[:s1.find(",")] + "." + s2[:s2.find(",")] + s1[s1.find(","):]
    if (debug): print("concatenateTangles", result)
    return result

# For tangles with the same updown at the bottom and the top
def closeTangle(s):
    orientations = s[s.find(",")+1:].split(",")
    result = ""
    for i in range(len(orientations)):
        result += ("r" if (orientations[len(orientations) - i - 1] == "0") else "l") + str(i) + "."
    pieces = [[x[0],int(x[1:])] for x in s[:s.find(",")].split(".")]
    for x in pieces:
        result += x[0] + str(x[1] + len(orientations)) + "."
    for i in range(len(orientations)):
        result += "u" + str(len(orientations) - i - 1) + "."
    result = result[:-1] + ","
    if (debug): print("closeTangle", result)
    return result

# Read the input morse code from parameter, or from pipe
import sys
userInput = ""
if len(sys.argv) == 2:
    userInput = sys.argv[1]
else:
    userInput = sys.stdin.readline()[:-1]

negWhitehead = "l1.x0.x2.u1,0,1"
posWhitehead = "l1.y0.y2.u1,0,1"
# (2,1) cable
cable_2_p1 = "y0,1,1"
# (2,-1) cable
cable_2_m1 = "x0,1,1"
# (3,1) cable
cable_3_p1 = "y0.y1,1,1,1"
# (3,-1) cable
cable_3_m1 = "x0.x1,1,1,1"
mazur = "y1.r1.y0.y2.u1,1,0,0"
mazur_mirrored = "x1.r1.x0.x2.u1,1,0,0"
halfTwistedWhitehead = "r1.x0.x2.u1.x0,0,1"
dualizable3Strands = "l3.x2.x1.x0.y3.y2.y2.x0.x0.u1.y1,0,1,1"

# The following command returns the Morse code for the blackboard framed (2,1)-cable of the knot given by the user
# Modify this command as required
print(closeTangle(concatenateTangles(cable_2_p1, parallelMorse(cutKnotOpen(userInput),[1,1], True, 0))))

